Permanent magnet systems to study the interaction between magnetic nanoparticles and cells in microslide channels

We optimized designs of permanent magnet systems to study the effect of magnetic nanoparticles on cell cultures in microslide channels. This produced two designs, one of which is based on a large cylindrical magnet that applies a uniform force density of 6 MN/m$^3$ on soft magnetic iron-oxide spherical nanoparticles at a field strength of over 300 mT. We achieved a force uniformity of better than 14% over the channel area leading to a concentration variation that was below our measurement resolution. The second design was aimed at maximizing the force by using a Halbach array. We indeed increased the force by more than one order of magnitude at force density values over 400 MN/m$^3$, but at the cost of uniformity. However, the latter system can be used to trap magnetic nanoparticles efficiently and to create concentration gradients. We demonstrated both designs by analyzing the effect of magnetic forces on the cell viability of human hepatoma HepG2 cells in the presence of bare Fe$_2$O$_3$ and cross-linked dextran iron-oxide cluster-type particles (MicroMod). Python scripts for magnetic force calculations and particle trajectory modeling as well as source files for 3D prints have been made available so these designs can be easily adapted and optimized for other geometries.

==> anc/3Dprints/CylinderMagnet/IbidiHolder35.scad <==
/* Holder for Ibidi Chip on 70X35 mm magnet. 
   Dimensions in mm
   Version 1: Feb 2020, Leon Abelmann
   Version 1.1: Sep 2020, indent for easy removal chips
*/
 
$vpd=400; //Viewport, defines the zoom factor after auto reload
$fn=80; //High res
//$fn = 20; //Low res for testing


/* Dimensions of the Ibidi chip*/
W0=26; // Width 
L0=76; // Length
H0=2.1;  // Thickness

/* Dimensions holder */
T=19; // Total thickness holder
topt=10.5;//Optimal distance of center of channel to bottom magnet
tibid=0.8;//Distance of bottom Ibidi chip to center channel
hibid=2.2 ;  //Thickness of ibidi chip
Rout=55;//Outer radius of the holder

// To printer:
totaldesign();

// For image, include magnet and PVC. Cut section out
if (false) {
     difference(){
	  union(){
	       color("yellow",0.5) totaldesign();
	       color("red", 1) translate([0,0,0]) pvc();
	       color("white", 1) screw();
	  }
	  translate([0,0,-100])
	       color("white",1) cube([100,100,200],center=false);
     }

// Don't cut magnet:
color("blue",1) translate([0,0,-(topt-tibid)]) magnet();

// Cube to check height is ok
/* translate([0,0,T-(topt-tibid)-hibid]) */
/* cube([1,1,9.7]); */
}


module totaldesign(){
     difference() {
	  holder();
	  translate([0,0,T-H0/2+0.01]) insert();
     }
}



module insert(){
     union() {
     cube([W0, L0, H0],center=true);
     // little opening to lift out chip
     translate([0,0.97*L0/2,0]){
     	  cylinder(h=H0,r1=3,r2=5,center=true);
	  }
     }
}


module holder(){
     recess=T-(topt-tibid)-hibid;
     difference(){
	  translate([0,0,T/2])
	       cylinder(h=T,r1=Rout,r2=Rout,center=true);
	  translate([0,0,recess/2])
	       cylinder(h=recess,r1=35,r2=35,center=true);
	  ring();
	  holes();
     }
}


module ring(){
     translate([0,0,(T-(topt-tibid)-hibid)/2]){
	  difference(){
	       cylinder(h=T-(topt-tibid)-hibid+1,r=50.3,center=true);
	       cylinder(h=T-(topt-tibid)-hibid+1,r=48.0,center=true);
	  }
     }
}

module holes(){
     rotate([0,0,0]) screwhole();
     rotate([0,0,45]) screwhole();
     rotate([0,0,135]) screwhole();
     rotate([0,0,-45]) screwhole();
     rotate([0,0,-135]) screwhole();
     rotate([0,0,-180]) screwhole();
     }

module screwhole(){
     translate([39+3,0,T/2])
     cylinder(T,r=3.05,center=true);//Slighly bigger than M6
     translate([39+3,0,T-2])
     cylinder(4,r=5, center=true);
     }

module magnet(){
     cylinder(h=35, r=34, center=true);
     }

module pvc(){
     translate([0,0,-48]) ring1();
     translate([0,0,-23]) ring2();
     translate([0,0,-42]) ring3b();
     }

module ring1(){
     cylinder(h=40,r=35,center=true);
}

module ring2(){
     // outer rim
     difference(){
	  cylinder(h=60,r=50.3,center=true);
	  cylinder(h=62,r=48.0,center=true);
     }
     // inner rim
     translate([0,0,-5])
	  difference(){
	  cylinder(h=50,r=37.3,center=true);
	  cylinder(h=52,r=35.0,center=true);
     }
     // connecting plate
     translate([0,0,-30])
	  difference(){
	  cylinder(h=2.3,r=50.3, center=true);
	  cylinder(h=2.3,r=35, center=true);
     }
}

module ring3(){
     //outer rim
     difference(){
	  cylinder(h=80,r=65.3,center=true);
	  cylinder(h=82,r=63.0,center=true);
     }
     translate([0,0,0])
	  difference(){
	  cylinder(h=80,r=52.6,center=true);
	  cylinder(h=82,r=50.3,center=true);
	  }
     translate([0,0,+40])
	  difference(){
	  cylinder(h=2.3,r=65.3, center=true);
	  cylinder(h=2.3,r=50.3, center=true);
     }
}

module ring3b(){
     difference(){
	  union(){
	  translate([0,0,36])
	       cylinder(h=10,r1=65.3,r2=50.2,center=true);
	  translate([0,0,-4])
	       cylinder(h=70,r=65.3, center=true);
	  }
	  cylinder(h=100,r=50.3, center=true);
     }
}

module screw(){
     translate([39+3,0,-40+T])
     cylinder(80,r=3.05,center=true);//Slighly bigger than M6
     translate([39+3,0,T-2])
     cylinder(4,r=5, center=true);
     translate([39+3,0,-75+T])
     cylinder(h=4,r=6,$fn=6,center=true);
     }




==> anc/3Dprints/CylinderMagnet/IbidiHolder35.stl <==
solid OpenSCAD_Model
  facet normal -0.999229 -0.0392593 0
    outer loop
      vertex 50.3 0 0
      vertex 50.1449 3.94649 7.6
      vertex 50.1449 3.94649 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392593 0
    outer loop
      vertex 50.1449 3.94649 7.6
      vertex 50.3 0 0
      vertex 50.3 0 7.6
    endloop
  endfacet
  facet normal 0.999229 -0.0392593 0
    outer loop
      vertex -50.3 0 7.6
      vertex -50.1449 3.94649 0
      vertex -50.1449 3.94649 7.6
    endloop
  endfacet
  facet normal 0.999229 -0.0392593 0
    outer loop
      vertex -50.1449 3.94649 0
      vertex -50.3 0 7.6
      vertex -50.3 0 0
    endloop
  endfacet
  facet normal 0.0392593 -0.999229 0
    outer loop
      vertex -3.94649 50.1449 0
      vertex 0 50.3 7.6
      vertex -3.94649 50.1449 7.6
    endloop
  endfacet
  facet normal 0.0392593 -0.999229 0
    outer loop
      vertex 0 50.3 7.6
      vertex -3.94649 50.1449 0
      vertex 0 50.3 0
    endloop
  endfacet
  facet normal -0.0392593 0.999229 0
    outer loop
      vertex 3.94649 -50.1449 0
      vertex 0 -50.3 7.6
      vertex 3.94649 -50.1449 7.6
    endloop
  endfacet
  facet normal -0.0392593 0.999229 0
    outer loop
      vertex 0 -50.3 7.6
      vertex 3.94649 -50.1449 0
      vertex 0 -50.3 0
    endloop
  endfacet
  facet normal -0.678801 -0.734322 0
    outer loop
      vertex 32.6672 38.2484 0
      vertex 35.5675 35.5675 7.6
      vertex 32.6672 38.2484 7.6
    endloop
  endfacet
  facet normal -0.678801 -0.734322 -0
    outer loop
      vertex 35.5675 35.5675 7.6
      vertex 32.6672 38.2484 0
      vertex 35.5675 35.5675 0
    endloop
  endfacet
  facet normal 0.734322 -0.678801 0
    outer loop
      vertex -38.2484 32.6672 7.6
      vertex -35.5675 35.5675 0
      vertex -35.5675 35.5675 7.6
    endloop
  endfacet
  facet normal 0.734322 -0.678801 0
    outer loop
      vertex -35.5675 35.5675 0
      vertex -38.2484 32.6672 7.6
      vertex -38.2484 32.6672 0
    endloop
  endfacet
  facet normal -0.908143 -0.418659 0
    outer loop
      vertex 46.4711 19.249 0
      vertex 44.8176 22.8357 7.6
      vertex 44.8176 22.8357 0
    endloop
  endfacet
  facet normal -0.908143 -0.418659 0
    outer loop
      vertex 44.8176 22.8357 7.6
      vertex 46.4711 19.249 0
      vertex 46.4711 19.249 7.6
    endloop
  endfacet
  facet normal -0.346118 -0.938191 0
    outer loop
      vertex 15.5436 47.8381 0
      vertex 19.249 46.4711 7.6
      vertex 15.5436 47.8381 7.6
    endloop
  endfacet
  facet normal -0.346118 -0.938191 -0
    outer loop
      vertex 19.249 46.4711 7.6
      vertex 15.5436 47.8381 0
      vertex 19.249 46.4711 0
    endloop
  endfacet
  facet normal -0.488621 -0.872496 0
    outer loop
      vertex 22.8357 44.8176 0
      vertex 26.2817 42.8878 7.6
      vertex 22.8357 44.8176 7.6
    endloop
  endfacet
  facet normal -0.488621 -0.872496 -0
    outer loop
      vertex 26.2817 42.8878 7.6
      vertex 22.8357 44.8176 0
      vertex 26.2817 42.8878 0
    endloop
  endfacet
  facet normal 0.908143 -0.418659 0
    outer loop
      vertex -46.4711 19.249 7.6
      vertex -44.8176 22.8357 0
      vertex -44.8176 22.8357 7.6
    endloop
  endfacet
  facet normal 0.908143 -0.418659 0
    outer loop
      vertex -44.8176 22.8357 0
      vertex -46.4711 19.249 7.6
      vertex -46.4711 19.249 0
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex -44.8176 22.8357 7.6
      vertex -42.8878 26.2817 0
      vertex -42.8878 26.2817 7.6
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex -42.8878 26.2817 0
      vertex -44.8176 22.8357 7.6
      vertex -44.8176 22.8357 0
    endloop
  endfacet
  facet normal 0.195091 -0.980785 0
    outer loop
      vertex -11.7423 48.9102 0
      vertex -7.86865 49.6807 7.6
      vertex -11.7423 48.9102 7.6
    endloop
  endfacet
  facet normal 0.195091 -0.980785 0
    outer loop
      vertex -7.86865 49.6807 7.6
      vertex -11.7423 48.9102 0
      vertex -7.86865 49.6807 0
    endloop
  endfacet
  facet normal -0.346118 0.938191 0
    outer loop
      vertex 19.249 -46.4711 0
      vertex 15.5436 -47.8381 7.6
      vertex 19.249 -46.4711 7.6
    endloop
  endfacet
  facet normal -0.346118 0.938191 0
    outer loop
      vertex 15.5436 -47.8381 7.6
      vertex 19.249 -46.4711 0
      vertex 15.5436 -47.8381 0
    endloop
  endfacet
  facet normal -0.980785 -0.195091 0
    outer loop
      vertex 49.6807 7.86865 0
      vertex 48.9102 11.7423 7.6
      vertex 48.9102 11.7423 0
    endloop
  endfacet
  facet normal -0.980785 -0.195091 0
    outer loop
      vertex 48.9102 11.7423 7.6
      vertex 49.6807 7.86865 0
      vertex 49.6807 7.86865 7.6
    endloop
  endfacet
  facet normal -0.993068 -0.117537 0
    outer loop
      vertex 50.1449 3.94649 0
      vertex 49.6807 7.86865 7.6
      vertex 49.6807 7.86865 0
    endloop
  endfacet
  facet normal -0.993068 -0.117537 0
    outer loop
      vertex 49.6807 7.86865 7.6
      vertex 50.1449 3.94649 0
      vertex 50.1449 3.94649 7.6
    endloop
  endfacet
  facet normal -0.962455 -0.27144 0
    outer loop
      vertex 48.9102 11.7423 0
      vertex 47.8381 15.5436 7.6
      vertex 47.8381 15.5436 0
    endloop
  endfacet
  facet normal -0.962455 -0.27144 0
    outer loop
      vertex 47.8381 15.5436 7.6
      vertex 48.9102 11.7423 0
      vertex 48.9102 11.7423 7.6
    endloop
  endfacet
  facet normal -0.734322 -0.678801 0
    outer loop
      vertex 38.2484 32.6672 0
      vertex 35.5675 35.5675 7.6
      vertex 35.5675 35.5675 0
    endloop
  endfacet
  facet normal -0.734322 -0.678801 0
    outer loop
      vertex 35.5675 35.5675 7.6
      vertex 38.2484 32.6672 0
      vertex 38.2484 32.6672 7.6
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex 44.8176 22.8357 0
      vertex 42.8878 26.2817 7.6
      vertex 42.8878 26.2817 0
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex 42.8878 26.2817 7.6
      vertex 44.8176 22.8357 0
      vertex 44.8176 22.8357 7.6
    endloop
  endfacet
  facet normal -0.195091 -0.980785 0
    outer loop
      vertex 7.86865 49.6807 0
      vertex 11.7423 48.9102 7.6
      vertex 7.86865 49.6807 7.6
    endloop
  endfacet
  facet normal -0.195091 -0.980785 -0
    outer loop
      vertex 11.7423 48.9102 7.6
      vertex 7.86865 49.6807 0
      vertex 11.7423 48.9102 0
    endloop
  endfacet
  facet normal -0.27144 -0.962455 0
    outer loop
      vertex 11.7423 48.9102 0
      vertex 15.5436 47.8381 7.6
      vertex 11.7423 48.9102 7.6
    endloop
  endfacet
  facet normal -0.27144 -0.962455 -0
    outer loop
      vertex 15.5436 47.8381 7.6
      vertex 11.7423 48.9102 0
      vertex 15.5436 47.8381 0
    endloop
  endfacet
  facet normal -0.117537 -0.993068 0
    outer loop
      vertex 3.94649 50.1449 0
      vertex 7.86865 49.6807 7.6
      vertex 3.94649 50.1449 7.6
    endloop
  endfacet
  facet normal -0.117537 -0.993068 -0
    outer loop
      vertex 7.86865 49.6807 7.6
      vertex 3.94649 50.1449 0
      vertex 7.86865 49.6807 0
    endloop
  endfacet
  facet normal -0.555571 -0.831469 0
    outer loop
      vertex 26.2817 42.8878 0
      vertex 29.5656 40.6936 7.6
      vertex 26.2817 42.8878 7.6
    endloop
  endfacet
  facet normal -0.555571 -0.831469 -0
    outer loop
      vertex 29.5656 40.6936 7.6
      vertex 26.2817 42.8878 0
      vertex 29.5656 40.6936 0
    endloop
  endfacet
  facet normal 0.980785 -0.195091 0
    outer loop
      vertex -49.6807 7.86865 7.6
      vertex -48.9102 11.7423 0
      vertex -48.9102 11.7423 7.6
    endloop
  endfacet
  facet normal 0.980785 -0.195091 0
    outer loop
      vertex -48.9102 11.7423 0
      vertex -49.6807 7.86865 7.6
      vertex -49.6807 7.86865 0
    endloop
  endfacet
  facet normal 0.938191 -0.346118 0
    outer loop
      vertex -47.8381 15.5436 7.6
      vertex -46.4711 19.249 0
      vertex -46.4711 19.249 7.6
    endloop
  endfacet
  facet normal 0.938191 -0.346118 0
    outer loop
      vertex -46.4711 19.249 0
      vertex -47.8381 15.5436 7.6
      vertex -47.8381 15.5436 0
    endloop
  endfacet
  facet normal 0.962455 -0.27144 0
    outer loop
      vertex -48.9102 11.7423 7.6
      vertex -47.8381 15.5436 0
      vertex -47.8381 15.5436 7.6
    endloop
  endfacet
  facet normal 0.962455 -0.27144 0
    outer loop
      vertex -47.8381 15.5436 0
      vertex -48.9102 11.7423 7.6
      vertex -48.9102 11.7423 0
    endloop
  endfacet
  facet normal 0.993068 -0.117537 0
    outer loop
      vertex -50.1449 3.94649 7.6
      vertex -49.6807 7.86865 0
      vertex -49.6807 7.86865 7.6
    endloop
  endfacet
  facet normal 0.993068 -0.117537 0
    outer loop
      vertex -49.6807 7.86865 0
      vertex -50.1449 3.94649 7.6
      vertex -50.1449 3.94649 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48 0 7.6
      vertex 50.3 0 7.6
      vertex 50.1449 -3.94649 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 7.6
      vertex 50.1449 -3.94649 7.6
      vertex 49.6807 -7.86865 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 50.3 0 7.6
      vertex 48 0 7.6
      vertex 50.1449 3.94649 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 7.6
      vertex 49.6807 -7.86865 7.6
      vertex 48.9102 -11.7423 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 3.76604 7.6
      vertex 50.1449 3.94649 7.6
      vertex 48 0 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 50.1449 3.94649 7.6
      vertex 47.852 3.76604 7.6
      vertex 49.6807 7.86865 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 50.1449 -3.94649 7.6
      vertex 47.852 -3.76604 7.6
      vertex 48 0 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.6738 -11.2054 7.6
      vertex 48.9102 -11.7423 7.6
      vertex 47.8381 -15.5436 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 49.6807 -7.86865 7.6
      vertex 47.409 -7.50885 7.6
      vertex 47.852 -3.76604 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48.9102 -11.7423 7.6
      vertex 46.6738 -11.2054 7.6
      vertex 47.409 -7.50885 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 45.6507 -14.8328 7.6
      vertex 47.8381 -15.5436 7.6
      vertex 46.4711 -19.249 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.8381 -15.5436 7.6
      vertex 45.6507 -14.8328 7.6
      vertex 46.6738 -11.2054 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.3462 -18.3688 7.6
      vertex 46.4711 -19.249 7.6
      vertex 44.8176 -22.8357 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.4711 -19.249 7.6
      vertex 44.3462 -18.3688 7.6
      vertex 45.6507 -14.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.7683 -21.7915 7.6
      vertex 44.8176 -22.8357 7.6
      vertex 42.8878 -26.2817 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.8176 -22.8357 7.6
      vertex 42.7683 -21.7915 7.6
      vertex 44.3462 -18.3688 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.8878 -26.2817 7.6
      vertex 40.9267 -25.0799 7.6
      vertex 42.7683 -21.7915 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.6936 -29.5656 7.6
      vertex 40.9267 -25.0799 7.6
      vertex 42.8878 -26.2817 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.6936 -29.5656 7.6
      vertex 38.8328 -28.2137 7.6
      vertex 40.9267 -25.0799 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.2484 -32.6672 7.6
      vertex 38.8328 -28.2137 7.6
      vertex 40.6936 -29.5656 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.2484 -32.6672 7.6
      vertex 36.4995 -31.1735 7.6
      vertex 38.8328 -28.2137 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35.5675 -35.5675 7.6
      vertex 36.4995 -31.1735 7.6
      vertex 38.2484 -32.6672 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35.5675 -35.5675 7.6
      vertex 33.9411 -33.9411 7.6
      vertex 36.4995 -31.1735 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.6672 -38.2484 7.6
      vertex 33.9411 -33.9411 7.6
      vertex 35.5675 -35.5675 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.6672 -38.2484 7.6
      vertex 31.1735 -36.4995 7.6
      vertex 33.9411 -33.9411 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.5656 -40.6936 7.6
      vertex 31.1735 -36.4995 7.6
      vertex 32.6672 -38.2484 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.5656 -40.6936 7.6
      vertex 28.2137 -38.8328 7.6
      vertex 31.1735 -36.4995 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.2817 -42.8878 7.6
      vertex 28.2137 -38.8328 7.6
      vertex 29.5656 -40.6936 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.2817 -42.8878 7.6
      vertex 25.0799 -40.9267 7.6
      vertex 28.2137 -38.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.8357 -44.8176 7.6
      vertex 25.0799 -40.9267 7.6
      vertex 26.2817 -42.8878 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.8357 -44.8176 7.6
      vertex 21.7915 -42.7683 7.6
      vertex 25.0799 -40.9267 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 19.249 -46.4711 7.6
      vertex 21.7915 -42.7683 7.6
      vertex 22.8357 -44.8176 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 19.249 -46.4711 7.6
      vertex 18.3688 -44.3462 7.6
      vertex 21.7915 -42.7683 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.5436 -47.8381 7.6
      vertex 18.3688 -44.3462 7.6
      vertex 19.249 -46.4711 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.5436 -47.8381 7.6
      vertex 14.8328 -45.6507 7.6
      vertex 18.3688 -44.3462 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.7423 -48.9102 7.6
      vertex 14.8328 -45.6507 7.6
      vertex 15.5436 -47.8381 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.7423 -48.9102 7.6
      vertex 11.2054 -46.6738 7.6
      vertex 14.8328 -45.6507 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.86865 -49.6807 7.6
      vertex 11.2054 -46.6738 7.6
      vertex 11.7423 -48.9102 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.86865 -49.6807 7.6
      vertex 7.50885 -47.409 7.6
      vertex 11.2054 -46.6738 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 3.94649 -50.1449 7.6
      vertex 7.50885 -47.409 7.6
      vertex 7.86865 -49.6807 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 3.94649 -50.1449 7.6
      vertex 3.76604 -47.852 7.6
      vertex 7.50885 -47.409 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -50.3 7.6
      vertex 3.76604 -47.852 7.6
      vertex 3.94649 -50.1449 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -50.3 7.6
      vertex 0 -48 7.6
      vertex 3.76604 -47.852 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -50.3 7.6
      vertex -3.76604 -47.852 7.6
      vertex 0 -48 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.94649 -50.1449 7.6
      vertex -3.76604 -47.852 7.6
      vertex 0 -50.3 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.94649 -50.1449 7.6
      vertex -7.50885 -47.409 7.6
      vertex -3.76604 -47.852 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.86865 -49.6807 7.6
      vertex -7.50885 -47.409 7.6
      vertex -3.94649 -50.1449 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.86865 -49.6807 7.6
      vertex -11.2054 -46.6738 7.6
      vertex -7.50885 -47.409 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.7423 -48.9102 7.6
      vertex -11.2054 -46.6738 7.6
      vertex -7.86865 -49.6807 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.7423 -48.9102 7.6
      vertex -14.8328 -45.6507 7.6
      vertex -11.2054 -46.6738 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.5436 -47.8381 7.6
      vertex -14.8328 -45.6507 7.6
      vertex -11.7423 -48.9102 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.5436 -47.8381 7.6
      vertex -18.3688 -44.3462 7.6
      vertex -14.8328 -45.6507 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -19.249 -46.4711 7.6
      vertex -18.3688 -44.3462 7.6
      vertex -15.5436 -47.8381 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -19.249 -46.4711 7.6
      vertex -21.7915 -42.7683 7.6
      vertex -18.3688 -44.3462 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.8357 -44.8176 7.6
      vertex -21.7915 -42.7683 7.6
      vertex -19.249 -46.4711 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.8357 -44.8176 7.6
      vertex -25.0799 -40.9267 7.6
      vertex -21.7915 -42.7683 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.2817 -42.8878 7.6
      vertex -25.0799 -40.9267 7.6
      vertex -22.8357 -44.8176 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.2817 -42.8878 7.6
      vertex -28.2137 -38.8328 7.6
      vertex -25.0799 -40.9267 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.5656 -40.6936 7.6
      vertex -28.2137 -38.8328 7.6
      vertex -26.2817 -42.8878 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.5656 -40.6936 7.6
      vertex -31.1735 -36.4995 7.6
      vertex -28.2137 -38.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.6672 -38.2484 7.6
      vertex -31.1735 -36.4995 7.6
      vertex -29.5656 -40.6936 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.6672 -38.2484 7.6
      vertex -33.9411 -33.9411 7.6
      vertex -31.1735 -36.4995 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35.5675 -35.5675 7.6
      vertex -33.9411 -33.9411 7.6
      vertex -32.6672 -38.2484 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35.5675 -35.5675 7.6
      vertex -36.4995 -31.1735 7.6
      vertex -33.9411 -33.9411 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.2484 -32.6672 7.6
      vertex -36.4995 -31.1735 7.6
      vertex -35.5675 -35.5675 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.2484 -32.6672 7.6
      vertex -38.8328 -28.2137 7.6
      vertex -36.4995 -31.1735 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.6936 -29.5656 7.6
      vertex -38.8328 -28.2137 7.6
      vertex -38.2484 -32.6672 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.6936 -29.5656 7.6
      vertex -40.9267 -25.0799 7.6
      vertex -38.8328 -28.2137 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -42.8878 -26.2817 7.6
      vertex -40.9267 -25.0799 7.6
      vertex -40.6936 -29.5656 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -40.9267 -25.0799 7.6
      vertex -42.8878 -26.2817 7.6
      vertex -42.7683 -21.7915 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.8176 -22.8357 7.6
      vertex -42.7683 -21.7915 7.6
      vertex -42.8878 -26.2817 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42.7683 -21.7915 7.6
      vertex -44.8176 -22.8357 7.6
      vertex -44.3462 -18.3688 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.4711 -19.249 7.6
      vertex -44.3462 -18.3688 7.6
      vertex -44.8176 -22.8357 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.3462 -18.3688 7.6
      vertex -46.4711 -19.249 7.6
      vertex -45.6507 -14.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.8381 -15.5436 7.6
      vertex -45.6507 -14.8328 7.6
      vertex -46.4711 -19.249 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -45.6507 -14.8328 7.6
      vertex -47.8381 -15.5436 7.6
      vertex -46.6738 -11.2054 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48.9102 -11.7423 7.6
      vertex -46.6738 -11.2054 7.6
      vertex -47.8381 -15.5436 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -46.6738 -11.2054 7.6
      vertex -48.9102 -11.7423 7.6
      vertex -47.409 -7.50885 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -49.6807 -7.86865 7.6
      vertex -47.409 -7.50885 7.6
      vertex -48.9102 -11.7423 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -47.409 -7.50885 7.6
      vertex -49.6807 -7.86865 7.6
      vertex -47.852 -3.76604 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 7.50885 7.6
      vertex 49.6807 7.86865 7.6
      vertex 47.852 3.76604 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 49.6807 7.86865 7.6
      vertex 47.409 7.50885 7.6
      vertex 48.9102 11.7423 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.6738 11.2054 7.6
      vertex 48.9102 11.7423 7.6
      vertex 47.409 7.50885 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 48.9102 11.7423 7.6
      vertex 46.6738 11.2054 7.6
      vertex 47.8381 15.5436 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 45.6507 14.8328 7.6
      vertex 47.8381 15.5436 7.6
      vertex 46.6738 11.2054 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 47.8381 15.5436 7.6
      vertex 45.6507 14.8328 7.6
      vertex 46.4711 19.249 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.3462 18.3688 7.6
      vertex 46.4711 19.249 7.6
      vertex 45.6507 14.8328 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 46.4711 19.249 7.6
      vertex 44.3462 18.3688 7.6
      vertex 44.8176 22.8357 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.7683 21.7915 7.6
      vertex 44.8176 22.8357 7.6
      vertex 44.3462 18.3688 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 44.8176 22.8357 7.6
      vertex 42.7683 21.7915 7.6
      vertex 42.8878 26.2817 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 7.6
      vertex 42.8878 26.2817 7.6
      vertex 42.7683 21.7915 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 7.6
      vertex 40.6936 29.5656 7.6
      vertex 42.8878 26.2817 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 28.2137 7.6
      vertex 40.6936 29.5656 7.6
      vertex 40.9267 25.0799 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 28.2137 7.6
      vertex 38.2484 32.6672 7.6
      vertex 40.6936 29.5656 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 31.1735 7.6
      vertex 38.2484 32.6672 7.6
      vertex 38.8328 28.2137 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 31.1735 7.6
      vertex 35.5675 35.5675 7.6
      vertex 38.2484 32.6672 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 33.9411 7.6
      vertex 35.5675 35.5675 7.6
      vertex 36.4995 31.1735 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 33.9411 7.6
      vertex 32.6672 38.2484 7.6
      vertex 35.5675 35.5675 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 36.4995 7.6
      vertex 32.6672 38.2484 7.6
      vertex 33.9411 33.9411 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 36.4995 7.6
      vertex 29.5656 40.6936 7.6
      vertex 32.6672 38.2484 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 38.8328 7.6
      vertex 29.5656 40.6936 7.6
      vertex 31.1735 36.4995 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 38.8328 7.6
      vertex 26.2817 42.8878 7.6
      vertex 29.5656 40.6936 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 25.0799 40.9267 7.6
      vertex 26.2817 42.8878 7.6
      vertex 28.2137 38.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 25.0799 40.9267 7.6
      vertex 22.8357 44.8176 7.6
      vertex 26.2817 42.8878 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 21.7915 42.7683 7.6
      vertex 22.8357 44.8176 7.6
      vertex 25.0799 40.9267 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 21.7915 42.7683 7.6
      vertex 19.249 46.4711 7.6
      vertex 22.8357 44.8176 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.3688 44.3462 7.6
      vertex 19.249 46.4711 7.6
      vertex 21.7915 42.7683 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.3688 44.3462 7.6
      vertex 15.5436 47.8381 7.6
      vertex 19.249 46.4711 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 14.8328 45.6507 7.6
      vertex 15.5436 47.8381 7.6
      vertex 18.3688 44.3462 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 14.8328 45.6507 7.6
      vertex 11.7423 48.9102 7.6
      vertex 15.5436 47.8381 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.2054 46.6738 7.6
      vertex 11.7423 48.9102 7.6
      vertex 14.8328 45.6507 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.2054 46.6738 7.6
      vertex 7.86865 49.6807 7.6
      vertex 11.7423 48.9102 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.50885 47.409 7.6
      vertex 7.86865 49.6807 7.6
      vertex 11.2054 46.6738 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.50885 47.409 7.6
      vertex 3.94649 50.1449 7.6
      vertex 7.86865 49.6807 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 3.76604 47.852 7.6
      vertex 3.94649 50.1449 7.6
      vertex 7.50885 47.409 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 48 7.6
      vertex 3.94649 50.1449 7.6
      vertex 3.76604 47.852 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 48 7.6
      vertex 0 50.3 7.6
      vertex 3.94649 50.1449 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.76604 47.852 7.6
      vertex 0 50.3 7.6
      vertex 0 48 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.76604 47.852 7.6
      vertex -3.94649 50.1449 7.6
      vertex 0 50.3 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.50885 47.409 7.6
      vertex -3.94649 50.1449 7.6
      vertex -3.76604 47.852 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.50885 47.409 7.6
      vertex -7.86865 49.6807 7.6
      vertex -3.94649 50.1449 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.2054 46.6738 7.6
      vertex -7.86865 49.6807 7.6
      vertex -7.50885 47.409 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.2054 46.6738 7.6
      vertex -11.7423 48.9102 7.6
      vertex -7.86865 49.6807 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -14.8328 45.6507 7.6
      vertex -11.7423 48.9102 7.6
      vertex -11.2054 46.6738 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -14.8328 45.6507 7.6
      vertex -15.5436 47.8381 7.6
      vertex -11.7423 48.9102 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.3688 44.3462 7.6
      vertex -15.5436 47.8381 7.6
      vertex -14.8328 45.6507 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.3688 44.3462 7.6
      vertex -19.249 46.4711 7.6
      vertex -15.5436 47.8381 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -21.7915 42.7683 7.6
      vertex -19.249 46.4711 7.6
      vertex -18.3688 44.3462 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -21.7915 42.7683 7.6
      vertex -22.8357 44.8176 7.6
      vertex -19.249 46.4711 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -25.0799 40.9267 7.6
      vertex -22.8357 44.8176 7.6
      vertex -21.7915 42.7683 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -25.0799 40.9267 7.6
      vertex -26.2817 42.8878 7.6
      vertex -22.8357 44.8176 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 38.8328 7.6
      vertex -26.2817 42.8878 7.6
      vertex -25.0799 40.9267 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 38.8328 7.6
      vertex -29.5656 40.6936 7.6
      vertex -26.2817 42.8878 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 7.6
      vertex -29.5656 40.6936 7.6
      vertex -28.2137 38.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 7.6
      vertex -32.6672 38.2484 7.6
      vertex -29.5656 40.6936 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 7.6
      vertex -32.6672 38.2484 7.6
      vertex -31.1735 36.4995 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 7.6
      vertex -35.5675 35.5675 7.6
      vertex -32.6672 38.2484 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 7.6
      vertex -35.5675 35.5675 7.6
      vertex -33.9411 33.9411 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 7.6
      vertex -38.2484 32.6672 7.6
      vertex -35.5675 35.5675 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 28.2137 7.6
      vertex -38.2484 32.6672 7.6
      vertex -36.4995 31.1735 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 28.2137 7.6
      vertex -40.6936 29.5656 7.6
      vertex -38.2484 32.6672 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.9267 25.0799 7.6
      vertex -40.6936 29.5656 7.6
      vertex -38.8328 28.2137 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -42.8878 26.2817 7.6
      vertex -40.9267 25.0799 7.6
      vertex -42.7683 21.7915 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.9267 25.0799 7.6
      vertex -42.8878 26.2817 7.6
      vertex -40.6936 29.5656 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.8176 22.8357 7.6
      vertex -42.7683 21.7915 7.6
      vertex -44.3462 18.3688 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -42.7683 21.7915 7.6
      vertex -44.8176 22.8357 7.6
      vertex -42.8878 26.2817 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.4711 19.249 7.6
      vertex -44.3462 18.3688 7.6
      vertex -45.6507 14.8328 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.3462 18.3688 7.6
      vertex -46.4711 19.249 7.6
      vertex -44.8176 22.8357 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.8381 15.5436 7.6
      vertex -45.6507 14.8328 7.6
      vertex -46.6738 11.2054 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48.9102 11.7423 7.6
      vertex -46.6738 11.2054 7.6
      vertex -47.409 7.50885 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -45.6507 14.8328 7.6
      vertex -47.8381 15.5436 7.6
      vertex -46.4711 19.249 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -49.6807 7.86865 7.6
      vertex -47.409 7.50885 7.6
      vertex -47.852 3.76604 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.1449 3.94649 7.6
      vertex -47.852 3.76604 7.6
      vertex -48 0 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.1449 -3.94649 7.6
      vertex -47.852 -3.76604 7.6
      vertex -49.6807 -7.86865 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.6738 11.2054 7.6
      vertex -48.9102 11.7423 7.6
      vertex -47.8381 15.5436 7.6
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -47.852 -3.76604 7.6
      vertex -50.1449 -3.94649 7.6
      vertex -48 0 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 7.6
      vertex -49.6807 7.86865 7.6
      vertex -48.9102 11.7423 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.3 0 7.6
      vertex -48 0 7.6
      vertex -50.1449 -3.94649 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 7.6
      vertex -50.1449 3.94649 7.6
      vertex -49.6807 7.86865 7.6
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 7.6
      vertex -50.3 0 7.6
      vertex -50.1449 3.94649 7.6
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex -32.6672 38.2484 0
      vertex -29.5656 40.6936 7.6
      vertex -32.6672 38.2484 7.6
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex -29.5656 40.6936 7.6
      vertex -32.6672 38.2484 0
      vertex -29.5656 40.6936 0
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex -26.2817 42.8878 0
      vertex -22.8357 44.8176 7.6
      vertex -26.2817 42.8878 7.6
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex -22.8357 44.8176 7.6
      vertex -26.2817 42.8878 0
      vertex -22.8357 44.8176 0
    endloop
  endfacet
  facet normal 0.678801 -0.734322 0
    outer loop
      vertex -35.5675 35.5675 0
      vertex -32.6672 38.2484 7.6
      vertex -35.5675 35.5675 7.6
    endloop
  endfacet
  facet normal 0.678801 -0.734322 0
    outer loop
      vertex -32.6672 38.2484 7.6
      vertex -35.5675 35.5675 0
      vertex -32.6672 38.2484 0
    endloop
  endfacet
  facet normal 0.346118 -0.938191 0
    outer loop
      vertex -19.249 46.4711 0
      vertex -15.5436 47.8381 7.6
      vertex -19.249 46.4711 7.6
    endloop
  endfacet
  facet normal 0.346118 -0.938191 0
    outer loop
      vertex -15.5436 47.8381 7.6
      vertex -19.249 46.4711 0
      vertex -15.5436 47.8381 0
    endloop
  endfacet
  facet normal 0.117537 -0.993068 0
    outer loop
      vertex -7.86865 49.6807 0
      vertex -3.94649 50.1449 7.6
      vertex -7.86865 49.6807 7.6
    endloop
  endfacet
  facet normal 0.117537 -0.993068 0
    outer loop
      vertex -3.94649 50.1449 7.6
      vertex -7.86865 49.6807 0
      vertex -3.94649 50.1449 0
    endloop
  endfacet
  facet normal -0.734322 0.678801 0
    outer loop
      vertex 35.5675 -35.5675 0
      vertex 38.2484 -32.6672 7.6
      vertex 38.2484 -32.6672 0
    endloop
  endfacet
  facet normal -0.734322 0.678801 0
    outer loop
      vertex 38.2484 -32.6672 7.6
      vertex 35.5675 -35.5675 0
      vertex 35.5675 -35.5675 7.6
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex 42.8878 -26.2817 0
      vertex 44.8176 -22.8357 7.6
      vertex 44.8176 -22.8357 0
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex 44.8176 -22.8357 7.6
      vertex 42.8878 -26.2817 0
      vertex 42.8878 -26.2817 7.6
    endloop
  endfacet
  facet normal 0.346118 0.938191 -0
    outer loop
      vertex -15.5436 -47.8381 0
      vertex -19.249 -46.4711 7.6
      vertex -15.5436 -47.8381 7.6
    endloop
  endfacet
  facet normal 0.346118 0.938191 0
    outer loop
      vertex -19.249 -46.4711 7.6
      vertex -15.5436 -47.8381 0
      vertex -19.249 -46.4711 0
    endloop
  endfacet
  facet normal 0.908143 0.418659 0
    outer loop
      vertex -44.8176 -22.8357 7.6
      vertex -46.4711 -19.249 0
      vertex -46.4711 -19.249 7.6
    endloop
  endfacet
  facet normal 0.908143 0.418659 0
    outer loop
      vertex -46.4711 -19.249 0
      vertex -44.8176 -22.8357 7.6
      vertex -44.8176 -22.8357 0
    endloop
  endfacet
  facet normal -0.117537 0.993068 0
    outer loop
      vertex 7.86865 -49.6807 0
      vertex 3.94649 -50.1449 7.6
      vertex 7.86865 -49.6807 7.6
    endloop
  endfacet
  facet normal -0.117537 0.993068 0
    outer loop
      vertex 3.94649 -50.1449 7.6
      vertex 7.86865 -49.6807 0
      vertex 3.94649 -50.1449 0
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 15.5436 -47.8381 0
      vertex 11.7423 -48.9102 7.6
      vertex 15.5436 -47.8381 7.6
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 11.7423 -48.9102 7.6
      vertex 15.5436 -47.8381 0
      vertex 11.7423 -48.9102 0
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex 40.6936 29.5656 0
      vertex 38.2484 32.6672 7.6
      vertex 38.2484 32.6672 0
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex 38.2484 32.6672 7.6
      vertex 40.6936 29.5656 0
      vertex 40.6936 29.5656 7.6
    endloop
  endfacet
  facet normal -0.0392593 -0.999229 0
    outer loop
      vertex 0 50.3 0
      vertex 3.94649 50.1449 7.6
      vertex 0 50.3 7.6
    endloop
  endfacet
  facet normal -0.0392593 -0.999229 -0
    outer loop
      vertex 3.94649 50.1449 7.6
      vertex 0 50.3 0
      vertex 3.94649 50.1449 0
    endloop
  endfacet
  facet normal -0.418659 -0.908143 0
    outer loop
      vertex 19.249 46.4711 0
      vertex 22.8357 44.8176 7.6
      vertex 19.249 46.4711 7.6
    endloop
  endfacet
  facet normal -0.418659 -0.908143 -0
    outer loop
      vertex 22.8357 44.8176 7.6
      vertex 19.249 46.4711 0
      vertex 22.8357 44.8176 0
    endloop
  endfacet
  facet normal -0.619094 -0.785317 0
    outer loop
      vertex 29.5656 40.6936 0
      vertex 32.6672 38.2484 7.6
      vertex 29.5656 40.6936 7.6
    endloop
  endfacet
  facet normal -0.619094 -0.785317 -0
    outer loop
      vertex 32.6672 38.2484 7.6
      vertex 29.5656 40.6936 0
      vertex 32.6672 38.2484 0
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex -40.6936 29.5656 7.6
      vertex -38.2484 32.6672 0
      vertex -38.2484 32.6672 7.6
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex -38.2484 32.6672 0
      vertex -40.6936 29.5656 7.6
      vertex -40.6936 29.5656 0
    endloop
  endfacet
  facet normal 0.831469 -0.555571 0
    outer loop
      vertex -42.8878 26.2817 7.6
      vertex -40.6936 29.5656 0
      vertex -40.6936 29.5656 7.6
    endloop
  endfacet
  facet normal 0.831469 -0.555571 0
    outer loop
      vertex -40.6936 29.5656 0
      vertex -42.8878 26.2817 7.6
      vertex -42.8878 26.2817 0
    endloop
  endfacet
  facet normal 0.555571 -0.831469 0
    outer loop
      vertex -29.5656 40.6936 0
      vertex -26.2817 42.8878 7.6
      vertex -29.5656 40.6936 7.6
    endloop
  endfacet
  facet normal 0.555571 -0.831469 0
    outer loop
      vertex -26.2817 42.8878 7.6
      vertex -29.5656 40.6936 0
      vertex -26.2817 42.8878 0
    endloop
  endfacet
  facet normal 0.418659 -0.908143 0
    outer loop
      vertex -22.8357 44.8176 0
      vertex -19.249 46.4711 7.6
      vertex -22.8357 44.8176 7.6
    endloop
  endfacet
  facet normal 0.418659 -0.908143 0
    outer loop
      vertex -19.249 46.4711 7.6
      vertex -22.8357 44.8176 0
      vertex -19.249 46.4711 0
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -15.5436 47.8381 0
      vertex -11.7423 48.9102 7.6
      vertex -15.5436 47.8381 7.6
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -11.7423 48.9102 7.6
      vertex -15.5436 47.8381 0
      vertex -11.7423 48.9102 0
    endloop
  endfacet
  facet normal -0.999229 0.0392593 0
    outer loop
      vertex 50.1449 -3.94649 0
      vertex 50.3 0 7.6
      vertex 50.3 0 0
    endloop
  endfacet
  facet normal -0.999229 0.0392593 0
    outer loop
      vertex 50.3 0 7.6
      vertex 50.1449 -3.94649 0
      vertex 50.1449 -3.94649 7.6
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex 38.2484 -32.6672 0
      vertex 40.6936 -29.5656 7.6
      vertex 40.6936 -29.5656 0
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex 40.6936 -29.5656 7.6
      vertex 38.2484 -32.6672 0
      vertex 38.2484 -32.6672 7.6
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex 26.2817 -42.8878 0
      vertex 22.8357 -44.8176 7.6
      vertex 26.2817 -42.8878 7.6
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex 22.8357 -44.8176 7.6
      vertex 26.2817 -42.8878 0
      vertex 22.8357 -44.8176 0
    endloop
  endfacet
  facet normal -0.908143 0.418659 0
    outer loop
      vertex 44.8176 -22.8357 0
      vertex 46.4711 -19.249 7.6
      vertex 46.4711 -19.249 0
    endloop
  endfacet
  facet normal -0.908143 0.418659 0
    outer loop
      vertex 46.4711 -19.249 7.6
      vertex 44.8176 -22.8357 0
      vertex 44.8176 -22.8357 7.6
    endloop
  endfacet
  facet normal -0.962455 0.27144 0
    outer loop
      vertex 47.8381 -15.5436 0
      vertex 48.9102 -11.7423 7.6
      vertex 48.9102 -11.7423 0
    endloop
  endfacet
  facet normal -0.962455 0.27144 0
    outer loop
      vertex 48.9102 -11.7423 7.6
      vertex 47.8381 -15.5436 0
      vertex 47.8381 -15.5436 7.6
    endloop
  endfacet
  facet normal -0.980785 0.195091 0
    outer loop
      vertex 48.9102 -11.7423 0
      vertex 49.6807 -7.86865 7.6
      vertex 49.6807 -7.86865 0
    endloop
  endfacet
  facet normal -0.980785 0.195091 0
    outer loop
      vertex 49.6807 -7.86865 7.6
      vertex 48.9102 -11.7423 0
      vertex 48.9102 -11.7423 7.6
    endloop
  endfacet
  facet normal 0.27144 0.962455 -0
    outer loop
      vertex -11.7423 -48.9102 0
      vertex -15.5436 -47.8381 7.6
      vertex -11.7423 -48.9102 7.6
    endloop
  endfacet
  facet normal 0.27144 0.962455 0
    outer loop
      vertex -15.5436 -47.8381 7.6
      vertex -11.7423 -48.9102 0
      vertex -15.5436 -47.8381 0
    endloop
  endfacet
  facet normal -0.418659 0.908143 0
    outer loop
      vertex 22.8357 -44.8176 0
      vertex 19.249 -46.4711 7.6
      vertex 22.8357 -44.8176 7.6
    endloop
  endfacet
  facet normal -0.418659 0.908143 0
    outer loop
      vertex 19.249 -46.4711 7.6
      vertex 22.8357 -44.8176 0
      vertex 19.249 -46.4711 0
    endloop
  endfacet
  facet normal -0.195091 0.980785 0
    outer loop
      vertex 11.7423 -48.9102 0
      vertex 7.86865 -49.6807 7.6
      vertex 11.7423 -48.9102 7.6
    endloop
  endfacet
  facet normal -0.195091 0.980785 0
    outer loop
      vertex 7.86865 -49.6807 7.6
      vertex 11.7423 -48.9102 0
      vertex 7.86865 -49.6807 0
    endloop
  endfacet
  facet normal -0.938191 -0.346118 0
    outer loop
      vertex 47.8381 15.5436 0
      vertex 46.4711 19.249 7.6
      vertex 46.4711 19.249 0
    endloop
  endfacet
  facet normal -0.938191 -0.346118 0
    outer loop
      vertex 46.4711 19.249 7.6
      vertex 47.8381 15.5436 0
      vertex 47.8381 15.5436 7.6
    endloop
  endfacet
  facet normal -0.831469 -0.555571 0
    outer loop
      vertex 42.8878 26.2817 0
      vertex 40.6936 29.5656 7.6
      vertex 40.6936 29.5656 0
    endloop
  endfacet
  facet normal -0.831469 -0.555571 0
    outer loop
      vertex 40.6936 29.5656 7.6
      vertex 42.8878 26.2817 0
      vertex 42.8878 26.2817 7.6
    endloop
  endfacet
  facet normal -0.993068 0.117537 0
    outer loop
      vertex 49.6807 -7.86865 0
      vertex 50.1449 -3.94649 7.6
      vertex 50.1449 -3.94649 0
    endloop
  endfacet
  facet normal -0.993068 0.117537 0
    outer loop
      vertex 50.1449 -3.94649 7.6
      vertex 49.6807 -7.86865 0
      vertex 49.6807 -7.86865 7.6
    endloop
  endfacet
  facet normal -0.938191 0.346118 0
    outer loop
      vertex 46.4711 -19.249 0
      vertex 47.8381 -15.5436 7.6
      vertex 47.8381 -15.5436 0
    endloop
  endfacet
  facet normal -0.938191 0.346118 0
    outer loop
      vertex 47.8381 -15.5436 7.6
      vertex 46.4711 -19.249 0
      vertex 46.4711 -19.249 7.6
    endloop
  endfacet
  facet normal 0.117537 0.993068 -0
    outer loop
      vertex -3.94649 -50.1449 0
      vertex -7.86865 -49.6807 7.6
      vertex -3.94649 -50.1449 7.6
    endloop
  endfacet
  facet normal 0.117537 0.993068 0
    outer loop
      vertex -7.86865 -49.6807 7.6
      vertex -3.94649 -50.1449 0
      vertex -7.86865 -49.6807 0
    endloop
  endfacet
  facet normal 0.678801 0.734322 -0
    outer loop
      vertex -32.6672 -38.2484 0
      vertex -35.5675 -35.5675 7.6
      vertex -32.6672 -38.2484 7.6
    endloop
  endfacet
  facet normal 0.678801 0.734322 0
    outer loop
      vertex -35.5675 -35.5675 7.6
      vertex -32.6672 -38.2484 0
      vertex -35.5675 -35.5675 0
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex -42.8878 -26.2817 7.6
      vertex -44.8176 -22.8357 0
      vertex -44.8176 -22.8357 7.6
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex -44.8176 -22.8357 0
      vertex -42.8878 -26.2817 7.6
      vertex -42.8878 -26.2817 0
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex -38.2484 -32.6672 7.6
      vertex -40.6936 -29.5656 0
      vertex -40.6936 -29.5656 7.6
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex -40.6936 -29.5656 0
      vertex -38.2484 -32.6672 7.6
      vertex -38.2484 -32.6672 0
    endloop
  endfacet
  facet normal 0.734322 0.678801 0
    outer loop
      vertex -35.5675 -35.5675 7.6
      vertex -38.2484 -32.6672 0
      vertex -38.2484 -32.6672 7.6
    endloop
  endfacet
  facet normal 0.734322 0.678801 0
    outer loop
      vertex -38.2484 -32.6672 0
      vertex -35.5675 -35.5675 7.6
      vertex -35.5675 -35.5675 0
    endloop
  endfacet
  facet normal 0.962455 0.27144 0
    outer loop
      vertex -47.8381 -15.5436 7.6
      vertex -48.9102 -11.7423 0
      vertex -48.9102 -11.7423 7.6
    endloop
  endfacet
  facet normal 0.962455 0.27144 0
    outer loop
      vertex -48.9102 -11.7423 0
      vertex -47.8381 -15.5436 7.6
      vertex -47.8381 -15.5436 0
    endloop
  endfacet
  facet normal 0.980785 0.195091 0
    outer loop
      vertex -48.9102 -11.7423 7.6
      vertex -49.6807 -7.86865 0
      vertex -49.6807 -7.86865 7.6
    endloop
  endfacet
  facet normal 0.980785 0.195091 0
    outer loop
      vertex -49.6807 -7.86865 0
      vertex -48.9102 -11.7423 7.6
      vertex -48.9102 -11.7423 0
    endloop
  endfacet
  facet normal 0.999229 0.0392593 0
    outer loop
      vertex -50.1449 -3.94649 7.6
      vertex -50.3 0 0
      vertex -50.3 0 7.6
    endloop
  endfacet
  facet normal 0.999229 0.0392593 0
    outer loop
      vertex -50.3 0 0
      vertex -50.1449 -3.94649 7.6
      vertex -50.1449 -3.94649 0
    endloop
  endfacet
  facet normal -0.831469 0.555571 0
    outer loop
      vertex 40.6936 -29.5656 0
      vertex 42.8878 -26.2817 7.6
      vertex 42.8878 -26.2817 0
    endloop
  endfacet
  facet normal -0.831469 0.555571 0
    outer loop
      vertex 42.8878 -26.2817 7.6
      vertex 40.6936 -29.5656 0
      vertex 40.6936 -29.5656 7.6
    endloop
  endfacet
  facet normal -0.678801 0.734322 0
    outer loop
      vertex 35.5675 -35.5675 0
      vertex 32.6672 -38.2484 7.6
      vertex 35.5675 -35.5675 7.6
    endloop
  endfacet
  facet normal -0.678801 0.734322 0
    outer loop
      vertex 32.6672 -38.2484 7.6
      vertex 35.5675 -35.5675 0
      vertex 32.6672 -38.2484 0
    endloop
  endfacet
  facet normal -0.555571 0.831469 0
    outer loop
      vertex 29.5656 -40.6936 0
      vertex 26.2817 -42.8878 7.6
      vertex 29.5656 -40.6936 7.6
    endloop
  endfacet
  facet normal -0.555571 0.831469 0
    outer loop
      vertex 26.2817 -42.8878 7.6
      vertex 29.5656 -40.6936 0
      vertex 26.2817 -42.8878 0
    endloop
  endfacet
  facet normal 0.0392593 0.999229 -0
    outer loop
      vertex 0 -50.3 0
      vertex -3.94649 -50.1449 7.6
      vertex 0 -50.3 7.6
    endloop
  endfacet
  facet normal 0.0392593 0.999229 0
    outer loop
      vertex -3.94649 -50.1449 7.6
      vertex 0 -50.3 0
      vertex -3.94649 -50.1449 0
    endloop
  endfacet
  facet normal 0.195091 0.980785 -0
    outer loop
      vertex -7.86865 -49.6807 0
      vertex -11.7423 -48.9102 7.6
      vertex -7.86865 -49.6807 7.6
    endloop
  endfacet
  facet normal 0.195091 0.980785 0
    outer loop
      vertex -11.7423 -48.9102 7.6
      vertex -7.86865 -49.6807 0
      vertex -11.7423 -48.9102 0
    endloop
  endfacet
  facet normal 0.831469 0.555571 0
    outer loop
      vertex -40.6936 -29.5656 7.6
      vertex -42.8878 -26.2817 0
      vertex -42.8878 -26.2817 7.6
    endloop
  endfacet
  facet normal 0.831469 0.555571 0
    outer loop
      vertex -42.8878 -26.2817 0
      vertex -40.6936 -29.5656 7.6
      vertex -40.6936 -29.5656 0
    endloop
  endfacet
  facet normal 0.938191 0.346118 0
    outer loop
      vertex -46.4711 -19.249 7.6
      vertex -47.8381 -15.5436 0
      vertex -47.8381 -15.5436 7.6
    endloop
  endfacet
  facet normal 0.938191 0.346118 0
    outer loop
      vertex -47.8381 -15.5436 0
      vertex -46.4711 -19.249 7.6
      vertex -46.4711 -19.249 0
    endloop
  endfacet
  facet normal 0.993068 0.117537 0
    outer loop
      vertex -49.6807 -7.86865 7.6
      vertex -50.1449 -3.94649 0
      vertex -50.1449 -3.94649 7.6
    endloop
  endfacet
  facet normal 0.993068 0.117537 0
    outer loop
      vertex -50.1449 -3.94649 0
      vertex -49.6807 -7.86865 7.6
      vertex -49.6807 -7.86865 0
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex 32.6672 -38.2484 0
      vertex 29.5656 -40.6936 7.6
      vertex 32.6672 -38.2484 7.6
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex 29.5656 -40.6936 7.6
      vertex 32.6672 -38.2484 0
      vertex 29.5656 -40.6936 0
    endloop
  endfacet
  facet normal 0.418659 0.908143 -0
    outer loop
      vertex -19.249 -46.4711 0
      vertex -22.8357 -44.8176 7.6
      vertex -19.249 -46.4711 7.6
    endloop
  endfacet
  facet normal 0.418659 0.908143 0
    outer loop
      vertex -22.8357 -44.8176 7.6
      vertex -19.249 -46.4711 0
      vertex -22.8357 -44.8176 0
    endloop
  endfacet
  facet normal 0.488621 0.872496 -0
    outer loop
      vertex -22.8357 -44.8176 0
      vertex -26.2817 -42.8878 7.6
      vertex -22.8357 -44.8176 7.6
    endloop
  endfacet
  facet normal 0.488621 0.872496 0
    outer loop
      vertex -26.2817 -42.8878 7.6
      vertex -22.8357 -44.8176 0
      vertex -26.2817 -42.8878 0
    endloop
  endfacet
  facet normal 0.619094 0.785317 -0
    outer loop
      vertex -29.5656 -40.6936 0
      vertex -32.6672 -38.2484 7.6
      vertex -29.5656 -40.6936 7.6
    endloop
  endfacet
  facet normal 0.619094 0.785317 0
    outer loop
      vertex -32.6672 -38.2484 7.6
      vertex -29.5656 -40.6936 0
      vertex -32.6672 -38.2484 0
    endloop
  endfacet
  facet normal 0.555571 0.831469 -0
    outer loop
      vertex -26.2817 -42.8878 0
      vertex -29.5656 -40.6936 7.6
      vertex -26.2817 -42.8878 7.6
    endloop
  endfacet
  facet normal 0.555571 0.831469 0
    outer loop
      vertex -29.5656 -40.6936 7.6
      vertex -26.2817 -42.8878 0
      vertex -29.5656 -40.6936 0
    endloop
  endfacet
  facet normal 0.999229 0.0392599 0
    outer loop
      vertex 48 0 7.6
      vertex 47.852 3.76604 0
      vertex 47.852 3.76604 7.6
    endloop
  endfacet
  facet normal 0.999229 0.0392599 0
    outer loop
      vertex 47.852 3.76604 0
      vertex 48 0 7.6
      vertex 48 0 0
    endloop
  endfacet
  facet normal -0.999229 0.0392599 0
    outer loop
      vertex -48 0 0
      vertex -47.852 3.76604 7.6
      vertex -47.852 3.76604 0
    endloop
  endfacet
  facet normal -0.999229 0.0392599 0
    outer loop
      vertex -47.852 3.76604 7.6
      vertex -48 0 0
      vertex -48 0 7.6
    endloop
  endfacet
  facet normal 0.0392599 0.999229 -0
    outer loop
      vertex 3.76604 47.852 0
      vertex 0 48 7.6
      vertex 3.76604 47.852 7.6
    endloop
  endfacet
  facet normal 0.0392599 0.999229 0
    outer loop
      vertex 0 48 7.6
      vertex 3.76604 47.852 0
      vertex 0 48 0
    endloop
  endfacet
  facet normal -0.0392599 -0.999229 0
    outer loop
      vertex -3.76604 -47.852 0
      vertex 0 -48 7.6
      vertex -3.76604 -47.852 7.6
    endloop
  endfacet
  facet normal -0.0392599 -0.999229 -0
    outer loop
      vertex 0 -48 7.6
      vertex -3.76604 -47.852 0
      vertex 0 -48 0
    endloop
  endfacet
  facet normal -0.734322 -0.678801 0
    outer loop
      vertex -33.9411 -33.9411 0
      vertex -36.4995 -31.1735 7.6
      vertex -36.4995 -31.1735 0
    endloop
  endfacet
  facet normal -0.734322 -0.678801 0
    outer loop
      vertex -36.4995 -31.1735 7.6
      vertex -33.9411 -33.9411 0
      vertex -33.9411 -33.9411 7.6
    endloop
  endfacet
  facet normal 0.678801 0.734322 -0
    outer loop
      vertex 33.9411 33.9411 0
      vertex 31.1735 36.4995 7.6
      vertex 33.9411 33.9411 7.6
    endloop
  endfacet
  facet normal 0.678801 0.734322 0
    outer loop
      vertex 31.1735 36.4995 7.6
      vertex 33.9411 33.9411 0
      vertex 31.1735 36.4995 0
    endloop
  endfacet
  facet normal -0.678801 0.734322 0
    outer loop
      vertex -31.1735 36.4995 0
      vertex -33.9411 33.9411 7.6
      vertex -31.1735 36.4995 7.6
    endloop
  endfacet
  facet normal -0.678801 0.734322 0
    outer loop
      vertex -33.9411 33.9411 7.6
      vertex -31.1735 36.4995 0
      vertex -33.9411 33.9411 0
    endloop
  endfacet
  facet normal -0.346116 0.938192 0
    outer loop
      vertex -14.8328 45.6507 0
      vertex -18.3688 44.3462 7.6
      vertex -14.8328 45.6507 7.6
    endloop
  endfacet
  facet normal -0.346116 0.938192 0
    outer loop
      vertex -18.3688 44.3462 7.6
      vertex -14.8328 45.6507 0
      vertex -18.3688 44.3462 0
    endloop
  endfacet
  facet normal -0.938192 -0.346116 0
    outer loop
      vertex -44.3462 -18.3688 0
      vertex -45.6507 -14.8328 7.6
      vertex -45.6507 -14.8328 0
    endloop
  endfacet
  facet normal -0.938192 -0.346116 0
    outer loop
      vertex -45.6507 -14.8328 7.6
      vertex -44.3462 -18.3688 0
      vertex -44.3462 -18.3688 7.6
    endloop
  endfacet
  facet normal 0.908143 0.41866 0
    outer loop
      vertex 44.3462 18.3688 7.6
      vertex 42.7683 21.7915 0
      vertex 42.7683 21.7915 7.6
    endloop
  endfacet
  facet normal 0.908143 0.41866 0
    outer loop
      vertex 42.7683 21.7915 0
      vertex 44.3462 18.3688 7.6
      vertex 44.3462 18.3688 0
    endloop
  endfacet
  facet normal 0.41866 0.908143 -0
    outer loop
      vertex 21.7915 42.7683 0
      vertex 18.3688 44.3462 7.6
      vertex 21.7915 42.7683 7.6
    endloop
  endfacet
  facet normal 0.41866 0.908143 0
    outer loop
      vertex 18.3688 44.3462 7.6
      vertex 21.7915 42.7683 0
      vertex 18.3688 44.3462 0
    endloop
  endfacet
  facet normal 0.55557 0.83147 -0
    outer loop
      vertex 28.2137 38.8328 0
      vertex 25.0799 40.9267 7.6
      vertex 28.2137 38.8328 7.6
    endloop
  endfacet
  facet normal 0.55557 0.83147 0
    outer loop
      vertex 25.0799 40.9267 7.6
      vertex 28.2137 38.8328 0
      vertex 25.0799 40.9267 0
    endloop
  endfacet
  facet normal -0.908143 0.41866 0
    outer loop
      vertex -44.3462 18.3688 0
      vertex -42.7683 21.7915 7.6
      vertex -42.7683 21.7915 0
    endloop
  endfacet
  facet normal -0.908143 0.41866 0
    outer loop
      vertex -42.7683 21.7915 7.6
      vertex -44.3462 18.3688 0
      vertex -44.3462 18.3688 7.6
    endloop
  endfacet
  facet normal -0.19509 0.980785 0
    outer loop
      vertex -7.50885 47.409 0
      vertex -11.2054 46.6738 7.6
      vertex -7.50885 47.409 7.6
    endloop
  endfacet
  facet normal -0.19509 0.980785 0
    outer loop
      vertex -11.2054 46.6738 7.6
      vertex -7.50885 47.409 0
      vertex -11.2054 46.6738 0
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 45.6507 -14.8328 7.6
      vertex 46.6738 -11.2054 0
      vertex 46.6738 -11.2054 7.6
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 46.6738 -11.2054 0
      vertex 45.6507 -14.8328 7.6
      vertex 45.6507 -14.8328 0
    endloop
  endfacet
  facet normal -0.980785 -0.19509 0
    outer loop
      vertex -46.6738 -11.2054 0
      vertex -47.409 -7.50885 7.6
      vertex -47.409 -7.50885 0
    endloop
  endfacet
  facet normal -0.980785 -0.19509 0
    outer loop
      vertex -47.409 -7.50885 7.6
      vertex -46.6738 -11.2054 0
      vertex -46.6738 -11.2054 7.6
    endloop
  endfacet
  facet normal 0.980785 0.19509 0
    outer loop
      vertex 47.409 7.50885 7.6
      vertex 46.6738 11.2054 0
      vertex 46.6738 11.2054 7.6
    endloop
  endfacet
  facet normal 0.980785 0.19509 0
    outer loop
      vertex 46.6738 11.2054 0
      vertex 47.409 7.50885 7.6
      vertex 47.409 7.50885 0
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex 47.852 3.76604 7.6
      vertex 47.409 7.50885 0
      vertex 47.409 7.50885 7.6
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex 47.409 7.50885 0
      vertex 47.852 3.76604 7.6
      vertex 47.852 3.76604 0
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex 38.8328 28.2137 7.6
      vertex 36.4995 31.1735 0
      vertex 36.4995 31.1735 7.6
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex 36.4995 31.1735 0
      vertex 38.8328 28.2137 7.6
      vertex 38.8328 28.2137 0
    endloop
  endfacet
  facet normal 0.734322 0.678801 0
    outer loop
      vertex 36.4995 31.1735 7.6
      vertex 33.9411 33.9411 0
      vertex 33.9411 33.9411 7.6
    endloop
  endfacet
  facet normal 0.734322 0.678801 0
    outer loop
      vertex 33.9411 33.9411 0
      vertex 36.4995 31.1735 7.6
      vertex 36.4995 31.1735 0
    endloop
  endfacet
  facet normal 0.83147 0.55557 0
    outer loop
      vertex 40.9267 25.0799 7.6
      vertex 38.8328 28.2137 0
      vertex 38.8328 28.2137 7.6
    endloop
  endfacet
  facet normal 0.83147 0.55557 0
    outer loop
      vertex 38.8328 28.2137 0
      vertex 40.9267 25.0799 7.6
      vertex 40.9267 25.0799 0
    endloop
  endfacet
  facet normal 0.271441 0.962455 -0
    outer loop
      vertex 14.8328 45.6507 0
      vertex 11.2054 46.6738 7.6
      vertex 14.8328 45.6507 7.6
    endloop
  endfacet
  facet normal 0.271441 0.962455 0
    outer loop
      vertex 11.2054 46.6738 7.6
      vertex 14.8328 45.6507 0
      vertex 11.2054 46.6738 0
    endloop
  endfacet
  facet normal 0.346116 0.938192 -0
    outer loop
      vertex 18.3688 44.3462 0
      vertex 14.8328 45.6507 7.6
      vertex 18.3688 44.3462 7.6
    endloop
  endfacet
  facet normal 0.346116 0.938192 0
    outer loop
      vertex 14.8328 45.6507 7.6
      vertex 18.3688 44.3462 0
      vertex 14.8328 45.6507 0
    endloop
  endfacet
  facet normal 0.488621 0.872496 -0
    outer loop
      vertex 25.0799 40.9267 0
      vertex 21.7915 42.7683 7.6
      vertex 25.0799 40.9267 7.6
    endloop
  endfacet
  facet normal 0.488621 0.872496 0
    outer loop
      vertex 21.7915 42.7683 7.6
      vertex 25.0799 40.9267 0
      vertex 21.7915 42.7683 0
    endloop
  endfacet
  facet normal 0.619094 0.785317 -0
    outer loop
      vertex 31.1735 36.4995 0
      vertex 28.2137 38.8328 7.6
      vertex 31.1735 36.4995 7.6
    endloop
  endfacet
  facet normal 0.619094 0.785317 0
    outer loop
      vertex 28.2137 38.8328 7.6
      vertex 31.1735 36.4995 0
      vertex 28.2137 38.8328 0
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -46.6738 11.2054 0
      vertex -45.6507 14.8328 7.6
      vertex -45.6507 14.8328 0
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -45.6507 14.8328 7.6
      vertex -46.6738 11.2054 0
      vertex -46.6738 11.2054 7.6
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex -38.8328 28.2137 0
      vertex -36.4995 31.1735 7.6
      vertex -36.4995 31.1735 0
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex -36.4995 31.1735 7.6
      vertex -38.8328 28.2137 0
      vertex -38.8328 28.2137 7.6
    endloop
  endfacet
  facet normal -0.734322 0.678801 0
    outer loop
      vertex -36.4995 31.1735 0
      vertex -33.9411 33.9411 7.6
      vertex -33.9411 33.9411 0
    endloop
  endfacet
  facet normal -0.734322 0.678801 0
    outer loop
      vertex -33.9411 33.9411 7.6
      vertex -36.4995 31.1735 0
      vertex -36.4995 31.1735 7.6
    endloop
  endfacet
  facet normal -0.938192 0.346116 0
    outer loop
      vertex -45.6507 14.8328 0
      vertex -44.3462 18.3688 7.6
      vertex -44.3462 18.3688 0
    endloop
  endfacet
  facet normal -0.938192 0.346116 0
    outer loop
      vertex -44.3462 18.3688 7.6
      vertex -45.6507 14.8328 0
      vertex -45.6507 14.8328 7.6
    endloop
  endfacet
  facet normal -0.55557 0.83147 0
    outer loop
      vertex -25.0799 40.9267 0
      vertex -28.2137 38.8328 7.6
      vertex -25.0799 40.9267 7.6
    endloop
  endfacet
  facet normal -0.55557 0.83147 0
    outer loop
      vertex -28.2137 38.8328 7.6
      vertex -25.0799 40.9267 0
      vertex -28.2137 38.8328 0
    endloop
  endfacet
  facet normal -0.41866 0.908143 0
    outer loop
      vertex -18.3688 44.3462 0
      vertex -21.7915 42.7683 7.6
      vertex -18.3688 44.3462 7.6
    endloop
  endfacet
  facet normal -0.41866 0.908143 0
    outer loop
      vertex -21.7915 42.7683 7.6
      vertex -18.3688 44.3462 0
      vertex -21.7915 42.7683 0
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex -28.2137 38.8328 0
      vertex -31.1735 36.4995 7.6
      vertex -28.2137 38.8328 7.6
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex -31.1735 36.4995 7.6
      vertex -28.2137 38.8328 0
      vertex -31.1735 36.4995 0
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex -11.2054 46.6738 0
      vertex -14.8328 45.6507 7.6
      vertex -11.2054 46.6738 7.6
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex -14.8328 45.6507 7.6
      vertex -11.2054 46.6738 0
      vertex -14.8328 45.6507 0
    endloop
  endfacet
  facet normal -0.0392599 0.999229 0
    outer loop
      vertex 0 48 0
      vertex -3.76604 47.852 7.6
      vertex 0 48 7.6
    endloop
  endfacet
  facet normal -0.0392599 0.999229 0
    outer loop
      vertex -3.76604 47.852 7.6
      vertex 0 48 0
      vertex -3.76604 47.852 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392599 0
    outer loop
      vertex 47.852 -3.76604 7.6
      vertex 48 0 0
      vertex 48 0 7.6
    endloop
  endfacet
  facet normal 0.999229 -0.0392599 0
    outer loop
      vertex 48 0 0
      vertex 47.852 -3.76604 7.6
      vertex 47.852 -3.76604 0
    endloop
  endfacet
  facet normal 0.0392599 -0.999229 0
    outer loop
      vertex 0 -48 0
      vertex 3.76604 -47.852 7.6
      vertex 0 -48 7.6
    endloop
  endfacet
  facet normal 0.0392599 -0.999229 0
    outer loop
      vertex 3.76604 -47.852 7.6
      vertex 0 -48 0
      vertex 3.76604 -47.852 0
    endloop
  endfacet
  facet normal 0.678801 -0.734322 0
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 33.9411 -33.9411 7.6
      vertex 31.1735 -36.4995 7.6
    endloop
  endfacet
  facet normal 0.678801 -0.734322 0
    outer loop
      vertex 33.9411 -33.9411 7.6
      vertex 31.1735 -36.4995 0
      vertex 33.9411 -33.9411 0
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex 40.9267 -25.0799 7.6
      vertex 42.7683 -21.7915 0
      vertex 42.7683 -21.7915 7.6
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex 42.7683 -21.7915 0
      vertex 40.9267 -25.0799 7.6
      vertex 40.9267 -25.0799 0
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex 36.4995 -31.1735 7.6
      vertex 38.8328 -28.2137 0
      vertex 38.8328 -28.2137 7.6
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex 38.8328 -28.2137 0
      vertex 36.4995 -31.1735 7.6
      vertex 36.4995 -31.1735 0
    endloop
  endfacet
  facet normal 0.908143 -0.41866 0
    outer loop
      vertex 42.7683 -21.7915 7.6
      vertex 44.3462 -18.3688 0
      vertex 44.3462 -18.3688 7.6
    endloop
  endfacet
  facet normal 0.908143 -0.41866 0
    outer loop
      vertex 44.3462 -18.3688 0
      vertex 42.7683 -21.7915 7.6
      vertex 42.7683 -21.7915 0
    endloop
  endfacet
  facet normal -0.678801 -0.734322 0
    outer loop
      vertex -33.9411 -33.9411 0
      vertex -31.1735 -36.4995 7.6
      vertex -33.9411 -33.9411 7.6
    endloop
  endfacet
  facet normal -0.678801 -0.734322 -0
    outer loop
      vertex -31.1735 -36.4995 7.6
      vertex -33.9411 -33.9411 0
      vertex -31.1735 -36.4995 0
    endloop
  endfacet
  facet normal -0.346116 -0.938192 0
    outer loop
      vertex -18.3688 -44.3462 0
      vertex -14.8328 -45.6507 7.6
      vertex -18.3688 -44.3462 7.6
    endloop
  endfacet
  facet normal -0.346116 -0.938192 -0
    outer loop
      vertex -14.8328 -45.6507 7.6
      vertex -18.3688 -44.3462 0
      vertex -14.8328 -45.6507 0
    endloop
  endfacet
  facet normal -0.908143 -0.41866 0
    outer loop
      vertex -42.7683 -21.7915 0
      vertex -44.3462 -18.3688 7.6
      vertex -44.3462 -18.3688 0
    endloop
  endfacet
  facet normal -0.908143 -0.41866 0
    outer loop
      vertex -44.3462 -18.3688 7.6
      vertex -42.7683 -21.7915 0
      vertex -42.7683 -21.7915 7.6
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex -36.4995 -31.1735 0
      vertex -38.8328 -28.2137 7.6
      vertex -38.8328 -28.2137 0
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex -38.8328 -28.2137 7.6
      vertex -36.4995 -31.1735 0
      vertex -36.4995 -31.1735 7.6
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -45.6507 -14.8328 0
      vertex -46.6738 -11.2054 7.6
      vertex -46.6738 -11.2054 0
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -46.6738 -11.2054 7.6
      vertex -45.6507 -14.8328 0
      vertex -45.6507 -14.8328 7.6
    endloop
  endfacet
  facet normal -0.999229 -0.0392599 0
    outer loop
      vertex -47.852 -3.76604 0
      vertex -48 0 7.6
      vertex -48 0 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392599 0
    outer loop
      vertex -48 0 7.6
      vertex -47.852 -3.76604 0
      vertex -47.852 -3.76604 7.6
    endloop
  endfacet
  facet normal 0.938192 0.346116 0
    outer loop
      vertex 45.6507 14.8328 7.6
      vertex 44.3462 18.3688 0
      vertex 44.3462 18.3688 7.6
    endloop
  endfacet
  facet normal 0.938192 0.346116 0
    outer loop
      vertex 44.3462 18.3688 0
      vertex 45.6507 14.8328 7.6
      vertex 45.6507 14.8328 0
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 46.6738 11.2054 7.6
      vertex 45.6507 14.8328 0
      vertex 45.6507 14.8328 7.6
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 45.6507 14.8328 0
      vertex 46.6738 11.2054 7.6
      vertex 46.6738 11.2054 0
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex 42.7683 21.7915 7.6
      vertex 40.9267 25.0799 0
      vertex 40.9267 25.0799 7.6
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex 40.9267 25.0799 0
      vertex 42.7683 21.7915 7.6
      vertex 42.7683 21.7915 0
    endloop
  endfacet
  facet normal 0.19509 0.980785 -0
    outer loop
      vertex 11.2054 46.6738 0
      vertex 7.50885 47.409 7.6
      vertex 11.2054 46.6738 7.6
    endloop
  endfacet
  facet normal 0.19509 0.980785 0
    outer loop
      vertex 7.50885 47.409 7.6
      vertex 11.2054 46.6738 0
      vertex 7.50885 47.409 0
    endloop
  endfacet
  facet normal 0.117538 0.993068 -0
    outer loop
      vertex 7.50885 47.409 0
      vertex 3.76604 47.852 7.6
      vertex 7.50885 47.409 7.6
    endloop
  endfacet
  facet normal 0.117538 0.993068 0
    outer loop
      vertex 3.76604 47.852 7.6
      vertex 7.50885 47.409 0
      vertex 3.76604 47.852 0
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex -42.7683 21.7915 0
      vertex -40.9267 25.0799 7.6
      vertex -40.9267 25.0799 0
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex -40.9267 25.0799 7.6
      vertex -42.7683 21.7915 0
      vertex -42.7683 21.7915 7.6
    endloop
  endfacet
  facet normal -0.83147 0.55557 0
    outer loop
      vertex -40.9267 25.0799 0
      vertex -38.8328 28.2137 7.6
      vertex -38.8328 28.2137 0
    endloop
  endfacet
  facet normal -0.83147 0.55557 0
    outer loop
      vertex -38.8328 28.2137 7.6
      vertex -40.9267 25.0799 0
      vertex -40.9267 25.0799 7.6
    endloop
  endfacet
  facet normal -0.980785 0.19509 0
    outer loop
      vertex -47.409 7.50885 0
      vertex -46.6738 11.2054 7.6
      vertex -46.6738 11.2054 0
    endloop
  endfacet
  facet normal -0.980785 0.19509 0
    outer loop
      vertex -46.6738 11.2054 7.6
      vertex -47.409 7.50885 0
      vertex -47.409 7.50885 7.6
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex -47.852 3.76604 0
      vertex -47.409 7.50885 7.6
      vertex -47.409 7.50885 0
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex -47.409 7.50885 7.6
      vertex -47.852 3.76604 0
      vertex -47.852 3.76604 7.6
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex -21.7915 42.7683 0
      vertex -25.0799 40.9267 7.6
      vertex -21.7915 42.7683 7.6
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex -25.0799 40.9267 7.6
      vertex -21.7915 42.7683 0
      vertex -25.0799 40.9267 0
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex -3.76604 47.852 0
      vertex -7.50885 47.409 7.6
      vertex -3.76604 47.852 7.6
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex -7.50885 47.409 7.6
      vertex -3.76604 47.852 0
      vertex -7.50885 47.409 0
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex 3.76604 -47.852 0
      vertex 7.50885 -47.409 7.6
      vertex 3.76604 -47.852 7.6
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex 7.50885 -47.409 7.6
      vertex 3.76604 -47.852 0
      vertex 7.50885 -47.409 0
    endloop
  endfacet
  facet normal 0.41866 -0.908143 0
    outer loop
      vertex 18.3688 -44.3462 0
      vertex 21.7915 -42.7683 7.6
      vertex 18.3688 -44.3462 7.6
    endloop
  endfacet
  facet normal 0.41866 -0.908143 0
    outer loop
      vertex 21.7915 -42.7683 7.6
      vertex 18.3688 -44.3462 0
      vertex 21.7915 -42.7683 0
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex 11.2054 -46.6738 0
      vertex 14.8328 -45.6507 7.6
      vertex 11.2054 -46.6738 7.6
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex 14.8328 -45.6507 7.6
      vertex 11.2054 -46.6738 0
      vertex 14.8328 -45.6507 0
    endloop
  endfacet
  facet normal 0.734322 -0.678801 0
    outer loop
      vertex 33.9411 -33.9411 7.6
      vertex 36.4995 -31.1735 0
      vertex 36.4995 -31.1735 7.6
    endloop
  endfacet
  facet normal 0.734322 -0.678801 0
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 33.9411 -33.9411 7.6
      vertex 33.9411 -33.9411 0
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex 28.2137 -38.8328 0
      vertex 31.1735 -36.4995 7.6
      vertex 28.2137 -38.8328 7.6
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex 31.1735 -36.4995 7.6
      vertex 28.2137 -38.8328 0
      vertex 31.1735 -36.4995 0
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex 21.7915 -42.7683 0
      vertex 25.0799 -40.9267 7.6
      vertex 21.7915 -42.7683 7.6
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex 25.0799 -40.9267 7.6
      vertex 21.7915 -42.7683 0
      vertex 25.0799 -40.9267 0
    endloop
  endfacet
  facet normal 0.83147 -0.55557 0
    outer loop
      vertex 38.8328 -28.2137 7.6
      vertex 40.9267 -25.0799 0
      vertex 40.9267 -25.0799 7.6
    endloop
  endfacet
  facet normal 0.83147 -0.55557 0
    outer loop
      vertex 40.9267 -25.0799 0
      vertex 38.8328 -28.2137 7.6
      vertex 38.8328 -28.2137 0
    endloop
  endfacet
  facet normal 0.938192 -0.346116 0
    outer loop
      vertex 44.3462 -18.3688 7.6
      vertex 45.6507 -14.8328 0
      vertex 45.6507 -14.8328 7.6
    endloop
  endfacet
  facet normal 0.938192 -0.346116 0
    outer loop
      vertex 45.6507 -14.8328 0
      vertex 44.3462 -18.3688 7.6
      vertex 44.3462 -18.3688 0
    endloop
  endfacet
  facet normal -0.619094 -0.785317 0
    outer loop
      vertex -31.1735 -36.4995 0
      vertex -28.2137 -38.8328 7.6
      vertex -31.1735 -36.4995 7.6
    endloop
  endfacet
  facet normal -0.619094 -0.785317 -0
    outer loop
      vertex -28.2137 -38.8328 7.6
      vertex -31.1735 -36.4995 0
      vertex -28.2137 -38.8328 0
    endloop
  endfacet
  facet normal -0.41866 -0.908143 0
    outer loop
      vertex -21.7915 -42.7683 0
      vertex -18.3688 -44.3462 7.6
      vertex -21.7915 -42.7683 7.6
    endloop
  endfacet
  facet normal -0.41866 -0.908143 -0
    outer loop
      vertex -18.3688 -44.3462 7.6
      vertex -21.7915 -42.7683 0
      vertex -18.3688 -44.3462 0
    endloop
  endfacet
  facet normal -0.55557 -0.83147 0
    outer loop
      vertex -28.2137 -38.8328 0
      vertex -25.0799 -40.9267 7.6
      vertex -28.2137 -38.8328 7.6
    endloop
  endfacet
  facet normal -0.55557 -0.83147 -0
    outer loop
      vertex -25.0799 -40.9267 7.6
      vertex -28.2137 -38.8328 0
      vertex -25.0799 -40.9267 0
    endloop
  endfacet
  facet normal -0.271441 -0.962455 0
    outer loop
      vertex -14.8328 -45.6507 0
      vertex -11.2054 -46.6738 7.6
      vertex -14.8328 -45.6507 7.6
    endloop
  endfacet
  facet normal -0.271441 -0.962455 -0
    outer loop
      vertex -11.2054 -46.6738 7.6
      vertex -14.8328 -45.6507 0
      vertex -11.2054 -46.6738 0
    endloop
  endfacet
  facet normal -0.19509 -0.980785 0
    outer loop
      vertex -11.2054 -46.6738 0
      vertex -7.50885 -47.409 7.6
      vertex -11.2054 -46.6738 7.6
    endloop
  endfacet
  facet normal -0.19509 -0.980785 -0
    outer loop
      vertex -7.50885 -47.409 7.6
      vertex -11.2054 -46.6738 0
      vertex -7.50885 -47.409 0
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex -40.9267 -25.0799 0
      vertex -42.7683 -21.7915 7.6
      vertex -42.7683 -21.7915 0
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex -42.7683 -21.7915 7.6
      vertex -40.9267 -25.0799 0
      vertex -40.9267 -25.0799 7.6
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex -47.409 -7.50885 0
      vertex -47.852 -3.76604 7.6
      vertex -47.852 -3.76604 0
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex -47.852 -3.76604 7.6
      vertex -47.409 -7.50885 0
      vertex -47.409 -7.50885 7.6
    endloop
  endfacet
  facet normal 0.19509 -0.980785 0
    outer loop
      vertex 7.50885 -47.409 0
      vertex 11.2054 -46.6738 7.6
      vertex 7.50885 -47.409 7.6
    endloop
  endfacet
  facet normal 0.19509 -0.980785 0
    outer loop
      vertex 11.2054 -46.6738 7.6
      vertex 7.50885 -47.409 0
      vertex 11.2054 -46.6738 0
    endloop
  endfacet
  facet normal 0.346116 -0.938192 0
    outer loop
      vertex 14.8328 -45.6507 0
      vertex 18.3688 -44.3462 7.6
      vertex 14.8328 -45.6507 7.6
    endloop
  endfacet
  facet normal 0.346116 -0.938192 0
    outer loop
      vertex 18.3688 -44.3462 7.6
      vertex 14.8328 -45.6507 0
      vertex 18.3688 -44.3462 0
    endloop
  endfacet
  facet normal 0.55557 -0.83147 0
    outer loop
      vertex 25.0799 -40.9267 0
      vertex 28.2137 -38.8328 7.6
      vertex 25.0799 -40.9267 7.6
    endloop
  endfacet
  facet normal 0.55557 -0.83147 0
    outer loop
      vertex 28.2137 -38.8328 7.6
      vertex 25.0799 -40.9267 0
      vertex 28.2137 -38.8328 0
    endloop
  endfacet
  facet normal 0.980785 -0.19509 0
    outer loop
      vertex 46.6738 -11.2054 7.6
      vertex 47.409 -7.50885 0
      vertex 47.409 -7.50885 7.6
    endloop
  endfacet
  facet normal 0.980785 -0.19509 0
    outer loop
      vertex 47.409 -7.50885 0
      vertex 46.6738 -11.2054 7.6
      vertex 46.6738 -11.2054 0
    endloop
  endfacet
  facet normal -0.488621 -0.872496 0
    outer loop
      vertex -25.0799 -40.9267 0
      vertex -21.7915 -42.7683 7.6
      vertex -25.0799 -40.9267 7.6
    endloop
  endfacet
  facet normal -0.488621 -0.872496 -0
    outer loop
      vertex -21.7915 -42.7683 7.6
      vertex -25.0799 -40.9267 0
      vertex -21.7915 -42.7683 0
    endloop
  endfacet
  facet normal -0.117538 -0.993068 0
    outer loop
      vertex -7.50885 -47.409 0
      vertex -3.76604 -47.852 7.6
      vertex -7.50885 -47.409 7.6
    endloop
  endfacet
  facet normal -0.117538 -0.993068 -0
    outer loop
      vertex -3.76604 -47.852 7.6
      vertex -7.50885 -47.409 0
      vertex -3.76604 -47.852 0
    endloop
  endfacet
  facet normal -0.83147 -0.55557 0
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -40.9267 -25.0799 7.6
      vertex -40.9267 -25.0799 0
    endloop
  endfacet
  facet normal -0.83147 -0.55557 0
    outer loop
      vertex -40.9267 -25.0799 7.6
      vertex -38.8328 -28.2137 0
      vertex -38.8328 -28.2137 7.6
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex 47.409 -7.50885 7.6
      vertex 47.852 -3.76604 0
      vertex 47.852 -3.76604 7.6
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex 47.852 -3.76604 0
      vertex 47.409 -7.50885 7.6
      vertex 47.409 -7.50885 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 45.05 0 0
      vertex 45.0406 0.2393 15
      vertex 45.0406 0.2393 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 45.0406 0.2393 15
      vertex 45.05 0 0
      vertex 45.05 0 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex 38.95 0 15
      vertex 38.9594 0.2393 0
      vertex 38.9594 0.2393 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex 38.9594 0.2393 0
      vertex 38.95 0 15
      vertex 38.95 0 0
    endloop
  endfacet
  facet normal -0.0392605 -0.999229 0
    outer loop
      vertex 42 3.05 0
      vertex 42.2393 3.0406 15
      vertex 42 3.05 15
    endloop
  endfacet
  facet normal -0.0392605 -0.999229 -0
    outer loop
      vertex 42.2393 3.0406 15
      vertex 42 3.05 0
      vertex 42.2393 3.0406 0
    endloop
  endfacet
  facet normal -0.734329 -0.678793 0
    outer loop
      vertex 44.3192 1.98082 0
      vertex 44.1567 2.15668 15
      vertex 44.1567 2.15668 0
    endloop
  endfacet
  facet normal -0.734329 -0.678793 0
    outer loop
      vertex 44.1567 2.15668 15
      vertex 44.3192 1.98082 0
      vertex 44.3192 1.98082 15
    endloop
  endfacet
  facet normal 0.678796 -0.734327 0
    outer loop
      vertex 39.8433 2.15668 0
      vertex 40.0192 2.31924 15
      vertex 39.8433 2.15668 15
    endloop
  endfacet
  facet normal 0.678796 -0.734327 0
    outer loop
      vertex 40.0192 2.31924 15
      vertex 39.8433 2.15668 0
      vertex 40.0192 2.31924 0
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex 40.8328 2.81783 0
      vertex 41.0575 2.90072 15
      vertex 40.8328 2.81783 15
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex 41.0575 2.90072 15
      vertex 40.8328 2.81783 0
      vertex 41.0575 2.90072 0
    endloop
  endfacet
  facet normal -0.938192 -0.346116 0
    outer loop
      vertex 44.9007 0.942501 0
      vertex 44.8178 1.16718 15
      vertex 44.8178 1.16718 0
    endloop
  endfacet
  facet normal -0.938192 -0.346116 0
    outer loop
      vertex 44.8178 1.16718 15
      vertex 44.9007 0.942501 0
      vertex 44.9007 0.942501 15
    endloop
  endfacet
  facet normal -0.418658 -0.908144 0
    outer loop
      vertex 43.1672 2.81783 0
      vertex 43.3847 2.71757 15
      vertex 43.1672 2.81783 15
    endloop
  endfacet
  facet normal -0.418658 -0.908144 -0
    outer loop
      vertex 43.3847 2.71757 15
      vertex 43.1672 2.81783 0
      vertex 43.3847 2.71757 0
    endloop
  endfacet
  facet normal -0.619093 -0.785317 0
    outer loop
      vertex 43.7927 2.4675 0
      vertex 43.9808 2.31924 15
      vertex 43.7927 2.4675 15
    endloop
  endfacet
  facet normal -0.619093 -0.785317 -0
    outer loop
      vertex 43.9808 2.31924 15
      vertex 43.7927 2.4675 0
      vertex 43.9808 2.31924 0
    endloop
  endfacet
  facet normal 0.908145 -0.418657 0
    outer loop
      vertex 39.1822 1.16718 15
      vertex 39.2824 1.38467 0
      vertex 39.2824 1.38467 15
    endloop
  endfacet
  facet normal 0.908145 -0.418657 0
    outer loop
      vertex 39.2824 1.38467 0
      vertex 39.1822 1.16718 15
      vertex 39.1822 1.16718 0
    endloop
  endfacet
  facet normal 0.117533 -0.993069 0
    outer loop
      vertex 41.5229 3.01245 0
      vertex 41.7607 3.0406 15
      vertex 41.5229 3.01245 15
    endloop
  endfacet
  facet normal 0.117533 -0.993069 0
    outer loop
      vertex 41.7607 3.0406 15
      vertex 41.5229 3.01245 0
      vertex 41.7607 3.0406 0
    endloop
  endfacet
  facet normal 0.734329 0.678793 0
    outer loop
      vertex 39.8433 -2.15668 15
      vertex 39.6808 -1.98082 0
      vertex 39.6808 -1.98082 15
    endloop
  endfacet
  facet normal 0.734329 0.678793 0
    outer loop
      vertex 39.6808 -1.98082 0
      vertex 39.8433 -2.15668 15
      vertex 39.8433 -2.15668 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 50.3 0 0
      vertex 55 0 0
      vertex 54.8305 -4.31525 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 50.1449 -3.94649 0
      vertex 54.8305 -4.31525 0
      vertex 54.3229 -8.6039 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 55 0 0
      vertex 50.3 0 0
      vertex 54.8305 4.31525 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 49.6807 -7.86865 0
      vertex 54.3229 -8.6039 0
      vertex 53.4803 -12.8395 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 50.1449 3.94649 0
      vertex 54.8305 4.31525 0
      vertex 50.3 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48.9102 -11.7423 0
      vertex 53.4803 -12.8395 0
      vertex 52.3081 -16.9959 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 54.8305 4.31525 0
      vertex 50.1449 3.94649 0
      vertex 54.3229 8.6039 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.8381 -15.5436 0
      vertex 52.3081 -16.9959 0
      vertex 50.8134 -21.0476 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 49.6807 7.86865 0
      vertex 54.3229 8.6039 0
      vertex 50.1449 3.94649 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 54.3229 8.6039 0
      vertex 49.6807 7.86865 0
      vertex 53.4803 12.8395 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 54.8305 -4.31525 0
      vertex 50.1449 -3.94649 0
      vertex 50.3 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 54.3229 -8.6039 0
      vertex 49.6807 -7.86865 0
      vertex 50.1449 -3.94649 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.4711 -19.249 0
      vertex 50.8134 -21.0476 0
      vertex 49.0054 -24.9695 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 53.4803 -12.8395 0
      vertex 48.9102 -11.7423 0
      vertex 49.6807 -7.86865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 52.3081 -16.9959 0
      vertex 47.8381 -15.5436 0
      vertex 48.9102 -11.7423 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.8176 -22.8357 0
      vertex 49.0054 -24.9695 0
      vertex 46.8952 -28.7374 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 50.8134 -21.0476 0
      vertex 46.4711 -19.249 0
      vertex 47.8381 -15.5436 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 49.0054 -24.9695 0
      vertex 44.8176 -22.8357 0
      vertex 46.4711 -19.249 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.8878 -26.2817 0
      vertex 46.8952 -28.7374 0
      vertex 44.4959 -32.3282 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.8952 -28.7374 0
      vertex 42.8878 -26.2817 0
      vertex 44.8176 -22.8357 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.6936 -29.5656 0
      vertex 44.4959 -32.3282 0
      vertex 41.8223 -35.7196 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.4959 -32.3282 0
      vertex 40.6936 -29.5656 0
      vertex 42.8878 -26.2817 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.2484 -32.6672 0
      vertex 41.8223 -35.7196 0
      vertex 38.8909 -38.8909 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 41.8223 -35.7196 0
      vertex 38.2484 -32.6672 0
      vertex 40.6936 -29.5656 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35.5675 -35.5675 0
      vertex 38.8909 -38.8909 0
      vertex 35.7196 -41.8223 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8909 -38.8909 0
      vertex 35.5675 -35.5675 0
      vertex 38.2484 -32.6672 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35.7196 -41.8223 0
      vertex 32.6672 -38.2484 0
      vertex 35.5675 -35.5675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.3282 -44.4959 0
      vertex 32.6672 -38.2484 0
      vertex 35.7196 -41.8223 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.3282 -44.4959 0
      vertex 29.5656 -40.6936 0
      vertex 32.6672 -38.2484 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.7374 -46.8952 0
      vertex 29.5656 -40.6936 0
      vertex 32.3282 -44.4959 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.7374 -46.8952 0
      vertex 26.2817 -42.8878 0
      vertex 29.5656 -40.6936 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.9695 -49.0054 0
      vertex 26.2817 -42.8878 0
      vertex 28.7374 -46.8952 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.9695 -49.0054 0
      vertex 22.8357 -44.8176 0
      vertex 26.2817 -42.8878 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 21.0476 -50.8134 0
      vertex 22.8357 -44.8176 0
      vertex 24.9695 -49.0054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 21.0476 -50.8134 0
      vertex 19.249 -46.4711 0
      vertex 22.8357 -44.8176 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 16.9959 -52.3081 0
      vertex 19.249 -46.4711 0
      vertex 21.0476 -50.8134 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 16.9959 -52.3081 0
      vertex 15.5436 -47.8381 0
      vertex 19.249 -46.4711 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 12.8395 -53.4803 0
      vertex 15.5436 -47.8381 0
      vertex 16.9959 -52.3081 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 12.8395 -53.4803 0
      vertex 11.7423 -48.9102 0
      vertex 15.5436 -47.8381 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 8.6039 -54.3229 0
      vertex 11.7423 -48.9102 0
      vertex 12.8395 -53.4803 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 8.6039 -54.3229 0
      vertex 7.86865 -49.6807 0
      vertex 11.7423 -48.9102 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 4.31525 -54.8305 0
      vertex 7.86865 -49.6807 0
      vertex 8.6039 -54.3229 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 4.31525 -54.8305 0
      vertex 3.94649 -50.1449 0
      vertex 7.86865 -49.6807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -55 0
      vertex 3.94649 -50.1449 0
      vertex 4.31525 -54.8305 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -55 0
      vertex 0 -50.3 0
      vertex 3.94649 -50.1449 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -55 0
      vertex -3.94649 -50.1449 0
      vertex 0 -50.3 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -4.31525 -54.8305 0
      vertex -3.94649 -50.1449 0
      vertex 0 -55 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -4.31525 -54.8305 0
      vertex -7.86865 -49.6807 0
      vertex -3.94649 -50.1449 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -8.6039 -54.3229 0
      vertex -7.86865 -49.6807 0
      vertex -4.31525 -54.8305 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -8.6039 -54.3229 0
      vertex -11.7423 -48.9102 0
      vertex -7.86865 -49.6807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -12.8395 -53.4803 0
      vertex -11.7423 -48.9102 0
      vertex -8.6039 -54.3229 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -12.8395 -53.4803 0
      vertex -15.5436 -47.8381 0
      vertex -11.7423 -48.9102 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -16.9959 -52.3081 0
      vertex -15.5436 -47.8381 0
      vertex -12.8395 -53.4803 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -16.9959 -52.3081 0
      vertex -19.249 -46.4711 0
      vertex -15.5436 -47.8381 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -21.0476 -50.8134 0
      vertex -19.249 -46.4711 0
      vertex -16.9959 -52.3081 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -21.0476 -50.8134 0
      vertex -22.8357 -44.8176 0
      vertex -19.249 -46.4711 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.9695 -49.0054 0
      vertex -22.8357 -44.8176 0
      vertex -21.0476 -50.8134 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.9695 -49.0054 0
      vertex -26.2817 -42.8878 0
      vertex -22.8357 -44.8176 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.7374 -46.8952 0
      vertex -26.2817 -42.8878 0
      vertex -24.9695 -49.0054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.7374 -46.8952 0
      vertex -29.5656 -40.6936 0
      vertex -26.2817 -42.8878 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.3282 -44.4959 0
      vertex -29.5656 -40.6936 0
      vertex -28.7374 -46.8952 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.3282 -44.4959 0
      vertex -32.6672 -38.2484 0
      vertex -29.5656 -40.6936 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35.7196 -41.8223 0
      vertex -32.6672 -38.2484 0
      vertex -32.3282 -44.4959 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.6672 -38.2484 0
      vertex -35.7196 -41.8223 0
      vertex -35.5675 -35.5675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8909 -38.8909 0
      vertex -35.5675 -35.5675 0
      vertex -35.7196 -41.8223 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -35.5675 -35.5675 0
      vertex -38.8909 -38.8909 0
      vertex -38.2484 -32.6672 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.8223 -35.7196 0
      vertex -38.2484 -32.6672 0
      vertex -38.8909 -38.8909 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -38.2484 -32.6672 0
      vertex -41.8223 -35.7196 0
      vertex -40.6936 -29.5656 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.4959 -32.3282 0
      vertex -40.6936 -29.5656 0
      vertex -41.8223 -35.7196 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -40.6936 -29.5656 0
      vertex -44.4959 -32.3282 0
      vertex -42.8878 -26.2817 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.8952 -28.7374 0
      vertex -42.8878 -26.2817 0
      vertex -44.4959 -32.3282 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42.8878 -26.2817 0
      vertex -46.8952 -28.7374 0
      vertex -44.8176 -22.8357 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -49.0054 -24.9695 0
      vertex -44.8176 -22.8357 0
      vertex -46.8952 -28.7374 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.8176 -22.8357 0
      vertex -49.0054 -24.9695 0
      vertex -46.4711 -19.249 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.8134 -21.0476 0
      vertex -46.4711 -19.249 0
      vertex -49.0054 -24.9695 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -46.4711 -19.249 0
      vertex -50.8134 -21.0476 0
      vertex -47.8381 -15.5436 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -52.3081 -16.9959 0
      vertex -47.8381 -15.5436 0
      vertex -50.8134 -21.0476 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -47.8381 -15.5436 0
      vertex -52.3081 -16.9959 0
      vertex -48.9102 -11.7423 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -48.9102 -11.7423 0
      vertex -53.4803 -12.8395 0
      vertex -49.6807 -7.86865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -53.4803 -12.8395 0
      vertex -48.9102 -11.7423 0
      vertex -52.3081 -16.9959 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48.9102 11.7423 0
      vertex 53.4803 12.8395 0
      vertex 49.6807 7.86865 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 53.4803 12.8395 0
      vertex 48.9102 11.7423 0
      vertex 52.3081 16.9959 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.8381 15.5436 0
      vertex 52.3081 16.9959 0
      vertex 48.9102 11.7423 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 52.3081 16.9959 0
      vertex 47.8381 15.5436 0
      vertex 50.8134 21.0476 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.4711 19.249 0
      vertex 50.8134 21.0476 0
      vertex 47.8381 15.5436 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 50.8134 21.0476 0
      vertex 46.4711 19.249 0
      vertex 49.0054 24.9695 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.8176 22.8357 0
      vertex 49.0054 24.9695 0
      vertex 46.4711 19.249 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 49.0054 24.9695 0
      vertex 44.8176 22.8357 0
      vertex 46.8952 28.7374 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.8878 26.2817 0
      vertex 46.8952 28.7374 0
      vertex 44.8176 22.8357 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 46.8952 28.7374 0
      vertex 42.8878 26.2817 0
      vertex 44.4959 32.3282 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.6936 29.5656 0
      vertex 44.4959 32.3282 0
      vertex 42.8878 26.2817 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 44.4959 32.3282 0
      vertex 40.6936 29.5656 0
      vertex 41.8223 35.7196 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.2484 32.6672 0
      vertex 41.8223 35.7196 0
      vertex 40.6936 29.5656 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 41.8223 35.7196 0
      vertex 38.2484 32.6672 0
      vertex 38.8909 38.8909 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35.5675 35.5675 0
      vertex 38.8909 38.8909 0
      vertex 38.2484 32.6672 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 38.8909 38.8909 0
      vertex 35.5675 35.5675 0
      vertex 35.7196 41.8223 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.6672 38.2484 0
      vertex 35.7196 41.8223 0
      vertex 35.5675 35.5675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.6672 38.2484 0
      vertex 32.3282 44.4959 0
      vertex 35.7196 41.8223 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.5656 40.6936 0
      vertex 32.3282 44.4959 0
      vertex 32.6672 38.2484 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.5656 40.6936 0
      vertex 28.7374 46.8952 0
      vertex 32.3282 44.4959 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.2817 42.8878 0
      vertex 28.7374 46.8952 0
      vertex 29.5656 40.6936 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.2817 42.8878 0
      vertex 24.9695 49.0054 0
      vertex 28.7374 46.8952 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.8357 44.8176 0
      vertex 24.9695 49.0054 0
      vertex 26.2817 42.8878 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.8357 44.8176 0
      vertex 21.0476 50.8134 0
      vertex 24.9695 49.0054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 19.249 46.4711 0
      vertex 21.0476 50.8134 0
      vertex 22.8357 44.8176 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 19.249 46.4711 0
      vertex 16.9959 52.3081 0
      vertex 21.0476 50.8134 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.5436 47.8381 0
      vertex 16.9959 52.3081 0
      vertex 19.249 46.4711 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.5436 47.8381 0
      vertex 12.8395 53.4803 0
      vertex 16.9959 52.3081 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.7423 48.9102 0
      vertex 12.8395 53.4803 0
      vertex 15.5436 47.8381 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.7423 48.9102 0
      vertex 8.6039 54.3229 0
      vertex 12.8395 53.4803 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.86865 49.6807 0
      vertex 8.6039 54.3229 0
      vertex 11.7423 48.9102 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.86865 49.6807 0
      vertex 4.31525 54.8305 0
      vertex 8.6039 54.3229 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 3.94649 50.1449 0
      vertex 4.31525 54.8305 0
      vertex 7.86865 49.6807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 50.3 0
      vertex 4.31525 54.8305 0
      vertex 3.94649 50.1449 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 50.3 0
      vertex 0 55 0
      vertex 4.31525 54.8305 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.94649 50.1449 0
      vertex 0 55 0
      vertex 0 50.3 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.94649 50.1449 0
      vertex -4.31525 54.8305 0
      vertex 0 55 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.86865 49.6807 0
      vertex -4.31525 54.8305 0
      vertex -3.94649 50.1449 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.86865 49.6807 0
      vertex -8.6039 54.3229 0
      vertex -4.31525 54.8305 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.7423 48.9102 0
      vertex -8.6039 54.3229 0
      vertex -7.86865 49.6807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.7423 48.9102 0
      vertex -12.8395 53.4803 0
      vertex -8.6039 54.3229 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.5436 47.8381 0
      vertex -12.8395 53.4803 0
      vertex -11.7423 48.9102 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.5436 47.8381 0
      vertex -16.9959 52.3081 0
      vertex -12.8395 53.4803 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -19.249 46.4711 0
      vertex -16.9959 52.3081 0
      vertex -15.5436 47.8381 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -19.249 46.4711 0
      vertex -21.0476 50.8134 0
      vertex -16.9959 52.3081 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.8357 44.8176 0
      vertex -21.0476 50.8134 0
      vertex -19.249 46.4711 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.8357 44.8176 0
      vertex -24.9695 49.0054 0
      vertex -21.0476 50.8134 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.2817 42.8878 0
      vertex -24.9695 49.0054 0
      vertex -22.8357 44.8176 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.2817 42.8878 0
      vertex -28.7374 46.8952 0
      vertex -24.9695 49.0054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.5656 40.6936 0
      vertex -28.7374 46.8952 0
      vertex -26.2817 42.8878 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.5656 40.6936 0
      vertex -32.3282 44.4959 0
      vertex -28.7374 46.8952 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.6672 38.2484 0
      vertex -32.3282 44.4959 0
      vertex -29.5656 40.6936 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35.7196 41.8223 0
      vertex -32.6672 38.2484 0
      vertex -35.5675 35.5675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.6672 38.2484 0
      vertex -35.7196 41.8223 0
      vertex -32.3282 44.4959 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8909 38.8909 0
      vertex -35.5675 35.5675 0
      vertex -38.2484 32.6672 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35.5675 35.5675 0
      vertex -38.8909 38.8909 0
      vertex -35.7196 41.8223 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.8223 35.7196 0
      vertex -38.2484 32.6672 0
      vertex -40.6936 29.5656 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.2484 32.6672 0
      vertex -41.8223 35.7196 0
      vertex -38.8909 38.8909 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.4959 32.3282 0
      vertex -40.6936 29.5656 0
      vertex -42.8878 26.2817 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.6936 29.5656 0
      vertex -44.4959 32.3282 0
      vertex -41.8223 35.7196 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.8952 28.7374 0
      vertex -42.8878 26.2817 0
      vertex -44.8176 22.8357 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -49.0054 24.9695 0
      vertex -44.8176 22.8357 0
      vertex -46.4711 19.249 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -42.8878 26.2817 0
      vertex -46.8952 28.7374 0
      vertex -44.4959 32.3282 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.8134 21.0476 0
      vertex -46.4711 19.249 0
      vertex -47.8381 15.5436 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -52.3081 16.9959 0
      vertex -47.8381 15.5436 0
      vertex -48.9102 11.7423 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.8176 22.8357 0
      vertex -49.0054 24.9695 0
      vertex -46.8952 28.7374 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -53.4803 12.8395 0
      vertex -48.9102 11.7423 0
      vertex -49.6807 7.86865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -54.3229 8.6039 0
      vertex -49.6807 7.86865 0
      vertex -50.1449 3.94649 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.4711 19.249 0
      vertex -50.8134 21.0476 0
      vertex -49.0054 24.9695 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -54.8305 4.31525 0
      vertex -50.1449 3.94649 0
      vertex -50.3 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -54.3229 -8.6039 0
      vertex -49.6807 -7.86865 0
      vertex -53.4803 -12.8395 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -49.6807 -7.86865 0
      vertex -54.3229 -8.6039 0
      vertex -50.1449 -3.94649 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.8381 15.5436 0
      vertex -52.3081 16.9959 0
      vertex -50.8134 21.0476 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -54.8305 -4.31525 0
      vertex -50.1449 -3.94649 0
      vertex -54.3229 -8.6039 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48.9102 11.7423 0
      vertex -53.4803 12.8395 0
      vertex -52.3081 16.9959 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -50.1449 -3.94649 0
      vertex -54.8305 -4.31525 0
      vertex -50.3 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -49.6807 7.86865 0
      vertex -54.3229 8.6039 0
      vertex -53.4803 12.8395 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -55 0 0
      vertex -50.3 0 0
      vertex -54.8305 -4.31525 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.1449 3.94649 0
      vertex -54.8305 4.31525 0
      vertex -54.3229 8.6039 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -50.3 0 0
      vertex -55 0 0
      vertex -54.8305 4.31525 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.0993 0.942501 0
      vertex -34.8921 2.74607 0
      vertex -39.0343 0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.1822 1.16718 0
      vertex -34.8921 2.74607 0
      vertex -39.0993 0.942501 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.2824 1.38467 0
      vertex -34.8921 2.74607 0
      vertex -39.1822 1.16718 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.3994 1.59362 0
      vertex -34.8921 2.74607 0
      vertex -39.2824 1.38467 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.5325 1.79274 0
      vertex -34.8921 2.74607 0
      vertex -39.3994 1.59362 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.6808 1.98082 0
      vertex -34.8921 2.74607 0
      vertex -39.5325 1.79274 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.8433 2.15668 0
      vertex -34.8921 2.74607 0
      vertex -39.6808 1.98082 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -34.8921 2.74607 0
      vertex -39.8433 2.15668 0
      vertex -34.5691 5.47521 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.0192 2.31924 0
      vertex -34.5691 5.47521 0
      vertex -39.8433 2.15668 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.2073 2.4675 0
      vertex -34.5691 5.47521 0
      vertex -40.0192 2.31924 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.4064 2.60055 0
      vertex -34.5691 5.47521 0
      vertex -40.2073 2.4675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.6153 2.71757 0
      vertex -34.5691 5.47521 0
      vertex -40.4064 2.60055 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.8328 2.81783 0
      vertex -34.5691 5.47521 0
      vertex -40.6153 2.71757 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.0575 2.90072 0
      vertex -34.5691 5.47521 0
      vertex -40.8328 2.81783 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -34.5691 5.47521 0
      vertex -41.0575 2.90072 0
      vertex -34.0329 8.17059 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 8.17059 0
      vertex -40.9267 25.0799 0
      vertex -38.8328 28.2137 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.288 2.96573 0
      vertex -34.0329 8.17059 0
      vertex -41.0575 2.90072 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.5229 3.01245 0
      vertex -34.0329 8.17059 0
      vertex -41.288 2.96573 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -34.0329 8.17059 0
      vertex -41.5229 3.01245 0
      vertex -46.6738 11.2054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.6738 11.2054 0
      vertex -41.5229 3.01245 0
      vertex -41.7607 3.0406 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.6738 11.2054 0
      vertex -41.7607 3.0406 0
      vertex -42 3.05 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -42 3.05 0
      vertex -42.2393 3.0406 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -42.2393 3.0406 0
      vertex -42.4771 3.01245 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -42.4771 3.01245 0
      vertex -42.712 2.96573 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 8.17059 0
      vertex -42.7683 21.7915 0
      vertex -40.9267 25.0799 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -42.712 2.96573 0
      vertex -42.9425 2.90072 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -42.9425 2.90072 0
      vertex -43.1672 2.81783 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -43.1672 2.81783 0
      vertex -43.3847 2.71757 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 7.50885 0
      vertex -43.3847 2.71757 0
      vertex -43.5936 2.60055 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -43.5936 2.60055 0
      vertex -43.7927 2.4675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -43.7927 2.4675 0
      vertex -43.9808 2.31924 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -43.9808 2.31924 0
      vertex -44.1567 2.15668 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -44.1567 2.15668 0
      vertex -44.3192 1.98082 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 8.17059 0
      vertex -44.3462 18.3688 0
      vertex -42.7683 21.7915 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -44.3192 1.98082 0
      vertex -44.4675 1.79274 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -44.4675 1.79274 0
      vertex -44.6006 1.59362 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -44.6006 1.59362 0
      vertex -44.7176 1.38467 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 3.76604 0
      vertex -44.7176 1.38467 0
      vertex -44.8178 1.16718 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 0
      vertex -44.8178 1.16718 0
      vertex -44.9007 0.942501 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 0
      vertex -44.9007 0.942501 0
      vertex -44.9657 0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 0
      vertex -44.9657 0.712008 0
      vertex -45.0125 0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 0
      vertex -45.0125 0.477124 0
      vertex -45.0406 0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 0
      vertex -45.0406 0.2393 0
      vertex -45.05 -5.51703e-15 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.9007 -0.942501 0
      vertex -48 0 0
      vertex -44.9657 -0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 8.17059 0
      vertex -45.6507 14.8328 0
      vertex -44.3462 18.3688 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.9657 -0.712008 0
      vertex -48 0 0
      vertex -45.0124 -0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 8.17059 0
      vertex -46.6738 11.2054 0
      vertex -45.6507 14.8328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -45.0124 -0.477124 0
      vertex -48 0 0
      vertex -45.0406 -0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -42 3.05 0
      vertex -47.409 7.50885 0
      vertex -46.6738 11.2054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -45.0406 -0.2393 0
      vertex -48 0 0
      vertex -45.05 -5.51703e-15 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -43.5936 2.60055 0
      vertex -47.852 3.76604 0
      vertex -47.409 7.50885 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.8178 1.16718 0
      vertex -48 0 0
      vertex -47.852 3.76604 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.7307 26.6142 0
      vertex -26.6579 29.4592 0
      vertex -26.6485 29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -26.686 29.2214 0
      vertex -26.6579 29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -26.7328 28.9865 0
      vertex -26.686 29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -26.7978 28.756 0
      vertex -26.7328 28.9865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -26.8807 28.5313 0
      vertex -26.7978 28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -26.9809 28.3138 0
      vertex -26.8807 28.5313 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -27.0979 28.1049 0
      vertex -26.9809 28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -27.231 27.9057 0
      vertex -27.0979 28.1049 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -27.3792 27.7177 0
      vertex -27.231 27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -27.5418 27.5418 0
      vertex -27.3792 27.7177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -27.7177 27.3792 0
      vertex -27.5418 27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -27.9057 27.231 0
      vertex -27.7177 27.3792 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 24.7487 0
      vertex -28.1049 27.0979 0
      vertex -27.9057 27.231 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -28.3138 26.9809 0
      vertex -28.1049 27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.6985 26.6485 0
      vertex -26.6142 22.7307 0
      vertex -28.3156 20.5725 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -28.5313 26.8807 0
      vertex -28.3138 26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -28.756 26.7978 0
      vertex -28.5313 26.8807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -28.9865 26.7328 0
      vertex -28.756 26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -29.2214 26.686 0
      vertex -28.9865 26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -29.4592 26.6579 0
      vertex -29.2214 26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 22.7307 0
      vertex -29.6985 26.6485 0
      vertex -29.4592 26.6579 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.0832 26.9809 0
      vertex -28.3156 20.5725 0
      vertex -29.8424 18.2874 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 20.5725 0
      vertex -29.9378 26.6579 0
      vertex -29.6985 26.6485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 20.5725 0
      vertex -30.1756 26.686 0
      vertex -29.9378 26.6579 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 20.5725 0
      vertex -30.4105 26.7328 0
      vertex -30.1756 26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 20.5725 0
      vertex -30.641 26.7978 0
      vertex -30.4105 26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 20.5725 0
      vertex -30.8657 26.8807 0
      vertex -30.641 26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 20.5725 0
      vertex -31.0832 26.9809 0
      vertex -30.8657 26.8807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 28.2137 0
      vertex -29.8424 18.2874 0
      vertex -31.1852 15.8897 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.8424 18.2874 0
      vertex -31.2921 27.0979 0
      vertex -31.0832 26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.8424 18.2874 0
      vertex -31.4912 27.231 0
      vertex -31.2921 27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.8424 18.2874 0
      vertex -38.8328 28.2137 0
      vertex -31.4912 27.231 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.4912 27.231 0
      vertex -38.8328 28.2137 0
      vertex -31.6793 27.3792 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.6793 27.3792 0
      vertex -38.8328 28.2137 0
      vertex -31.8552 27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.8552 27.5418 0
      vertex -38.8328 28.2137 0
      vertex -32.0177 27.7177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.0177 27.7177 0
      vertex -38.8328 28.2137 0
      vertex -32.166 27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 28.2137 0
      vertex -31.1852 15.8897 0
      vertex -32.3358 13.3939 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.166 27.9057 0
      vertex -38.8328 28.2137 0
      vertex -32.299 28.1049 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.299 28.1049 0
      vertex -38.8328 28.2137 0
      vertex -32.4161 28.3138 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.4161 28.3138 0
      vertex -38.8328 28.2137 0
      vertex -32.5163 28.5313 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.5163 28.5313 0
      vertex -38.8328 28.2137 0
      vertex -32.5992 28.756 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.5992 28.756 0
      vertex -38.8328 28.2137 0
      vertex -32.6642 28.9865 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -36.4995 31.1735 0
      vertex -32.6642 28.9865 0
      vertex -38.8328 28.2137 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.6642 28.9865 0
      vertex -36.4995 31.1735 0
      vertex -32.7109 29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 28.2137 0
      vertex -32.3358 13.3939 0
      vertex -33.287 10.8156 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.7328 -28.9865 0
      vertex -22.7307 -26.6142 0
      vertex -26.686 -29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.7978 -28.756 0
      vertex -22.7307 -26.6142 0
      vertex -26.7328 -28.9865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.8807 -28.5313 0
      vertex -22.7307 -26.6142 0
      vertex -26.7978 -28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.9809 -28.3138 0
      vertex -22.7307 -26.6142 0
      vertex -26.8807 -28.5313 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -22.7307 -26.6142 0
      vertex -26.9809 -28.3138 0
      vertex -24.7487 -24.7487 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.0979 -28.1049 0
      vertex -24.7487 -24.7487 0
      vertex -26.9809 -28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.231 -27.9057 0
      vertex -24.7487 -24.7487 0
      vertex -27.0979 -28.1049 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.3792 -27.7177 0
      vertex -24.7487 -24.7487 0
      vertex -27.231 -27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.5418 -27.5418 0
      vertex -24.7487 -24.7487 0
      vertex -27.3792 -27.7177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.7177 -27.3792 0
      vertex -24.7487 -24.7487 0
      vertex -27.5418 -27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.9057 -27.231 0
      vertex -24.7487 -24.7487 0
      vertex -27.7177 -27.3792 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.1049 -27.0979 0
      vertex -24.7487 -24.7487 0
      vertex -27.9057 -27.231 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -24.7487 -24.7487 0
      vertex -28.1049 -27.0979 0
      vertex -26.6142 -22.7307 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3138 -26.9809 0
      vertex -26.6142 -22.7307 0
      vertex -28.1049 -27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.5313 -26.8807 0
      vertex -26.6142 -22.7307 0
      vertex -28.3138 -26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.756 -26.7978 0
      vertex -26.6142 -22.7307 0
      vertex -28.5313 -26.8807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.9865 -26.7328 0
      vertex -26.6142 -22.7307 0
      vertex -28.756 -26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.2214 -26.686 0
      vertex -26.6142 -22.7307 0
      vertex -28.9865 -26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.4592 -26.6579 0
      vertex -26.6142 -22.7307 0
      vertex -29.2214 -26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.6985 -26.6485 0
      vertex -26.6142 -22.7307 0
      vertex -29.4592 -26.6579 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -26.6142 -22.7307 0
      vertex -29.6985 -26.6485 0
      vertex -28.3156 -20.5725 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.9378 -26.6579 0
      vertex -28.3156 -20.5725 0
      vertex -29.6985 -26.6485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -30.1756 -26.686 0
      vertex -28.3156 -20.5725 0
      vertex -29.9378 -26.6579 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -30.4105 -26.7328 0
      vertex -28.3156 -20.5725 0
      vertex -30.1756 -26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -30.641 -26.7978 0
      vertex -28.3156 -20.5725 0
      vertex -30.4105 -26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -30.8657 -26.8807 0
      vertex -28.3156 -20.5725 0
      vertex -30.641 -26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.0832 -26.9809 0
      vertex -28.3156 -20.5725 0
      vertex -30.8657 -26.8807 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -28.3156 -20.5725 0
      vertex -31.0832 -26.9809 0
      vertex -29.8424 -18.2874 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.2921 -27.0979 0
      vertex -29.8424 -18.2874 0
      vertex -31.0832 -26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.4912 -27.231 0
      vertex -29.8424 -18.2874 0
      vertex -31.2921 -27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.9267 -25.0799 0
      vertex -29.8424 -18.2874 0
      vertex -31.4912 -27.231 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.9267 -25.0799 0
      vertex -31.4912 -27.231 0
      vertex -31.6793 -27.3792 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -40.9267 -25.0799 0
      vertex -31.6793 -27.3792 0
      vertex -31.8552 -27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -31.8552 -27.5418 0
      vertex -32.0177 -27.7177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -32.0177 -27.7177 0
      vertex -32.166 -27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -32.166 -27.9057 0
      vertex -32.299 -28.1049 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -29.8424 -18.2874 0
      vertex -40.9267 -25.0799 0
      vertex -31.1852 -15.8897 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -32.299 -28.1049 0
      vertex -32.4161 -28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -32.4161 -28.3138 0
      vertex -32.5163 -28.5313 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -32.5163 -28.5313 0
      vertex -32.5992 -28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 -28.2137 0
      vertex -32.5992 -28.756 0
      vertex -32.6642 -28.9865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 -31.1735 0
      vertex -32.6642 -28.9865 0
      vertex -32.7109 -29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 -31.1735 0
      vertex -32.7109 -29.2214 0
      vertex -32.7391 -29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 -31.1735 0
      vertex -32.7391 -29.4592 0
      vertex -32.7485 -29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -42.7683 -21.7915 0
      vertex -31.1852 -15.8897 0
      vertex -40.9267 -25.0799 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 31.1735 0
      vertex 32.7391 29.4592 0
      vertex 32.7485 29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.7109 29.2214 0
      vertex 32.7391 29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.6642 28.9865 0
      vertex 32.7109 29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.5992 28.756 0
      vertex 32.6642 28.9865 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 42.7683 21.7915 0
      vertex 31.1852 15.8897 0
      vertex 40.9267 25.0799 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.5163 28.5313 0
      vertex 32.5992 28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.4161 28.3138 0
      vertex 32.5163 28.5313 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.299 28.1049 0
      vertex 32.4161 28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.8424 18.2874 0
      vertex 40.9267 25.0799 0
      vertex 31.1852 15.8897 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.166 27.9057 0
      vertex 32.299 28.1049 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 32.0177 27.7177 0
      vertex 32.166 27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 31.8552 27.5418 0
      vertex 32.0177 27.7177 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex 31.4912 27.231 0
      vertex 40.9267 25.0799 0
      vertex 29.8424 18.2874 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 31.6793 27.3792 0
      vertex 31.8552 27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.9267 25.0799 0
      vertex 31.4912 27.231 0
      vertex 31.6793 27.3792 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.4912 27.231 0
      vertex 29.8424 18.2874 0
      vertex 31.2921 27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.2921 27.0979 0
      vertex 29.8424 18.2874 0
      vertex 31.0832 26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 20.5725 0
      vertex 31.0832 26.9809 0
      vertex 29.8424 18.2874 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.0832 26.9809 0
      vertex 28.3156 20.5725 0
      vertex 30.8657 26.8807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.8657 26.8807 0
      vertex 28.3156 20.5725 0
      vertex 30.641 26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.641 26.7978 0
      vertex 28.3156 20.5725 0
      vertex 30.4105 26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.4105 26.7328 0
      vertex 28.3156 20.5725 0
      vertex 30.1756 26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.1756 26.686 0
      vertex 28.3156 20.5725 0
      vertex 29.9378 26.6579 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.9378 26.6579 0
      vertex 28.3156 20.5725 0
      vertex 29.6985 26.6485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 22.7307 0
      vertex 29.6985 26.6485 0
      vertex 28.3156 20.5725 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 29.6985 26.6485 0
      vertex 26.6142 22.7307 0
      vertex 29.4592 26.6579 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 29.4592 26.6579 0
      vertex 26.6142 22.7307 0
      vertex 29.2214 26.686 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 29.2214 26.686 0
      vertex 26.6142 22.7307 0
      vertex 28.9865 26.7328 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.9865 26.7328 0
      vertex 26.6142 22.7307 0
      vertex 28.756 26.7978 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.756 26.7978 0
      vertex 26.6142 22.7307 0
      vertex 28.5313 26.8807 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.5313 26.8807 0
      vertex 26.6142 22.7307 0
      vertex 28.3138 26.9809 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.3138 26.9809 0
      vertex 26.6142 22.7307 0
      vertex 28.1049 27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 24.7487 0
      vertex 28.1049 27.0979 0
      vertex 26.6142 22.7307 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.1049 27.0979 0
      vertex 24.7487 24.7487 0
      vertex 27.9057 27.231 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.9057 27.231 0
      vertex 24.7487 24.7487 0
      vertex 27.7177 27.3792 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.7177 27.3792 0
      vertex 24.7487 24.7487 0
      vertex 27.5418 27.5418 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.5418 27.5418 0
      vertex 24.7487 24.7487 0
      vertex 27.3792 27.7177 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.3792 27.7177 0
      vertex 24.7487 24.7487 0
      vertex 27.231 27.9057 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.231 27.9057 0
      vertex 24.7487 24.7487 0
      vertex 27.0979 28.1049 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.0979 28.1049 0
      vertex 24.7487 24.7487 0
      vertex 26.9809 28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 26.6142 0
      vertex 26.9809 28.3138 0
      vertex 24.7487 24.7487 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 26.9809 28.3138 0
      vertex 22.7307 26.6142 0
      vertex 26.8807 28.5313 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 26.7328 28.9865 0
      vertex 22.7307 26.6142 0
      vertex 26.686 29.2214 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 26.7978 28.756 0
      vertex 22.7307 26.6142 0
      vertex 26.7328 28.9865 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 26.8807 28.5313 0
      vertex 22.7307 26.6142 0
      vertex 26.7978 28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.3358 13.3939 0
      vertex 44.3462 18.3688 0
      vertex 33.287 10.8156 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 44.3462 18.3688 0
      vertex 32.3358 13.3939 0
      vertex 42.7683 21.7915 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1852 15.8897 0
      vertex 42.7683 21.7915 0
      vertex 32.3358 13.3939 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.7391 29.4592 0
      vertex 38.8328 28.2137 0
      vertex 40.9267 25.0799 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.7391 29.4592 0
      vertex 36.4995 31.1735 0
      vertex 38.8328 28.2137 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.7391 29.9378 0
      vertex 36.4995 31.1735 0
      vertex 32.7485 29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.7109 30.1756 0
      vertex 36.4995 31.1735 0
      vertex 32.7391 29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.6642 30.4105 0
      vertex 36.4995 31.1735 0
      vertex 32.7109 30.1756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.5992 30.641 0
      vertex 36.4995 31.1735 0
      vertex 32.6642 30.4105 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.5163 30.8657 0
      vertex 36.4995 31.1735 0
      vertex 32.5992 30.641 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 36.4995 31.1735 0
      vertex 32.5163 30.8657 0
      vertex 33.9411 33.9411 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.4161 31.0832 0
      vertex 33.9411 33.9411 0
      vertex 32.5163 30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.299 31.2921 0
      vertex 33.9411 33.9411 0
      vertex 32.4161 31.0832 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.166 31.4912 0
      vertex 33.9411 33.9411 0
      vertex 32.299 31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.0177 31.6793 0
      vertex 33.9411 33.9411 0
      vertex 32.166 31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.8552 31.8552 0
      vertex 33.9411 33.9411 0
      vertex 32.0177 31.6793 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.6793 32.0177 0
      vertex 33.9411 33.9411 0
      vertex 31.8552 31.8552 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.4912 32.166 0
      vertex 33.9411 33.9411 0
      vertex 31.6793 32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.2921 32.299 0
      vertex 33.9411 33.9411 0
      vertex 31.4912 32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.0832 32.4161 0
      vertex 33.9411 33.9411 0
      vertex 31.2921 32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.8657 32.5163 0
      vertex 33.9411 33.9411 0
      vertex 31.0832 32.4161 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 33.9411 33.9411 0
      vertex 30.8657 32.5163 0
      vertex 31.1735 36.4995 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.641 32.5992 0
      vertex 31.1735 36.4995 0
      vertex 30.8657 32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.4105 32.6642 0
      vertex 31.1735 36.4995 0
      vertex 30.641 32.5992 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.1756 32.7109 0
      vertex 31.1735 36.4995 0
      vertex 30.4105 32.6642 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.9378 32.7391 0
      vertex 31.1735 36.4995 0
      vertex 30.1756 32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.6985 32.7485 0
      vertex 31.1735 36.4995 0
      vertex 29.9378 32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.4592 32.7391 0
      vertex 31.1735 36.4995 0
      vertex 29.6985 32.7485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.2214 32.7109 0
      vertex 31.1735 36.4995 0
      vertex 29.4592 32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.9865 32.6642 0
      vertex 31.1735 36.4995 0
      vertex 29.2214 32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 38.8328 0
      vertex 28.9865 32.6642 0
      vertex 28.756 32.5992 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 38.8328 0
      vertex 28.756 32.5992 0
      vertex 28.5313 32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 38.8328 0
      vertex 28.5313 32.5163 0
      vertex 28.3138 32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.9865 32.6642 0
      vertex 28.2137 38.8328 0
      vertex 31.1735 36.4995 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.1049 32.299 0
      vertex 28.2137 38.8328 0
      vertex 28.3138 32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 27.9057 32.166 0
      vertex 28.2137 38.8328 0
      vertex 28.1049 32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 27.7177 32.0177 0
      vertex 28.2137 38.8328 0
      vertex 27.9057 32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 27.5418 31.8552 0
      vertex 28.2137 38.8328 0
      vertex 27.7177 32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 25.0799 40.9267 0
      vertex 27.5418 31.8552 0
      vertex 27.3792 31.6793 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 25.0799 40.9267 0
      vertex 27.3792 31.6793 0
      vertex 27.231 31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.2874 29.8424 0
      vertex 27.231 31.4912 0
      vertex 27.0979 31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.2874 29.8424 0
      vertex 27.0979 31.2921 0
      vertex 26.9809 31.0832 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.9809 31.0832 0
      vertex 26.8807 30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.8807 30.8657 0
      vertex 26.7978 30.641 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.7978 30.641 0
      vertex 26.7328 30.4105 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.7328 30.4105 0
      vertex 26.686 30.1756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 27.5418 31.8552 0
      vertex 25.0799 40.9267 0
      vertex 28.2137 38.8328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.686 30.1756 0
      vertex 26.6579 29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.6579 29.9378 0
      vertex 26.6485 29.6985 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 26.686 29.2214 0
      vertex 22.7307 26.6142 0
      vertex 26.6579 29.4592 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 26.6579 29.4592 0
      vertex 22.7307 26.6142 0
      vertex 26.6485 29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 28.3156 0
      vertex 26.6485 29.6985 0
      vertex 22.7307 26.6142 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.9809 31.0832 0
      vertex 20.5725 28.3156 0
      vertex 18.2874 29.8424 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.231 31.4912 0
      vertex 18.2874 29.8424 0
      vertex 25.0799 40.9267 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 25.0799 40.9267 0
      vertex 18.2874 29.8424 0
      vertex 21.7915 42.7683 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.8897 31.1852 0
      vertex 21.7915 42.7683 0
      vertex 18.2874 29.8424 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 21.7915 42.7683 0
      vertex 15.8897 31.1852 0
      vertex 18.3688 44.3462 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 13.3939 32.3358 0
      vertex 18.3688 44.3462 0
      vertex 15.8897 31.1852 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 18.3688 44.3462 0
      vertex 13.3939 32.3358 0
      vertex 14.8328 45.6507 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 10.8156 33.287 0
      vertex 14.8328 45.6507 0
      vertex 13.3939 32.3358 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 14.8328 45.6507 0
      vertex 10.8156 33.287 0
      vertex 11.2054 46.6738 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 8.17059 34.0329 0
      vertex 11.2054 46.6738 0
      vertex 10.8156 33.287 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 8.17059 34.0329 0
      vertex 7.50885 47.409 0
      vertex 11.2054 46.6738 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 5.47521 34.5691 0
      vertex 7.50885 47.409 0
      vertex 8.17059 34.0329 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 5.47521 34.5691 0
      vertex 3.76604 47.852 0
      vertex 7.50885 47.409 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 2.74607 34.8921 0
      vertex 3.76604 47.852 0
      vertex 5.47521 34.5691 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 35 0
      vertex 3.76604 47.852 0
      vertex 2.74607 34.8921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 35 0
      vertex 0 48 0
      vertex 3.76604 47.852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -2.74607 34.8921 0
      vertex 0 48 0
      vertex 0 35 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -2.74607 34.8921 0
      vertex -3.76604 47.852 0
      vertex 0 48 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -5.47521 34.5691 0
      vertex -3.76604 47.852 0
      vertex -2.74607 34.8921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -5.47521 34.5691 0
      vertex -7.50885 47.409 0
      vertex -3.76604 47.852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -8.17059 34.0329 0
      vertex -7.50885 47.409 0
      vertex -5.47521 34.5691 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.2054 46.6738 0
      vertex -8.17059 34.0329 0
      vertex -10.8156 33.287 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -8.17059 34.0329 0
      vertex -11.2054 46.6738 0
      vertex -7.50885 47.409 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -14.8328 45.6507 0
      vertex -10.8156 33.287 0
      vertex -13.3939 32.3358 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -10.8156 33.287 0
      vertex -14.8328 45.6507 0
      vertex -11.2054 46.6738 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.3688 44.3462 0
      vertex -13.3939 32.3358 0
      vertex -15.8897 31.1852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -21.7915 42.7683 0
      vertex -15.8897 31.1852 0
      vertex -18.2874 29.8424 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -13.3939 32.3358 0
      vertex -18.3688 44.3462 0
      vertex -14.8328 45.6507 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.9809 31.0832 0
      vertex -18.2874 29.8424 0
      vertex -20.5725 28.3156 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.8897 31.1852 0
      vertex -21.7915 42.7683 0
      vertex -18.3688 44.3462 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6485 29.6985 0
      vertex -20.5725 28.3156 0
      vertex -22.7307 26.6142 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6579 29.4592 0
      vertex -22.7307 26.6142 0
      vertex -24.7487 24.7487 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 28.3156 0
      vertex -26.686 30.1756 0
      vertex -26.7328 30.4105 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.1049 27.0979 0
      vertex -24.7487 24.7487 0
      vertex -26.6142 22.7307 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 28.3156 0
      vertex -26.6485 29.6985 0
      vertex -26.6579 29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 28.3156 0
      vertex -26.6579 29.9378 0
      vertex -26.686 30.1756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 28.3156 0
      vertex -26.7328 30.4105 0
      vertex -26.7978 30.641 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 28.3156 0
      vertex -26.7978 30.641 0
      vertex -26.8807 30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.9809 31.0832 0
      vertex -20.5725 28.3156 0
      vertex -26.8807 30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.2874 29.8424 0
      vertex -26.9809 31.0832 0
      vertex -27.0979 31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.2874 29.8424 0
      vertex -25.0799 40.9267 0
      vertex -21.7915 42.7683 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.231 31.4912 0
      vertex -18.2874 29.8424 0
      vertex -27.0979 31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.2874 29.8424 0
      vertex -27.231 31.4912 0
      vertex -25.0799 40.9267 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.3792 31.6793 0
      vertex -25.0799 40.9267 0
      vertex -27.231 31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.5418 31.8552 0
      vertex -25.0799 40.9267 0
      vertex -27.3792 31.6793 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 38.8328 0
      vertex -27.5418 31.8552 0
      vertex -27.7177 32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 38.8328 0
      vertex -27.7177 32.0177 0
      vertex -27.9057 32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 38.8328 0
      vertex -27.9057 32.166 0
      vertex -28.1049 32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.5418 31.8552 0
      vertex -28.2137 38.8328 0
      vertex -25.0799 40.9267 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3138 32.4161 0
      vertex -28.2137 38.8328 0
      vertex -28.1049 32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.5313 32.5163 0
      vertex -28.2137 38.8328 0
      vertex -28.3138 32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.756 32.5992 0
      vertex -28.2137 38.8328 0
      vertex -28.5313 32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.9865 32.6642 0
      vertex -28.2137 38.8328 0
      vertex -28.756 32.5992 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -28.9865 32.6642 0
      vertex -29.2214 32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -29.2214 32.7109 0
      vertex -29.4592 32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -29.4592 32.7391 0
      vertex -29.6985 32.7485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -29.6985 32.7485 0
      vertex -29.9378 32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -29.9378 32.7391 0
      vertex -30.1756 32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -30.1756 32.7109 0
      vertex -30.4105 32.6642 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -30.4105 32.6642 0
      vertex -30.641 32.5992 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 36.4995 0
      vertex -30.641 32.5992 0
      vertex -30.8657 32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -30.8657 32.5163 0
      vertex -31.0832 32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.9865 32.6642 0
      vertex -31.1735 36.4995 0
      vertex -28.2137 38.8328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -31.0832 32.4161 0
      vertex -31.2921 32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -31.2921 32.299 0
      vertex -31.4912 32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -31.4912 32.166 0
      vertex -31.6793 32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -31.6793 32.0177 0
      vertex -31.8552 31.8552 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -31.8552 31.8552 0
      vertex -32.0177 31.6793 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -32.0177 31.6793 0
      vertex -32.166 31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -32.166 31.4912 0
      vertex -32.299 31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -32.299 31.2921 0
      vertex -32.4161 31.0832 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 33.9411 0
      vertex -32.4161 31.0832 0
      vertex -32.5163 30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 0
      vertex -32.5163 30.8657 0
      vertex -32.5992 30.641 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 0
      vertex -32.5992 30.641 0
      vertex -32.6642 30.4105 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -30.8657 32.5163 0
      vertex -33.9411 33.9411 0
      vertex -31.1735 36.4995 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 0
      vertex -32.6642 30.4105 0
      vertex -32.7109 30.1756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 0
      vertex -32.7109 30.1756 0
      vertex -32.7391 29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 31.1735 0
      vertex -32.7391 29.9378 0
      vertex -32.7485 29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.7109 29.2214 0
      vertex -36.4995 31.1735 0
      vertex -32.7391 29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.8328 28.2137 0
      vertex -33.287 10.8156 0
      vertex -34.0329 8.17059 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -39.0343 0.712008 0
      vertex -35 0 0
      vertex -38.9875 0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.9875 0.477124 0
      vertex -35 0 0
      vertex -38.9594 0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -38.9594 0.2393 0
      vertex -35 0 0
      vertex -38.95 -4.77e-15 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -45.6507 -14.8328 0
      vertex -33.287 -10.8156 0
      vertex -44.3462 -18.3688 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35 0 0
      vertex -39.0343 0.712008 0
      vertex -34.8921 2.74607 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -33.287 -10.8156 0
      vertex -45.6507 -14.8328 0
      vertex -34.0329 -8.17059 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.5163 30.8657 0
      vertex -36.4995 31.1735 0
      vertex -33.9411 33.9411 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.7391 29.4592 0
      vertex -36.4995 31.1735 0
      vertex -32.7485 29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35 0 0
      vertex -38.9594 -0.2393 0
      vertex -38.95 -4.77e-15 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35 0 0
      vertex -38.9875 -0.477124 0
      vertex -38.9594 -0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35 0 0
      vertex -39.0343 -0.712008 0
      vertex -38.9875 -0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -35 0 0
      vertex -39.0993 -0.942501 0
      vertex -39.0343 -0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.8921 -2.74607 0
      vertex -39.0993 -0.942501 0
      vertex -35 0 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.0993 -0.942501 0
      vertex -34.8921 -2.74607 0
      vertex -39.1822 -1.16718 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.1822 -1.16718 0
      vertex -34.8921 -2.74607 0
      vertex -39.2824 -1.38467 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.2824 -1.38467 0
      vertex -34.8921 -2.74607 0
      vertex -39.3994 -1.59362 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -46.6738 -11.2054 0
      vertex -34.0329 -8.17059 0
      vertex -45.6507 -14.8328 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.3994 -1.59362 0
      vertex -34.8921 -2.74607 0
      vertex -39.5325 -1.79274 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -41.288 -2.96573 0
      vertex -34.0329 -8.17059 0
      vertex -41.5229 -3.01245 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.5325 -1.79274 0
      vertex -34.8921 -2.74607 0
      vertex -39.6808 -1.98082 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.6808 -1.98082 0
      vertex -34.8921 -2.74607 0
      vertex -39.8433 -2.15668 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -39.8433 -2.15668 0
      vertex -34.5691 -5.47521 0
      vertex -40.0192 -2.31924 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.5691 -5.47521 0
      vertex -39.8433 -2.15668 0
      vertex -34.8921 -2.74607 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -40.0192 -2.31924 0
      vertex -34.5691 -5.47521 0
      vertex -40.2073 -2.4675 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -40.6153 -2.71757 0
      vertex -34.5691 -5.47521 0
      vertex -40.8328 -2.81783 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -40.2073 -2.4675 0
      vertex -34.5691 -5.47521 0
      vertex -40.4064 -2.60055 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -40.4064 -2.60055 0
      vertex -34.5691 -5.47521 0
      vertex -40.6153 -2.71757 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.5691 -5.47521 0
      vertex -41.0575 -2.90072 0
      vertex -40.8328 -2.81783 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 -8.17059 0
      vertex -41.0575 -2.90072 0
      vertex -34.5691 -5.47521 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -41.0575 -2.90072 0
      vertex -34.0329 -8.17059 0
      vertex -41.288 -2.96573 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -34.0329 -8.17059 0
      vertex -46.6738 -11.2054 0
      vertex -41.5229 -3.01245 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.5229 -3.01245 0
      vertex -46.6738 -11.2054 0
      vertex -41.7607 -3.0406 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -41.7607 -3.0406 0
      vertex -46.6738 -11.2054 0
      vertex -42 -3.05 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.409 -7.50885 0
      vertex -42 -3.05 0
      vertex -46.6738 -11.2054 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42 -3.05 0
      vertex -47.409 -7.50885 0
      vertex -42.2393 -3.0406 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42.2393 -3.0406 0
      vertex -47.409 -7.50885 0
      vertex -42.4771 -3.01245 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42.4771 -3.01245 0
      vertex -47.409 -7.50885 0
      vertex -42.712 -2.96573 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42.712 -2.96573 0
      vertex -47.409 -7.50885 0
      vertex -42.9425 -2.90072 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -42.9425 -2.90072 0
      vertex -47.409 -7.50885 0
      vertex -43.1672 -2.81783 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -43.1672 -2.81783 0
      vertex -47.409 -7.50885 0
      vertex -43.3847 -2.71757 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -43.3847 -2.71757 0
      vertex -47.409 -7.50885 0
      vertex -43.5936 -2.60055 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -47.852 -3.76604 0
      vertex -43.5936 -2.60055 0
      vertex -47.409 -7.50885 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -43.5936 -2.60055 0
      vertex -47.852 -3.76604 0
      vertex -43.7927 -2.4675 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -43.7927 -2.4675 0
      vertex -47.852 -3.76604 0
      vertex -43.9808 -2.31924 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -43.9808 -2.31924 0
      vertex -47.852 -3.76604 0
      vertex -44.1567 -2.15668 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.1567 -2.15668 0
      vertex -47.852 -3.76604 0
      vertex -44.3192 -1.98082 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.3192 -1.98082 0
      vertex -47.852 -3.76604 0
      vertex -44.4675 -1.79274 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.4675 -1.79274 0
      vertex -47.852 -3.76604 0
      vertex -44.6006 -1.59362 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.6006 -1.59362 0
      vertex -47.852 -3.76604 0
      vertex -44.7176 -1.38467 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -44.7176 -1.38467 0
      vertex -47.852 -3.76604 0
      vertex -44.8178 -1.16718 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -48 0 0
      vertex -44.8178 -1.16718 0
      vertex -47.852 -3.76604 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.8178 -1.16718 0
      vertex -48 0 0
      vertex -44.9007 -0.942501 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.6642 -28.9865 0
      vertex 36.4995 -31.1735 0
      vertex 32.7109 -29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 32.6642 -28.9865 0
      vertex 38.8328 -28.2137 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.5992 -28.756 0
      vertex 38.8328 -28.2137 0
      vertex 32.6642 -28.9865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.5163 -28.5313 0
      vertex 38.8328 -28.2137 0
      vertex 32.5992 -28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.4161 -28.3138 0
      vertex 38.8328 -28.2137 0
      vertex 32.5163 -28.5313 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.299 -28.1049 0
      vertex 38.8328 -28.2137 0
      vertex 32.4161 -28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 -28.2137 0
      vertex 32.3358 -13.3939 0
      vertex 33.287 -10.8156 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.166 -27.9057 0
      vertex 38.8328 -28.2137 0
      vertex 32.299 -28.1049 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.0177 -27.7177 0
      vertex 38.8328 -28.2137 0
      vertex 32.166 -27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.8552 -27.5418 0
      vertex 38.8328 -28.2137 0
      vertex 32.0177 -27.7177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.6793 -27.3792 0
      vertex 38.8328 -28.2137 0
      vertex 31.8552 -27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 -28.2137 0
      vertex 31.6793 -27.3792 0
      vertex 29.8424 -18.2874 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.8424 -18.2874 0
      vertex 31.6793 -27.3792 0
      vertex 31.4912 -27.231 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.8424 -18.2874 0
      vertex 31.4912 -27.231 0
      vertex 31.2921 -27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 -28.2137 0
      vertex 31.1852 -15.8897 0
      vertex 32.3358 -13.3939 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.8424 -18.2874 0
      vertex 31.2921 -27.0979 0
      vertex 31.0832 -26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 31.0832 -26.9809 0
      vertex 30.8657 -26.8807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 30.8657 -26.8807 0
      vertex 30.641 -26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 30.641 -26.7978 0
      vertex 30.4105 -26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 30.4105 -26.7328 0
      vertex 30.1756 -26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 30.1756 -26.686 0
      vertex 29.9378 -26.6579 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 -28.2137 0
      vertex 29.8424 -18.2874 0
      vertex 31.1852 -15.8897 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 29.9378 -26.6579 0
      vertex 29.6985 -26.6485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 29.6985 -26.6485 0
      vertex 29.4592 -26.6579 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 29.4592 -26.6579 0
      vertex 29.2214 -26.686 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 29.2214 -26.686 0
      vertex 28.9865 -26.7328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 28.9865 -26.7328 0
      vertex 28.756 -26.7978 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 28.756 -26.7978 0
      vertex 28.5313 -26.8807 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.0832 -26.9809 0
      vertex 28.3156 -20.5725 0
      vertex 29.8424 -18.2874 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 28.5313 -26.8807 0
      vertex 28.3138 -26.9809 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 28.3138 -26.9809 0
      vertex 28.1049 -27.0979 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 28.1049 -27.0979 0
      vertex 27.9057 -27.231 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 27.9057 -27.231 0
      vertex 27.7177 -27.3792 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 27.7177 -27.3792 0
      vertex 27.5418 -27.5418 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 27.5418 -27.5418 0
      vertex 27.3792 -27.7177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 27.3792 -27.7177 0
      vertex 27.231 -27.9057 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 27.231 -27.9057 0
      vertex 27.0979 -28.1049 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 27.0979 -28.1049 0
      vertex 26.9809 -28.3138 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 26.9809 -28.3138 0
      vertex 26.8807 -28.5313 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 26.8807 -28.5313 0
      vertex 26.7978 -28.756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 26.7978 -28.756 0
      vertex 26.7328 -28.9865 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 26.7328 -28.9865 0
      vertex 26.686 -29.2214 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.6985 -26.6485 0
      vertex 26.6142 -22.7307 0
      vertex 28.3156 -20.5725 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 26.686 -29.2214 0
      vertex 26.6579 -29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 26.6579 -29.4592 0
      vertex 26.6485 -29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.8178 -1.16718 0
      vertex 48 0 0
      vertex 47.852 -3.76604 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 43.5936 -2.60055 0
      vertex 47.852 -3.76604 0
      vertex 47.409 -7.50885 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48 0 0
      vertex 45.0125 -0.477124 0
      vertex 45.0406 -0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42 -3.05 0
      vertex 47.409 -7.50885 0
      vertex 46.6738 -11.2054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 45.0406 0.2393 0
      vertex 48 0 0
      vertex 45.05 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 0
      vertex 46.6738 -11.2054 0
      vertex 45.6507 -14.8328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 45.0125 0.477124 0
      vertex 48 0 0
      vertex 45.0406 0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.9007 0.942501 0
      vertex 48 0 0
      vertex 44.9657 0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.9657 0.712008 0
      vertex 48 0 0
      vertex 45.0125 0.477124 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 48 0 0
      vertex 45.0406 -0.2393 0
      vertex 45.05 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48 0 0
      vertex 44.9657 -0.712008 0
      vertex 45.0125 -0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48 0 0
      vertex 44.9007 -0.942501 0
      vertex 44.9657 -0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48 0 0
      vertex 44.8178 -1.16718 0
      vertex 44.9007 -0.942501 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 44.7176 -1.38467 0
      vertex 44.8178 -1.16718 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 44.6006 -1.59362 0
      vertex 44.7176 -1.38467 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 44.4675 -1.79274 0
      vertex 44.6006 -1.59362 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 0
      vertex 45.6507 -14.8328 0
      vertex 44.3462 -18.3688 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 44.3192 -1.98082 0
      vertex 44.4675 -1.79274 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 44.1567 -2.15668 0
      vertex 44.3192 -1.98082 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 43.9808 -2.31924 0
      vertex 44.1567 -2.15668 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 43.7927 -2.4675 0
      vertex 43.9808 -2.31924 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.852 -3.76604 0
      vertex 43.5936 -2.60055 0
      vertex 43.7927 -2.4675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 43.3847 -2.71757 0
      vertex 43.5936 -2.60055 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 43.1672 -2.81783 0
      vertex 43.3847 -2.71757 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 42.9425 -2.90072 0
      vertex 43.1672 -2.81783 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 0
      vertex 44.3462 -18.3688 0
      vertex 42.7683 -21.7915 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 42.712 -2.96573 0
      vertex 42.9425 -2.90072 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 42.4771 -3.01245 0
      vertex 42.712 -2.96573 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 42.2393 -3.0406 0
      vertex 42.4771 -3.01245 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 47.409 -7.50885 0
      vertex 42 -3.05 0
      vertex 42.2393 -3.0406 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.6738 -11.2054 0
      vertex 34.0329 -8.17059 0
      vertex 41.5229 -3.01245 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.6738 -11.2054 0
      vertex 41.7607 -3.0406 0
      vertex 42 -3.05 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 46.6738 -11.2054 0
      vertex 41.5229 -3.01245 0
      vertex 41.7607 -3.0406 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 41.5229 -3.01245 0
      vertex 34.0329 -8.17059 0
      vertex 41.288 -2.96573 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 0
      vertex 42.7683 -21.7915 0
      vertex 40.9267 -25.0799 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 41.288 -2.96573 0
      vertex 34.0329 -8.17059 0
      vertex 41.0575 -2.90072 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex 34.5691 -5.47521 0
      vertex 41.0575 -2.90072 0
      vertex 34.0329 -8.17059 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 41.0575 -2.90072 0
      vertex 34.5691 -5.47521 0
      vertex 40.8328 -2.81783 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 40.8328 -2.81783 0
      vertex 34.5691 -5.47521 0
      vertex 40.6153 -2.71757 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 40.6153 -2.71757 0
      vertex 34.5691 -5.47521 0
      vertex 40.4064 -2.60055 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 40.4064 -2.60055 0
      vertex 34.5691 -5.47521 0
      vertex 40.2073 -2.4675 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 40.2073 -2.4675 0
      vertex 34.5691 -5.47521 0
      vertex 40.0192 -2.31924 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 40.0192 -2.31924 0
      vertex 34.5691 -5.47521 0
      vertex 39.8433 -2.15668 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex 34.8921 -2.74607 0
      vertex 39.8433 -2.15668 0
      vertex 34.5691 -5.47521 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.8433 -2.15668 0
      vertex 34.8921 -2.74607 0
      vertex 39.6808 -1.98082 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.6808 -1.98082 0
      vertex 34.8921 -2.74607 0
      vertex 39.5325 -1.79274 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.5325 -1.79274 0
      vertex 34.8921 -2.74607 0
      vertex 39.3994 -1.59362 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.3994 -1.59362 0
      vertex 34.8921 -2.74607 0
      vertex 39.2824 -1.38467 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.2824 -1.38467 0
      vertex 34.8921 -2.74607 0
      vertex 39.1822 -1.16718 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.1822 -1.16718 0
      vertex 34.8921 -2.74607 0
      vertex 39.0993 -0.942501 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 39.0993 -0.942501 0
      vertex 34.8921 -2.74607 0
      vertex 39.0343 -0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 0
      vertex 40.9267 -25.0799 0
      vertex 38.8328 -28.2137 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.8178 1.16718 0
      vertex 48 0 0
      vertex 44.9007 0.942501 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 48 0 0
      vertex 44.8178 1.16718 0
      vertex 47.852 3.76604 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.7176 1.38467 0
      vertex 47.852 3.76604 0
      vertex 44.8178 1.16718 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.6006 1.59362 0
      vertex 47.852 3.76604 0
      vertex 44.7176 1.38467 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.4675 1.79274 0
      vertex 47.852 3.76604 0
      vertex 44.6006 1.59362 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.3192 1.98082 0
      vertex 47.852 3.76604 0
      vertex 44.4675 1.79274 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 44.1567 2.15668 0
      vertex 47.852 3.76604 0
      vertex 44.3192 1.98082 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 43.9808 2.31924 0
      vertex 47.852 3.76604 0
      vertex 44.1567 2.15668 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 43.7927 2.4675 0
      vertex 47.852 3.76604 0
      vertex 43.9808 2.31924 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 43.5936 2.60055 0
      vertex 47.852 3.76604 0
      vertex 43.7927 2.4675 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 47.852 3.76604 0
      vertex 43.5936 2.60055 0
      vertex 47.409 7.50885 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 43.3847 2.71757 0
      vertex 47.409 7.50885 0
      vertex 43.5936 2.60055 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 43.1672 2.81783 0
      vertex 47.409 7.50885 0
      vertex 43.3847 2.71757 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.9425 2.90072 0
      vertex 47.409 7.50885 0
      vertex 43.1672 2.81783 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.712 2.96573 0
      vertex 47.409 7.50885 0
      vertex 42.9425 2.90072 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.4771 3.01245 0
      vertex 47.409 7.50885 0
      vertex 42.712 2.96573 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42.2393 3.0406 0
      vertex 47.409 7.50885 0
      vertex 42.4771 3.01245 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 42 3.05 0
      vertex 47.409 7.50885 0
      vertex 42.2393 3.0406 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 47.409 7.50885 0
      vertex 42 3.05 0
      vertex 46.6738 11.2054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 41.7607 3.0406 0
      vertex 46.6738 11.2054 0
      vertex 42 3.05 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 41.5229 3.01245 0
      vertex 46.6738 11.2054 0
      vertex 41.7607 3.0406 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 8.17059 0
      vertex 41.5229 3.01245 0
      vertex 41.288 2.96573 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 8.17059 0
      vertex 41.0575 2.90072 0
      vertex 34.5691 5.47521 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 41.0575 2.90072 0
      vertex 34.0329 8.17059 0
      vertex 41.288 2.96573 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.5691 5.47521 0
      vertex 41.0575 2.90072 0
      vertex 40.8328 2.81783 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.4064 2.60055 0
      vertex 34.5691 5.47521 0
      vertex 40.6153 2.71757 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.2073 2.4675 0
      vertex 34.5691 5.47521 0
      vertex 40.4064 2.60055 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.6153 2.71757 0
      vertex 34.5691 5.47521 0
      vertex 40.8328 2.81783 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 40.0192 2.31924 0
      vertex 34.5691 5.47521 0
      vertex 40.2073 2.4675 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.8433 2.15668 0
      vertex 34.5691 5.47521 0
      vertex 40.0192 2.31924 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 41.5229 3.01245 0
      vertex 34.0329 8.17059 0
      vertex 46.6738 11.2054 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.5691 5.47521 0
      vertex 39.8433 2.15668 0
      vertex 34.8921 2.74607 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.6808 1.98082 0
      vertex 34.8921 2.74607 0
      vertex 39.8433 2.15668 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.5325 1.79274 0
      vertex 34.8921 2.74607 0
      vertex 39.6808 1.98082 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.3994 1.59362 0
      vertex 34.8921 2.74607 0
      vertex 39.5325 1.79274 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.2824 1.38467 0
      vertex 34.8921 2.74607 0
      vertex 39.3994 1.59362 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.1822 1.16718 0
      vertex 34.8921 2.74607 0
      vertex 39.2824 1.38467 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.0993 0.942501 0
      vertex 34.8921 2.74607 0
      vertex 39.1822 1.16718 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.8921 2.74607 0
      vertex 39.0993 0.942501 0
      vertex 35 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35 0 0
      vertex 39.0993 0.942501 0
      vertex 39.0343 0.712008 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35 0 0
      vertex 39.0343 0.712008 0
      vertex 38.9875 0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35 0 0
      vertex 38.9875 0.477124 0
      vertex 38.9594 0.2393 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 46.6738 11.2054 0
      vertex 34.0329 8.17059 0
      vertex 45.6507 14.8328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 35 0 0
      vertex 38.9594 0.2393 0
      vertex 38.95 0 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex 35 0 0
      vertex 39.0343 -0.712008 0
      vertex 34.8921 -2.74607 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.7391 -29.4592 0
      vertex 36.4995 -31.1735 0
      vertex 32.7485 -29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.287 10.8156 0
      vertex 45.6507 14.8328 0
      vertex 34.0329 8.17059 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 45.6507 14.8328 0
      vertex 33.287 10.8156 0
      vertex 44.3462 18.3688 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.9594 -0.2393 0
      vertex 35 0 0
      vertex 38.95 0 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.9875 -0.477124 0
      vertex 35 0 0
      vertex 38.9594 -0.2393 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 39.0343 -0.712008 0
      vertex 35 0 0
      vertex 38.9875 -0.477124 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.5163 -30.8657 0
      vertex 36.4995 -31.1735 0
      vertex 33.9411 -33.9411 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 38.8328 -28.2137 0
      vertex 33.287 -10.8156 0
      vertex 34.0329 -8.17059 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.7109 -29.2214 0
      vertex 36.4995 -31.1735 0
      vertex 32.7391 -29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 32.7391 -29.9378 0
      vertex 32.7485 -29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 32.7109 -30.1756 0
      vertex 32.7391 -29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 32.6642 -30.4105 0
      vertex 32.7109 -30.1756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 32.5992 -30.641 0
      vertex 32.6642 -30.4105 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 36.4995 -31.1735 0
      vertex 32.5163 -30.8657 0
      vertex 32.5992 -30.641 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 32.4161 -31.0832 0
      vertex 32.5163 -30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 32.299 -31.2921 0
      vertex 32.4161 -31.0832 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 32.166 -31.4912 0
      vertex 32.299 -31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 32.0177 -31.6793 0
      vertex 32.166 -31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 31.8552 -31.8552 0
      vertex 32.0177 -31.6793 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 31.6793 -32.0177 0
      vertex 31.8552 -31.8552 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 31.4912 -32.166 0
      vertex 31.6793 -32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 31.2921 -32.299 0
      vertex 31.4912 -32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 30.8657 -32.5163 0
      vertex 33.9411 -33.9411 0
      vertex 31.1735 -36.4995 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 31.0832 -32.4161 0
      vertex 31.2921 -32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.9411 -33.9411 0
      vertex 30.8657 -32.5163 0
      vertex 31.0832 -32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 30.641 -32.5992 0
      vertex 30.8657 -32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 30.4105 -32.6642 0
      vertex 30.641 -32.5992 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 30.1756 -32.7109 0
      vertex 30.4105 -32.6642 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 29.9378 -32.7391 0
      vertex 30.1756 -32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 29.6985 -32.7485 0
      vertex 29.9378 -32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 29.4592 -32.7391 0
      vertex 29.6985 -32.7485 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 29.2214 -32.7109 0
      vertex 29.4592 -32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1735 -36.4995 0
      vertex 28.9865 -32.6642 0
      vertex 29.2214 -32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 -38.8328 0
      vertex 28.9865 -32.6642 0
      vertex 31.1735 -36.4995 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.9865 -32.6642 0
      vertex 28.2137 -38.8328 0
      vertex 28.756 -32.5992 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.756 -32.5992 0
      vertex 28.2137 -38.8328 0
      vertex 28.5313 -32.5163 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 28.5313 -32.5163 0
      vertex 28.2137 -38.8328 0
      vertex 28.3138 -32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 -38.8328 0
      vertex 28.1049 -32.299 0
      vertex 28.3138 -32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 -38.8328 0
      vertex 27.9057 -32.166 0
      vertex 28.1049 -32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 -38.8328 0
      vertex 27.7177 -32.0177 0
      vertex 27.9057 -32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.2137 -38.8328 0
      vertex 27.5418 -31.8552 0
      vertex 27.7177 -32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 25.0799 -40.9267 0
      vertex 27.5418 -31.8552 0
      vertex 28.2137 -38.8328 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.5418 -31.8552 0
      vertex 25.0799 -40.9267 0
      vertex 27.3792 -31.6793 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 27.3792 -31.6793 0
      vertex 25.0799 -40.9267 0
      vertex 27.231 -31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.2874 -29.8424 0
      vertex 27.231 -31.4912 0
      vertex 25.0799 -40.9267 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 27.231 -31.4912 0
      vertex 18.2874 -29.8424 0
      vertex 27.0979 -31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 27.0979 -31.2921 0
      vertex 18.2874 -29.8424 0
      vertex 26.9809 -31.0832 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex 20.5725 -28.3156 0
      vertex 26.9809 -31.0832 0
      vertex 18.2874 -29.8424 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.9809 -31.0832 0
      vertex 20.5725 -28.3156 0
      vertex 26.8807 -30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.8807 -30.8657 0
      vertex 20.5725 -28.3156 0
      vertex 26.7978 -30.641 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.7978 -30.641 0
      vertex 20.5725 -28.3156 0
      vertex 26.7328 -30.4105 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.7328 -30.4105 0
      vertex 20.5725 -28.3156 0
      vertex 26.686 -30.1756 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.686 -30.1756 0
      vertex 20.5725 -28.3156 0
      vertex 26.6579 -29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.1049 -27.0979 0
      vertex 24.7487 -24.7487 0
      vertex 26.6142 -22.7307 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.9809 -28.3138 0
      vertex 22.7307 -26.6142 0
      vertex 24.7487 -24.7487 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.2874 -29.8424 0
      vertex 25.0799 -40.9267 0
      vertex 21.7915 -42.7683 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6485 -29.6985 0
      vertex 20.5725 -28.3156 0
      vertex 22.7307 -26.6142 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.8897 -31.1852 0
      vertex 21.7915 -42.7683 0
      vertex 18.3688 -44.3462 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6579 -29.9378 0
      vertex 20.5725 -28.3156 0
      vertex 26.6485 -29.6985 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 21.7915 -42.7683 0
      vertex 15.8897 -31.1852 0
      vertex 18.2874 -29.8424 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 13.3939 -32.3358 0
      vertex 18.3688 -44.3462 0
      vertex 14.8328 -45.6507 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.3688 -44.3462 0
      vertex 13.3939 -32.3358 0
      vertex 15.8897 -31.1852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 10.8156 -33.287 0
      vertex 14.8328 -45.6507 0
      vertex 11.2054 -46.6738 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 14.8328 -45.6507 0
      vertex 10.8156 -33.287 0
      vertex 13.3939 -32.3358 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 11.2054 -46.6738 0
      vertex 8.17059 -34.0329 0
      vertex 10.8156 -33.287 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.50885 -47.409 0
      vertex 8.17059 -34.0329 0
      vertex 11.2054 -46.6738 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 7.50885 -47.409 0
      vertex 5.47521 -34.5691 0
      vertex 8.17059 -34.0329 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 3.76604 -47.852 0
      vertex 5.47521 -34.5691 0
      vertex 7.50885 -47.409 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 3.76604 -47.852 0
      vertex 2.74607 -34.8921 0
      vertex 5.47521 -34.5691 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -48 0
      vertex 2.74607 -34.8921 0
      vertex 3.76604 -47.852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -48 0
      vertex 0 -35 0
      vertex 2.74607 -34.8921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -48 0
      vertex -2.74607 -34.8921 0
      vertex 0 -35 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.76604 -47.852 0
      vertex -2.74607 -34.8921 0
      vertex 0 -48 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -3.76604 -47.852 0
      vertex -5.47521 -34.5691 0
      vertex -2.74607 -34.8921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.50885 -47.409 0
      vertex -5.47521 -34.5691 0
      vertex -3.76604 -47.852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -7.50885 -47.409 0
      vertex -8.17059 -34.0329 0
      vertex -5.47521 -34.5691 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -11.2054 -46.6738 0
      vertex -8.17059 -34.0329 0
      vertex -7.50885 -47.409 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -8.17059 -34.0329 0
      vertex -11.2054 -46.6738 0
      vertex -10.8156 -33.287 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -14.8328 -45.6507 0
      vertex -10.8156 -33.287 0
      vertex -11.2054 -46.6738 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -10.8156 -33.287 0
      vertex -14.8328 -45.6507 0
      vertex -13.3939 -32.3358 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.3688 -44.3462 0
      vertex -13.3939 -32.3358 0
      vertex -14.8328 -45.6507 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -13.3939 -32.3358 0
      vertex -18.3688 -44.3462 0
      vertex -15.8897 -31.1852 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -21.7915 -42.7683 0
      vertex -15.8897 -31.1852 0
      vertex -18.3688 -44.3462 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -15.8897 -31.1852 0
      vertex -21.7915 -42.7683 0
      vertex -18.2874 -29.8424 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -25.0799 -40.9267 0
      vertex -18.2874 -29.8424 0
      vertex -21.7915 -42.7683 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.231 -31.4912 0
      vertex -18.2874 -29.8424 0
      vertex -25.0799 -40.9267 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -26.7978 -30.641 0
      vertex -20.5725 -28.3156 0
      vertex -26.8807 -30.8657 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -26.9809 -31.0832 0
      vertex -18.2874 -29.8424 0
      vertex -27.0979 -31.2921 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -26.6485 -29.6985 0
      vertex -20.5725 -28.3156 0
      vertex -26.6579 -29.9378 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.686 -29.2214 0
      vertex -22.7307 -26.6142 0
      vertex -26.6579 -29.4592 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6579 -29.4592 0
      vertex -22.7307 -26.6142 0
      vertex -26.6485 -29.6985 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -20.5725 -28.3156 0
      vertex -26.6485 -29.6985 0
      vertex -22.7307 -26.6142 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -26.6579 -29.9378 0
      vertex -20.5725 -28.3156 0
      vertex -26.686 -30.1756 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -26.686 -30.1756 0
      vertex -20.5725 -28.3156 0
      vertex -26.7328 -30.4105 0
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -26.7328 -30.4105 0
      vertex -20.5725 -28.3156 0
      vertex -26.7978 -30.641 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 -28.3156 0
      vertex -26.9809 -31.0832 0
      vertex -26.8807 -30.8657 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -18.2874 -29.8424 0
      vertex -26.9809 -31.0832 0
      vertex -20.5725 -28.3156 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.2874 -29.8424 0
      vertex -27.231 -31.4912 0
      vertex -27.0979 -31.2921 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -25.0799 -40.9267 0
      vertex -27.3792 -31.6793 0
      vertex -27.231 -31.4912 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -25.0799 -40.9267 0
      vertex -27.5418 -31.8552 0
      vertex -27.3792 -31.6793 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 -38.8328 0
      vertex -27.5418 -31.8552 0
      vertex -25.0799 -40.9267 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.5418 -31.8552 0
      vertex -28.2137 -38.8328 0
      vertex -27.7177 -32.0177 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.7177 -32.0177 0
      vertex -28.2137 -38.8328 0
      vertex -27.9057 -32.166 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -27.9057 -32.166 0
      vertex -28.2137 -38.8328 0
      vertex -28.1049 -32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 -38.8328 0
      vertex -28.3138 -32.4161 0
      vertex -28.1049 -32.299 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 -38.8328 0
      vertex -28.5313 -32.5163 0
      vertex -28.3138 -32.4161 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 -38.8328 0
      vertex -28.756 -32.5992 0
      vertex -28.5313 -32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.2137 -38.8328 0
      vertex -28.9865 -32.6642 0
      vertex -28.756 -32.5992 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1735 -36.4995 0
      vertex -28.9865 -32.6642 0
      vertex -28.2137 -38.8328 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.9865 -32.6642 0
      vertex -31.1735 -36.4995 0
      vertex -29.2214 -32.7109 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.2214 -32.7109 0
      vertex -31.1735 -36.4995 0
      vertex -29.4592 -32.7391 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.4592 -32.7391 0
      vertex -31.1735 -36.4995 0
      vertex -29.6985 -32.7485 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -29.6985 -32.7485 0
      vertex -31.1735 -36.4995 0
      vertex -29.9378 -32.7391 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -29.9378 -32.7391 0
      vertex -31.1735 -36.4995 0
      vertex -30.1756 -32.7109 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -30.1756 -32.7109 0
      vertex -31.1735 -36.4995 0
      vertex -30.4105 -32.6642 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -30.4105 -32.6642 0
      vertex -31.1735 -36.4995 0
      vertex -30.641 -32.5992 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -30.641 -32.5992 0
      vertex -31.1735 -36.4995 0
      vertex -30.8657 -32.5163 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.9411 -33.9411 0
      vertex -30.8657 -32.5163 0
      vertex -31.1735 -36.4995 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -30.8657 -32.5163 0
      vertex -33.9411 -33.9411 0
      vertex -31.0832 -32.4161 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.0832 -32.4161 0
      vertex -33.9411 -33.9411 0
      vertex -31.2921 -32.299 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.2921 -32.299 0
      vertex -33.9411 -33.9411 0
      vertex -31.4912 -32.166 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.4912 -32.166 0
      vertex -33.9411 -33.9411 0
      vertex -31.6793 -32.0177 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.6793 -32.0177 0
      vertex -33.9411 -33.9411 0
      vertex -31.8552 -31.8552 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.8552 -31.8552 0
      vertex -33.9411 -33.9411 0
      vertex -32.0177 -31.6793 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.0177 -31.6793 0
      vertex -33.9411 -33.9411 0
      vertex -32.166 -31.4912 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.166 -31.4912 0
      vertex -33.9411 -33.9411 0
      vertex -32.299 -31.2921 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.299 -31.2921 0
      vertex -33.9411 -33.9411 0
      vertex -32.4161 -31.0832 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.4161 -31.0832 0
      vertex -33.9411 -33.9411 0
      vertex -32.5163 -30.8657 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -36.4995 -31.1735 0
      vertex -32.5163 -30.8657 0
      vertex -33.9411 -33.9411 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.5163 -30.8657 0
      vertex -36.4995 -31.1735 0
      vertex -32.5992 -30.641 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.5992 -30.641 0
      vertex -36.4995 -31.1735 0
      vertex -32.6642 -30.4105 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.6642 -30.4105 0
      vertex -36.4995 -31.1735 0
      vertex -32.7109 -30.1756 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.7109 -30.1756 0
      vertex -36.4995 -31.1735 0
      vertex -32.7391 -29.9378 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.7391 -29.9378 0
      vertex -36.4995 -31.1735 0
      vertex -32.7485 -29.6985 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.6642 -28.9865 0
      vertex -36.4995 -31.1735 0
      vertex -38.8328 -28.2137 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.8552 -27.5418 0
      vertex -38.8328 -28.2137 0
      vertex -40.9267 -25.0799 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -31.1852 -15.8897 0
      vertex -42.7683 -21.7915 0
      vertex -32.3358 -13.3939 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -44.3462 -18.3688 0
      vertex -32.3358 -13.3939 0
      vertex -42.7683 -21.7915 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex -32.3358 -13.3939 0
      vertex -44.3462 -18.3688 0
      vertex -33.287 -10.8156 0
    endloop
  endfacet
  facet normal -0.980784 -0.195095 0
    outer loop
      vertex 45.0125 0.477124 0
      vertex 44.9657 0.712008 15
      vertex 44.9657 0.712008 0
    endloop
  endfacet
  facet normal -0.980784 -0.195095 0
    outer loop
      vertex 44.9657 0.712008 15
      vertex 45.0125 0.477124 0
      vertex 45.0125 0.477124 15
    endloop
  endfacet
  facet normal -0.99307 -0.117523 0
    outer loop
      vertex 45.0406 0.2393 0
      vertex 45.0125 0.477124 15
      vertex 45.0125 0.477124 0
    endloop
  endfacet
  facet normal -0.99307 -0.117523 0
    outer loop
      vertex 45.0125 0.477124 15
      vertex 45.0406 0.2393 0
      vertex 45.0406 0.2393 15
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex 44.9657 0.712008 0
      vertex 44.9007 0.942501 15
      vertex 44.9007 0.942501 0
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex 44.9007 0.942501 15
      vertex 44.9657 0.712008 0
      vertex 44.9657 0.712008 15
    endloop
  endfacet
  facet normal -0.831473 -0.555566 0
    outer loop
      vertex 44.6006 1.59362 0
      vertex 44.4675 1.79274 15
      vertex 44.4675 1.79274 0
    endloop
  endfacet
  facet normal -0.831473 -0.555566 0
    outer loop
      vertex 44.4675 1.79274 15
      vertex 44.6006 1.59362 0
      vertex 44.6006 1.59362 15
    endloop
  endfacet
  facet normal -0.785312 -0.6191 0
    outer loop
      vertex 44.4675 1.79274 0
      vertex 44.3192 1.98082 15
      vertex 44.3192 1.98082 0
    endloop
  endfacet
  facet normal -0.785312 -0.6191 0
    outer loop
      vertex 44.3192 1.98082 15
      vertex 44.4675 1.79274 0
      vertex 44.4675 1.79274 15
    endloop
  endfacet
  facet normal -0.908139 -0.41867 0
    outer loop
      vertex 44.8178 1.16718 0
      vertex 44.7176 1.38467 15
      vertex 44.7176 1.38467 0
    endloop
  endfacet
  facet normal -0.908139 -0.41867 0
    outer loop
      vertex 44.7176 1.38467 15
      vertex 44.8178 1.16718 0
      vertex 44.8178 1.16718 15
    endloop
  endfacet
  facet normal -0.195092 -0.980785 0
    outer loop
      vertex 42.4771 3.01245 0
      vertex 42.712 2.96573 15
      vertex 42.4771 3.01245 15
    endloop
  endfacet
  facet normal -0.195092 -0.980785 -0
    outer loop
      vertex 42.712 2.96573 15
      vertex 42.4771 3.01245 0
      vertex 42.712 2.96573 0
    endloop
  endfacet
  facet normal -0.27144 -0.962455 0
    outer loop
      vertex 42.712 2.96573 0
      vertex 42.9425 2.90072 15
      vertex 42.712 2.96573 15
    endloop
  endfacet
  facet normal -0.27144 -0.962455 -0
    outer loop
      vertex 42.9425 2.90072 15
      vertex 42.712 2.96573 0
      vertex 42.9425 2.90072 0
    endloop
  endfacet
  facet normal -0.117535 -0.993069 0
    outer loop
      vertex 42.2393 3.0406 0
      vertex 42.4771 3.01245 15
      vertex 42.2393 3.0406 15
    endloop
  endfacet
  facet normal -0.117535 -0.993069 -0
    outer loop
      vertex 42.4771 3.01245 15
      vertex 42.2393 3.0406 0
      vertex 42.4771 3.01245 0
    endloop
  endfacet
  facet normal -0.488622 -0.872496 0
    outer loop
      vertex 43.3847 2.71757 0
      vertex 43.5936 2.60055 15
      vertex 43.3847 2.71757 15
    endloop
  endfacet
  facet normal -0.488622 -0.872496 -0
    outer loop
      vertex 43.5936 2.60055 15
      vertex 43.3847 2.71757 0
      vertex 43.5936 2.60055 0
    endloop
  endfacet
  facet normal -0.678796 -0.734327 0
    outer loop
      vertex 43.9808 2.31924 0
      vertex 44.1567 2.15668 15
      vertex 43.9808 2.31924 15
    endloop
  endfacet
  facet normal -0.678796 -0.734327 -0
    outer loop
      vertex 44.1567 2.15668 15
      vertex 43.9808 2.31924 0
      vertex 44.1567 2.15668 0
    endloop
  endfacet
  facet normal 0.980784 -0.195095 0
    outer loop
      vertex 38.9875 0.477124 15
      vertex 39.0343 0.712008 0
      vertex 39.0343 0.712008 15
    endloop
  endfacet
  facet normal 0.980784 -0.195095 0
    outer loop
      vertex 39.0343 0.712008 0
      vertex 38.9875 0.477124 15
      vertex 38.9875 0.477124 0
    endloop
  endfacet
  facet normal 0.785312 -0.6191 0
    outer loop
      vertex 39.5325 1.79274 15
      vertex 39.6808 1.98082 0
      vertex 39.6808 1.98082 15
    endloop
  endfacet
  facet normal 0.785312 -0.6191 0
    outer loop
      vertex 39.6808 1.98082 0
      vertex 39.5325 1.79274 15
      vertex 39.5325 1.79274 0
    endloop
  endfacet
  facet normal 0.734329 -0.678793 0
    outer loop
      vertex 39.6808 1.98082 15
      vertex 39.8433 2.15668 0
      vertex 39.8433 2.15668 15
    endloop
  endfacet
  facet normal 0.734329 -0.678793 0
    outer loop
      vertex 39.8433 2.15668 0
      vertex 39.6808 1.98082 15
      vertex 39.6808 1.98082 0
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex 39.0343 0.712008 15
      vertex 39.0993 0.942501 0
      vertex 39.0993 0.942501 15
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex 39.0993 0.942501 0
      vertex 39.0343 0.712008 15
      vertex 39.0343 0.712008 0
    endloop
  endfacet
  facet normal 0.99307 -0.117523 0
    outer loop
      vertex 38.9594 0.2393 15
      vertex 38.9875 0.477124 0
      vertex 38.9875 0.477124 15
    endloop
  endfacet
  facet normal 0.99307 -0.117523 0
    outer loop
      vertex 38.9875 0.477124 0
      vertex 38.9594 0.2393 15
      vertex 38.9594 0.2393 0
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.4549 -4.75528 19
      vertex -31.9684 -25.2435 19
      vertex -40.0866 -4.6194 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.9684 -25.2435 19
      vertex -40.4549 -4.75528 19
      vertex -32.311 -25.4353 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.8328 -4.86185 19
      vertex -32.311 -25.4353 19
      vertex -40.4549 -4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.311 -25.4353 19
      vertex -40.8328 -4.86185 19
      vertex -32.6374 -25.6534 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -41.2178 -4.93844 19
      vertex -32.6374 -25.6534 19
      vertex -40.8328 -4.86185 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6374 -25.6534 19
      vertex -41.2178 -4.93844 19
      vertex -32.9457 -25.8965 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -50.8134 -21.0476 19
      vertex -32.9457 -25.8965 19
      vertex -41.2178 -4.93844 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.9457 -25.8965 19
      vertex -50.8134 -21.0476 19
      vertex -33.234 -26.163 19
    endloop
  endfacet
  facet normal -0 -0 1
    outer loop
      vertex -49.0054 -24.9695 19
      vertex -33.234 -26.163 19
      vertex -50.8134 -21.0476 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.234 -26.163 19
      vertex -49.0054 -24.9695 19
      vertex -33.5005 -26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.5005 -26.4512 19
      vertex -49.0054 -24.9695 19
      vertex -33.7436 -26.7596 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6985 -29.6985 19
      vertex -38.8909 -38.8909 19
      vertex -35.7196 -41.8223 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.7436 -26.7596 19
      vertex -49.0054 -24.9695 19
      vertex -33.9617 -27.086 19
    endloop
  endfacet
  facet normal 0 -0 1
    outer loop
      vertex -46.8952 -28.7374 19
      vertex -33.9617 -27.086 19
      vertex -49.0054 -24.9695 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.9617 -27.086 19
      vertex -46.8952 -28.7374 19
      vertex -34.1535 -27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.1535 -27.4285 19
      vertex -46.8952 -28.7374 19
      vertex -34.3179 -27.7851 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.3179 -27.7851 19
      vertex -46.8952 -28.7374 19
      vertex -34.4538 -28.1534 19
    endloop
  endfacet
  facet normal 0 -0 1
    outer loop
      vertex -44.4959 -32.3282 19
      vertex -34.5603 -28.5313 19
      vertex -46.8952 -28.7374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.4538 -28.1534 19
      vertex -46.8952 -28.7374 19
      vertex -34.5603 -28.5313 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -50.8134 -21.0476 19
      vertex -41.2178 -4.93844 19
      vertex -41.6077 -4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6985 -29.6985 19
      vertex -41.8223 -35.7196 19
      vertex -38.8909 -38.8909 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -50.8134 -21.0476 19
      vertex -41.6077 -4.98459 19
      vertex -42 -5 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -52.3081 -16.9959 19
      vertex -42 -5 19
      vertex -42.3923 -4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -52.3081 -16.9959 19
      vertex -42.3923 -4.98459 19
      vertex -42.7822 -4.93844 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -52.3081 -16.9959 19
      vertex -42.7822 -4.93844 19
      vertex -43.1672 -4.86185 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -53.4803 -12.8395 19
      vertex -43.1672 -4.86185 19
      vertex -43.5451 -4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -53.4803 -12.8395 19
      vertex -43.5451 -4.75528 19
      vertex -43.9134 -4.6194 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -53.4803 -12.8395 19
      vertex -43.9134 -4.6194 19
      vertex -44.27 -4.45503 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6985 -29.6985 19
      vertex -44.4959 -32.3282 19
      vertex -41.8223 -35.7196 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -53.4803 -12.8395 19
      vertex -44.27 -4.45503 19
      vertex -44.6125 -4.2632 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.3229 -8.6039 19
      vertex -44.6125 -4.2632 19
      vertex -44.9389 -4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.3229 -8.6039 19
      vertex -44.9389 -4.04508 19
      vertex -45.2472 -3.80203 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.3229 -8.6039 19
      vertex -45.2472 -3.80203 19
      vertex -45.5355 -3.53553 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.3229 -8.6039 19
      vertex -45.5355 -3.53553 19
      vertex -45.802 -3.24724 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.3229 -8.6039 19
      vertex -45.802 -3.24724 19
      vertex -46.0451 -2.93893 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.8305 -4.31525 19
      vertex -46.0451 -2.93893 19
      vertex -46.2632 -2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.8305 -4.31525 19
      vertex -46.2632 -2.61249 19
      vertex -46.455 -2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.8305 -4.31525 19
      vertex -46.455 -2.26995 19
      vertex -46.6194 -1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.8305 -4.31525 19
      vertex -46.6194 -1.91342 19
      vertex -46.7553 -1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -54.8305 -4.31525 19
      vertex -46.7553 -1.54508 19
      vertex -46.8618 -1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6831 -29.3062 19
      vertex -44.4959 -32.3282 19
      vertex -34.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -55 0 19
      vertex -46.8618 -1.16723 19
      vertex -46.9384 -0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -55 0 19
      vertex -46.9384 -0.782172 19
      vertex -46.9846 -0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -55 0 19
      vertex -46.9846 -0.392295 19
      vertex -47 -5.75584e-15 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.6194 1.91342 19
      vertex -54.8305 4.31525 19
      vertex -46.7553 1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6369 -28.9163 19
      vertex -44.4959 -32.3282 19
      vertex -34.6831 -29.3062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.7553 1.54508 19
      vertex -54.8305 4.31525 19
      vertex -46.8618 1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.5603 -28.5313 19
      vertex -44.4959 -32.3282 19
      vertex -34.6369 -28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -55 0 19
      vertex -46.8618 1.16723 19
      vertex -54.8305 4.31525 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42 -5 19
      vertex -52.3081 -16.9959 19
      vertex -50.8134 -21.0476 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.8618 1.16723 19
      vertex -55 0 19
      vertex -46.9384 0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.1672 -4.86185 19
      vertex -53.4803 -12.8395 19
      vertex -52.3081 -16.9959 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.9384 0.782172 19
      vertex -55 0 19
      vertex -46.9846 0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.6125 -4.2632 19
      vertex -54.3229 -8.6039 19
      vertex -53.4803 -12.8395 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.9846 0.392295 19
      vertex -55 0 19
      vertex -47 -5.75584e-15 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.0451 -2.93893 19
      vertex -54.8305 -4.31525 19
      vertex -54.3229 -8.6039 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.8618 -1.16723 19
      vertex -55 0 19
      vertex -54.8305 -4.31525 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.8366 28.5313 19
      vertex -13 38 19
      vertex -24.76 28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -24.7139 -29.3062 19
      vertex -24.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9432 28.1534 19
      vertex -13 38 19
      vertex -24.8366 28.5313 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -24.76 -28.9163 19
      vertex -24.7139 -29.3062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.0791 27.7851 19
      vertex -13 38 19
      vertex -24.9432 28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -24.8366 -28.5313 19
      vertex -24.76 -28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.2435 27.4285 19
      vertex -13 38 19
      vertex -25.0791 27.7851 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -24.9432 -28.1534 19
      vertex -24.8366 -28.5313 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.4353 27.086 19
      vertex -13 38 19
      vertex -25.2435 27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -25.0791 -27.7851 19
      vertex -24.9432 -28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.6534 26.7596 19
      vertex -13 38 19
      vertex -25.4353 27.086 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -25.2435 -27.4285 19
      vertex -25.0791 -27.7851 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 19
      vertex -25.6534 26.7596 19
      vertex -13 -38 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -25.4353 -27.086 19
      vertex -25.2435 -27.4285 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.6534 -26.7596 19
      vertex -13 -38 19
      vertex -25.6534 26.7596 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -25.6534 -26.7596 19
      vertex -25.4353 -27.086 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.8965 26.4512 19
      vertex -25.6534 -26.7596 19
      vertex -25.6534 26.7596 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.8965 26.4512 19
      vertex -25.8965 -26.4512 19
      vertex -25.6534 -26.7596 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.163 26.163 19
      vertex -25.8965 -26.4512 19
      vertex -25.8965 26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 26.163 19
      vertex -26.163 -26.163 19
      vertex -25.8965 -26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -26.163 26.163 19
      vertex -26.4512 25.8965 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 26.163 19
      vertex -37 -4.53119e-15 19
      vertex -26.163 -26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -26.4512 25.8965 19
      vertex -26.7596 25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 -26.163 19
      vertex -37 -4.53119e-15 19
      vertex -26.4512 -25.8965 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -26.7596 25.6534 19
      vertex -27.086 25.4353 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.0154 -0.392295 19
      vertex -26.4512 -25.8965 19
      vertex -37 -4.53119e-15 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -27.086 25.4353 19
      vertex -27.4285 25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.4512 -25.8965 19
      vertex -37.0154 -0.392295 19
      vertex -26.7596 -25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -27.4285 25.2435 19
      vertex -27.7851 25.0791 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.0616 -0.782172 19
      vertex -26.7596 -25.6534 19
      vertex -37.0154 -0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -27.7851 25.0791 19
      vertex -28.1534 24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7596 -25.6534 19
      vertex -37.0616 -0.782172 19
      vertex -27.086 -25.4353 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -28.1534 24.9432 19
      vertex -28.5313 24.8366 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.1381 -1.16723 19
      vertex -27.086 -25.4353 19
      vertex -37.0616 -0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -28.5313 24.8366 19
      vertex -28.9163 24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 -25.4353 19
      vertex -37.1381 -1.16723 19
      vertex -27.4285 -25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -28.9163 24.76 19
      vertex -29.3062 24.7139 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.2447 -1.54508 19
      vertex -27.4285 -25.2435 19
      vertex -37.1381 -1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -29.3062 24.7139 19
      vertex -29.6985 24.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.4285 -25.2435 19
      vertex -37.2447 -1.54508 19
      vertex -27.7851 -25.0791 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -29.6985 24.6985 19
      vertex -30.0908 24.7139 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.3806 -1.91342 19
      vertex -27.7851 -25.0791 19
      vertex -37.2447 -1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -30.0908 24.7139 19
      vertex -30.4807 24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7851 -25.0791 19
      vertex -37.3806 -1.91342 19
      vertex -28.1534 -24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -30.4807 24.76 19
      vertex -30.8657 24.8366 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.545 -2.26995 19
      vertex -28.1534 -24.9432 19
      vertex -37.3806 -1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -30.8657 24.8366 19
      vertex -31.2436 24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1534 -24.9432 19
      vertex -37.545 -2.26995 19
      vertex -28.5313 -24.8366 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -31.2436 24.9432 19
      vertex -31.6119 25.0791 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.7368 -2.61249 19
      vertex -28.5313 -24.8366 19
      vertex -37.545 -2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -31.6119 25.0791 19
      vertex -31.9684 25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 -24.8366 19
      vertex -37.7368 -2.61249 19
      vertex -28.9163 -24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -31.9684 25.2435 19
      vertex -32.311 25.4353 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -37.9549 -2.93893 19
      vertex -28.9163 -24.76 19
      vertex -37.7368 -2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -32.311 25.4353 19
      vertex -32.6374 25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.9163 -24.76 19
      vertex -37.9549 -2.93893 19
      vertex -29.3062 -24.7139 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -32.6374 25.6534 19
      vertex -32.9457 25.8965 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -38.198 -3.24724 19
      vertex -29.3062 -24.7139 19
      vertex -37.9549 -2.93893 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -32.9457 25.8965 19
      vertex -33.234 26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.3062 -24.7139 19
      vertex -38.198 -3.24724 19
      vertex -29.6985 -24.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -33.234 26.163 19
      vertex -33.5005 26.4512 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -38.4645 -3.53553 19
      vertex -29.6985 -24.6985 19
      vertex -38.198 -3.24724 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -33.5005 26.4512 19
      vertex -33.7436 26.7596 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 -24.6985 19
      vertex -38.4645 -3.53553 19
      vertex -30.0908 -24.7139 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -33.7436 26.7596 19
      vertex -33.9617 27.086 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -38.7528 -3.80203 19
      vertex -30.0908 -24.7139 19
      vertex -38.4645 -3.53553 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -33.9617 27.086 19
      vertex -34.1535 27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.0908 -24.7139 19
      vertex -38.7528 -3.80203 19
      vertex -30.4807 -24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.1535 27.4285 19
      vertex -34.3179 27.7851 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.0611 -4.04508 19
      vertex -30.4807 -24.76 19
      vertex -38.7528 -3.80203 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.3179 27.7851 19
      vertex -34.4538 28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4807 -24.76 19
      vertex -39.0611 -4.04508 19
      vertex -30.8657 -24.8366 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.4538 28.1534 19
      vertex -34.5603 28.5313 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.3875 -4.2632 19
      vertex -30.8657 -24.8366 19
      vertex -39.0611 -4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.5603 28.5313 19
      vertex -34.6369 28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 -24.8366 19
      vertex -39.3875 -4.2632 19
      vertex -31.2436 -24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.6369 28.9163 19
      vertex -34.6831 29.3062 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.73 -4.45503 19
      vertex -31.2436 -24.9432 19
      vertex -39.3875 -4.2632 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.6831 29.3062 19
      vertex -34.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2436 -24.9432 19
      vertex -39.73 -4.45503 19
      vertex -31.6119 -25.0791 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -24.7139 -30.0908 19
      vertex -13 -38 19
      vertex -24.6985 -29.6985 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -24.76 -30.4807 19
      vertex -13 -38 19
      vertex -24.7139 -30.0908 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -24.8366 -30.8657 19
      vertex -13 -38 19
      vertex -24.76 -30.4807 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -24.9432 -31.2436 19
      vertex -13 -38 19
      vertex -24.8366 -30.8657 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.0791 -31.6119 19
      vertex -13 -38 19
      vertex -24.9432 -31.2436 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.2435 -31.9684 19
      vertex -13 -38 19
      vertex -25.0791 -31.6119 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.4353 -32.311 19
      vertex -13 -38 19
      vertex -25.2435 -31.9684 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.6534 -32.6374 19
      vertex -13 -38 19
      vertex -25.4353 -32.311 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -25.8965 -32.9457 19
      vertex -13 -38 19
      vertex -25.6534 -32.6374 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.163 -33.234 19
      vertex -13 -38 19
      vertex -25.8965 -32.9457 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.4512 -33.5005 19
      vertex -13 -38 19
      vertex -26.163 -33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -24.9695 -49.0054 19
      vertex -21.0476 -50.8134 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.7596 -33.7436 19
      vertex -13 -38 19
      vertex -26.4512 -33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -26.7596 -33.7436 19
      vertex -24.9695 -49.0054 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.086 -33.9617 19
      vertex -24.9695 -49.0054 19
      vertex -26.7596 -33.7436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.7374 -46.8952 19
      vertex -27.086 -33.9617 19
      vertex -27.4285 -34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.7374 -46.8952 19
      vertex -27.4285 -34.1535 19
      vertex -27.7851 -34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.7374 -46.8952 19
      vertex -27.7851 -34.3179 19
      vertex -28.1534 -34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.7374 -46.8952 19
      vertex -28.1534 -34.4538 19
      vertex -28.5313 -34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 -33.9617 19
      vertex -28.7374 -46.8952 19
      vertex -24.9695 -49.0054 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.3282 -44.4959 19
      vertex -28.5313 -34.5603 19
      vertex -28.9163 -34.6369 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.3282 -44.4959 19
      vertex -28.9163 -34.6369 19
      vertex -29.3062 -34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.3282 -44.4959 19
      vertex -29.3062 -34.6831 19
      vertex -29.6985 -34.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.3282 -44.4959 19
      vertex -29.6985 -34.6985 19
      vertex -30.0908 -34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.3282 -44.4959 19
      vertex -30.0908 -34.6831 19
      vertex -30.4807 -34.6369 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -30.4807 -34.6369 19
      vertex -30.8657 -34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -30.8657 -34.5603 19
      vertex -31.2436 -34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -31.2436 -34.4538 19
      vertex -31.6119 -34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -31.6119 -34.3179 19
      vertex -31.9684 -34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -31.9684 -34.1535 19
      vertex -32.311 -33.9617 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 -34.5603 19
      vertex -32.3282 -44.4959 19
      vertex -28.7374 -46.8952 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -32.311 -33.9617 19
      vertex -32.6374 -33.7436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -32.6374 -33.7436 19
      vertex -32.9457 -33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -32.9457 -33.5005 19
      vertex -33.234 -33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -33.234 -33.234 19
      vertex -33.5005 -32.9457 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -33.5005 -32.9457 19
      vertex -33.7436 -32.6374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -33.7436 -32.6374 19
      vertex -33.9617 -32.311 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -33.9617 -32.311 19
      vertex -34.1535 -31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -34.1535 -31.9684 19
      vertex -34.3179 -31.6119 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -34.3179 -31.6119 19
      vertex -34.4538 -31.2436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -34.4538 -31.2436 19
      vertex -34.5603 -30.8657 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -34.5603 -30.8657 19
      vertex -34.6369 -30.4807 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4807 -34.6369 19
      vertex -35.7196 -41.8223 19
      vertex -32.3282 -44.4959 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6831 -30.0908 19
      vertex -35.7196 -41.8223 19
      vertex -34.6369 -30.4807 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6985 -29.6985 19
      vertex -35.7196 -41.8223 19
      vertex -34.6831 -30.0908 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.0866 -4.6194 19
      vertex -31.6119 -25.0791 19
      vertex -39.73 -4.45503 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6119 -25.0791 19
      vertex -40.0866 -4.6194 19
      vertex -31.9684 -25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.0154 0.392295 19
      vertex -37 -4.53119e-15 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.0616 0.782172 19
      vertex -37.0154 0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.1381 1.16723 19
      vertex -37.0616 0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.2447 1.54508 19
      vertex -37.1381 1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.3806 1.91342 19
      vertex -37.2447 1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.545 2.26995 19
      vertex -37.3806 1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.7368 2.61249 19
      vertex -37.545 2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -37.9549 2.93893 19
      vertex -37.7368 2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -38.198 3.24724 19
      vertex -37.9549 2.93893 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -38.4645 3.53553 19
      vertex -38.198 3.24724 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -38.8909 38.8909 19
      vertex -38.4645 3.53553 19
      vertex -35.7196 41.8223 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.4645 3.53553 19
      vertex -38.8909 38.8909 19
      vertex -38.7528 3.80203 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -41.8223 35.7196 19
      vertex -38.7528 3.80203 19
      vertex -38.8909 38.8909 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.7528 3.80203 19
      vertex -41.8223 35.7196 19
      vertex -39.0611 4.04508 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -44.4959 32.3282 19
      vertex -39.0611 4.04508 19
      vertex -41.8223 35.7196 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.0611 4.04508 19
      vertex -44.4959 32.3282 19
      vertex -39.3875 4.2632 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.3875 4.2632 19
      vertex -44.4959 32.3282 19
      vertex -39.73 4.45503 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.8952 28.7374 19
      vertex -39.73 4.45503 19
      vertex -44.4959 32.3282 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.73 4.45503 19
      vertex -46.8952 28.7374 19
      vertex -40.0866 4.6194 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -49.0054 24.9695 19
      vertex -40.0866 4.6194 19
      vertex -46.8952 28.7374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.0866 4.6194 19
      vertex -49.0054 24.9695 19
      vertex -40.4549 4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.4549 4.75528 19
      vertex -49.0054 24.9695 19
      vertex -40.8328 4.86185 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -50.8134 21.0476 19
      vertex -40.8328 4.86185 19
      vertex -49.0054 24.9695 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.8328 4.86185 19
      vertex -50.8134 21.0476 19
      vertex -41.2178 4.93844 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.2178 4.93844 19
      vertex -50.8134 21.0476 19
      vertex -41.6077 4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.6077 4.98459 19
      vertex -50.8134 21.0476 19
      vertex -42 5 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -52.3081 16.9959 19
      vertex -42 5 19
      vertex -50.8134 21.0476 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42 5 19
      vertex -52.3081 16.9959 19
      vertex -42.3923 4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.3923 4.98459 19
      vertex -52.3081 16.9959 19
      vertex -42.7822 4.93844 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.7822 4.93844 19
      vertex -52.3081 16.9959 19
      vertex -43.1672 4.86185 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -53.4803 12.8395 19
      vertex -43.1672 4.86185 19
      vertex -52.3081 16.9959 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.1672 4.86185 19
      vertex -53.4803 12.8395 19
      vertex -43.5451 4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.5451 4.75528 19
      vertex -53.4803 12.8395 19
      vertex -43.9134 4.6194 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.9134 4.6194 19
      vertex -53.4803 12.8395 19
      vertex -44.27 4.45503 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.27 4.45503 19
      vertex -53.4803 12.8395 19
      vertex -44.6125 4.2632 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -54.3229 8.6039 19
      vertex -44.6125 4.2632 19
      vertex -53.4803 12.8395 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.6125 4.2632 19
      vertex -54.3229 8.6039 19
      vertex -44.9389 4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.9389 4.04508 19
      vertex -54.3229 8.6039 19
      vertex -45.2472 3.80203 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.2472 3.80203 19
      vertex -54.3229 8.6039 19
      vertex -45.5355 3.53553 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.5355 3.53553 19
      vertex -54.3229 8.6039 19
      vertex -45.802 3.24724 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.802 3.24724 19
      vertex -54.3229 8.6039 19
      vertex -46.0451 2.93893 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -54.8305 4.31525 19
      vertex -46.0451 2.93893 19
      vertex -54.3229 8.6039 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.0451 2.93893 19
      vertex -54.8305 4.31525 19
      vertex -46.2632 2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.2632 2.61249 19
      vertex -54.8305 4.31525 19
      vertex -46.455 2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.455 2.26995 19
      vertex -54.8305 4.31525 19
      vertex -46.6194 1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 21.0476 -50.8134 19
      vertex 13 -38 19
      vertex 16.9959 -52.3081 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 12.8395 -53.4803 19
      vertex 16.9959 -52.3081 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 8.6039 -54.3229 19
      vertex 12.8395 -53.4803 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 4.31525 -54.8305 19
      vertex 8.6039 -54.3229 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 0 -55 19
      vertex 4.31525 -54.8305 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -13 -38 19
      vertex 0 -55 19
      vertex 13 -38 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 -55 19
      vertex -13 -38 19
      vertex -4.31525 -54.8305 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.31525 -54.8305 19
      vertex -13 -38 19
      vertex -8.6039 -54.3229 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -8.6039 -54.3229 19
      vertex -13 -38 19
      vertex -12.8395 -53.4803 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.7139 29.3062 19
      vertex -13 38 19
      vertex -24.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.76 28.9163 19
      vertex -13 38 19
      vertex -24.7139 29.3062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.4353 32.311 19
      vertex -16.9959 52.3081 19
      vertex -21.0476 50.8134 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -16.9959 -52.3081 19
      vertex -12.8395 -53.4803 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 19
      vertex -21.0476 -50.8134 19
      vertex -16.9959 -52.3081 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -24.7139 30.0908 19
      vertex -24.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -24.76 30.4807 19
      vertex -24.7139 30.0908 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -24.8366 30.8657 19
      vertex -24.76 30.4807 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -24.9432 31.2436 19
      vertex -24.8366 30.8657 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 33.234 19
      vertex -21.0476 50.8134 19
      vertex -24.9695 49.0054 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -25.0791 31.6119 19
      vertex -24.9432 31.2436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -25.2435 31.9684 19
      vertex -25.0791 31.6119 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -25.4353 32.311 19
      vertex -25.2435 31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -21.0476 50.8134 19
      vertex -25.6534 32.6374 19
      vertex -25.4353 32.311 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -21.0476 50.8134 19
      vertex -25.8965 32.9457 19
      vertex -25.6534 32.6374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -21.0476 50.8134 19
      vertex -26.163 33.234 19
      vertex -25.8965 32.9457 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9695 49.0054 19
      vertex -26.4512 33.5005 19
      vertex -26.163 33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9695 49.0054 19
      vertex -26.7596 33.7436 19
      vertex -26.4512 33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9695 49.0054 19
      vertex -27.086 33.9617 19
      vertex -26.7596 33.7436 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.7374 46.8952 19
      vertex -27.086 33.9617 19
      vertex -24.9695 49.0054 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 33.9617 19
      vertex -28.7374 46.8952 19
      vertex -27.4285 34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.4285 34.1535 19
      vertex -28.7374 46.8952 19
      vertex -27.7851 34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7851 34.3179 19
      vertex -28.7374 46.8952 19
      vertex -28.1534 34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1534 34.4538 19
      vertex -28.7374 46.8952 19
      vertex -28.5313 34.5603 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.3282 44.4959 19
      vertex -28.5313 34.5603 19
      vertex -28.7374 46.8952 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 34.5603 19
      vertex -32.3282 44.4959 19
      vertex -28.9163 34.6369 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.9163 34.6369 19
      vertex -32.3282 44.4959 19
      vertex -29.3062 34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.3062 34.6831 19
      vertex -32.3282 44.4959 19
      vertex -29.6985 34.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 34.6985 19
      vertex -32.3282 44.4959 19
      vertex -30.0908 34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.0908 34.6831 19
      vertex -32.3282 44.4959 19
      vertex -30.4807 34.6369 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -35.7196 41.8223 19
      vertex -30.4807 34.6369 19
      vertex -32.3282 44.4959 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4807 34.6369 19
      vertex -35.7196 41.8223 19
      vertex -30.8657 34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 34.5603 19
      vertex -35.7196 41.8223 19
      vertex -31.2436 34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2436 34.4538 19
      vertex -35.7196 41.8223 19
      vertex -31.6119 34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6119 34.3179 19
      vertex -35.7196 41.8223 19
      vertex -31.9684 34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.9684 34.1535 19
      vertex -35.7196 41.8223 19
      vertex -32.311 33.9617 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.311 33.9617 19
      vertex -35.7196 41.8223 19
      vertex -32.6374 33.7436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6374 33.7436 19
      vertex -35.7196 41.8223 19
      vertex -32.9457 33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.9457 33.5005 19
      vertex -35.7196 41.8223 19
      vertex -33.234 33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.234 33.234 19
      vertex -35.7196 41.8223 19
      vertex -33.5005 32.9457 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.5005 32.9457 19
      vertex -35.7196 41.8223 19
      vertex -33.7436 32.6374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.7436 32.6374 19
      vertex -35.7196 41.8223 19
      vertex -33.9617 32.311 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.9617 32.311 19
      vertex -35.7196 41.8223 19
      vertex -34.1535 31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.1535 31.9684 19
      vertex -35.7196 41.8223 19
      vertex -34.3179 31.6119 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.3179 31.6119 19
      vertex -35.7196 41.8223 19
      vertex -34.4538 31.2436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.4538 31.2436 19
      vertex -35.7196 41.8223 19
      vertex -34.5603 30.8657 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -34.6985 29.6985 19
      vertex -35.7196 41.8223 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6831 30.0908 19
      vertex -35.7196 41.8223 19
      vertex -34.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6369 30.4807 19
      vertex -35.7196 41.8223 19
      vertex -34.6831 30.0908 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.5603 30.8657 19
      vertex -35.7196 41.8223 19
      vertex -34.6369 30.4807 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.2436 24.9432 19
      vertex 39.73 4.45503 19
      vertex 31.6119 25.0791 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 34.6831 -29.3062 19
      vertex 34.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.73 4.45503 19
      vertex 31.2436 24.9432 19
      vertex 39.3875 4.2632 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 34.6369 -28.9163 19
      vertex 34.6831 -29.3062 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.8657 24.8366 19
      vertex 39.3875 4.2632 19
      vertex 31.2436 24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 34.5603 -28.5313 19
      vertex 34.6369 -28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.3875 4.2632 19
      vertex 30.8657 24.8366 19
      vertex 39.0611 4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 34.4538 -28.1534 19
      vertex 34.5603 -28.5313 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.4807 24.76 19
      vertex 39.0611 4.04508 19
      vertex 30.8657 24.8366 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 34.3179 -27.7851 19
      vertex 34.4538 -28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.0611 4.04508 19
      vertex 30.4807 24.76 19
      vertex 38.7528 3.80203 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 34.1535 -27.4285 19
      vertex 34.3179 -27.7851 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.0908 24.7139 19
      vertex 38.7528 3.80203 19
      vertex 30.4807 24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 33.9617 -27.086 19
      vertex 34.1535 -27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.7528 3.80203 19
      vertex 30.0908 24.7139 19
      vertex 38.4645 3.53553 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 33.7436 -26.7596 19
      vertex 33.9617 -27.086 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.6985 24.6985 19
      vertex 38.4645 3.53553 19
      vertex 30.0908 24.7139 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 33.5005 -26.4512 19
      vertex 33.7436 -26.7596 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.4645 3.53553 19
      vertex 29.6985 24.6985 19
      vertex 38.198 3.24724 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 33.234 -26.163 19
      vertex 33.5005 -26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.3062 24.7139 19
      vertex 38.198 3.24724 19
      vertex 29.6985 24.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 32.9457 -25.8965 19
      vertex 33.234 -26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.198 3.24724 19
      vertex 29.3062 24.7139 19
      vertex 37.9549 2.93893 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 32.6374 -25.6534 19
      vertex 32.9457 -25.8965 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9163 24.76 19
      vertex 37.9549 2.93893 19
      vertex 29.3062 24.7139 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 32.311 -25.4353 19
      vertex 32.6374 -25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.9549 2.93893 19
      vertex 28.9163 24.76 19
      vertex 37.7368 2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 31.9684 -25.2435 19
      vertex 32.311 -25.4353 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 24.8366 19
      vertex 37.7368 2.61249 19
      vertex 28.9163 24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 31.6119 -25.0791 19
      vertex 31.9684 -25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.7368 2.61249 19
      vertex 28.5313 24.8366 19
      vertex 37.545 2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 31.2436 -24.9432 19
      vertex 31.6119 -25.0791 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1534 24.9432 19
      vertex 37.545 2.26995 19
      vertex 28.5313 24.8366 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 30.8657 -24.8366 19
      vertex 31.2436 -24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.545 2.26995 19
      vertex 28.1534 24.9432 19
      vertex 37.3806 1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 30.4807 -24.76 19
      vertex 30.8657 -24.8366 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7851 25.0791 19
      vertex 37.3806 1.91342 19
      vertex 28.1534 24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 30.0908 -24.7139 19
      vertex 30.4807 -24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.3806 1.91342 19
      vertex 27.7851 25.0791 19
      vertex 37.2447 1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 29.6985 -24.6985 19
      vertex 30.0908 -24.7139 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.4285 25.2435 19
      vertex 37.2447 1.54508 19
      vertex 27.7851 25.0791 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 29.3062 -24.7139 19
      vertex 29.6985 -24.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.2447 1.54508 19
      vertex 27.4285 25.2435 19
      vertex 37.1381 1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 28.9163 -24.76 19
      vertex 29.3062 -24.7139 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.086 25.4353 19
      vertex 37.1381 1.16723 19
      vertex 27.4285 25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 28.5313 -24.8366 19
      vertex 28.9163 -24.76 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.1381 1.16723 19
      vertex 27.086 25.4353 19
      vertex 37.0616 0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 28.1534 -24.9432 19
      vertex 28.5313 -24.8366 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7596 25.6534 19
      vertex 37.0616 0.782172 19
      vertex 27.086 25.4353 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 27.7851 -25.0791 19
      vertex 28.1534 -24.9432 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.0616 0.782172 19
      vertex 26.7596 25.6534 19
      vertex 37.0154 0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 27.4285 -25.2435 19
      vertex 27.7851 -25.0791 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.4512 25.8965 19
      vertex 37.0154 0.392295 19
      vertex 26.7596 25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 27.086 -25.4353 19
      vertex 27.4285 -25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.0154 0.392295 19
      vertex 26.4512 25.8965 19
      vertex 37 0 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 26.7596 -25.6534 19
      vertex 27.086 -25.4353 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.163 26.163 19
      vertex 37 0 19
      vertex 26.4512 25.8965 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 26.4512 -25.8965 19
      vertex 26.7596 -25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.163 -26.163 19
      vertex 37 0 19
      vertex 26.163 26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 19
      vertex 26.163 -26.163 19
      vertex 26.4512 -25.8965 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.8965 26.4512 19
      vertex 26.163 -26.163 19
      vertex 26.163 26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.8965 26.4512 19
      vertex 25.8965 -26.4512 19
      vertex 26.163 -26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 26.7596 19
      vertex 25.8965 -26.4512 19
      vertex 25.8965 26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 26.7596 19
      vertex 25.6534 -26.7596 19
      vertex 25.8965 -26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 25.6534 26.7596 19
      vertex 25.4353 27.086 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 26.7596 19
      vertex 13 38 19
      vertex 25.6534 -26.7596 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 25.4353 27.086 19
      vertex 25.2435 27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 25.6534 -26.7596 19
      vertex 13 38 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 25.2435 27.4285 19
      vertex 25.0791 27.7851 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 -26.7596 19
      vertex 13 -38 19
      vertex 25.4353 -27.086 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 25.0791 27.7851 19
      vertex 24.9432 28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.4353 -27.086 19
      vertex 13 -38 19
      vertex 25.2435 -27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 24.9432 28.1534 19
      vertex 24.8366 28.5313 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.2435 -27.4285 19
      vertex 13 -38 19
      vertex 25.0791 -27.7851 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 24.8366 28.5313 19
      vertex 24.76 28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.0791 -27.7851 19
      vertex 13 -38 19
      vertex 24.9432 -28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 24.76 28.9163 19
      vertex 24.7139 29.3062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9432 -28.1534 19
      vertex 13 -38 19
      vertex 24.8366 -28.5313 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 24.7139 29.3062 19
      vertex 24.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.8366 -28.5313 19
      vertex 13 -38 19
      vertex 24.76 -28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.4959 -32.3282 19
      vertex 34.6369 -30.4807 19
      vertex 41.8223 -35.7196 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 34.5603 -30.8657 19
      vertex 41.8223 -35.7196 19
      vertex 34.6369 -30.4807 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 34.4538 -31.2436 19
      vertex 41.8223 -35.7196 19
      vertex 34.5603 -30.8657 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 34.3179 -31.6119 19
      vertex 41.8223 -35.7196 19
      vertex 34.4538 -31.2436 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 34.1535 -31.9684 19
      vertex 41.8223 -35.7196 19
      vertex 34.3179 -31.6119 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.9617 -32.311 19
      vertex 41.8223 -35.7196 19
      vertex 34.1535 -31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.8223 -35.7196 19
      vertex 33.9617 -32.311 19
      vertex 38.8909 -38.8909 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.7436 -32.6374 19
      vertex 38.8909 -38.8909 19
      vertex 33.9617 -32.311 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.5005 -32.9457 19
      vertex 38.8909 -38.8909 19
      vertex 33.7436 -32.6374 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.234 -33.234 19
      vertex 38.8909 -38.8909 19
      vertex 33.5005 -32.9457 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.9457 -33.5005 19
      vertex 38.8909 -38.8909 19
      vertex 33.234 -33.234 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.6374 -33.7436 19
      vertex 38.8909 -38.8909 19
      vertex 32.9457 -33.5005 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.311 -33.9617 19
      vertex 38.8909 -38.8909 19
      vertex 32.6374 -33.7436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.8909 -38.8909 19
      vertex 32.311 -33.9617 19
      vertex 35.7196 -41.8223 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.9684 -34.1535 19
      vertex 35.7196 -41.8223 19
      vertex 32.311 -33.9617 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.6119 -34.3179 19
      vertex 35.7196 -41.8223 19
      vertex 31.9684 -34.1535 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.2436 -34.4538 19
      vertex 35.7196 -41.8223 19
      vertex 31.6119 -34.3179 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.8657 -34.5603 19
      vertex 35.7196 -41.8223 19
      vertex 31.2436 -34.4538 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.4807 -34.6369 19
      vertex 35.7196 -41.8223 19
      vertex 30.8657 -34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 -41.8223 19
      vertex 30.4807 -34.6369 19
      vertex 32.3282 -44.4959 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.0908 -34.6831 19
      vertex 32.3282 -44.4959 19
      vertex 30.4807 -34.6369 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.6985 -34.6985 19
      vertex 32.3282 -44.4959 19
      vertex 30.0908 -34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.3062 -34.6831 19
      vertex 32.3282 -44.4959 19
      vertex 29.6985 -34.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9163 -34.6369 19
      vertex 32.3282 -44.4959 19
      vertex 29.3062 -34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 -34.5603 19
      vertex 32.3282 -44.4959 19
      vertex 28.9163 -34.6369 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.3282 -44.4959 19
      vertex 28.5313 -34.5603 19
      vertex 28.7374 -46.8952 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1534 -34.4538 19
      vertex 28.7374 -46.8952 19
      vertex 28.5313 -34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7851 -34.3179 19
      vertex 28.7374 -46.8952 19
      vertex 28.1534 -34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.4285 -34.1535 19
      vertex 28.7374 -46.8952 19
      vertex 27.7851 -34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.086 -33.9617 19
      vertex 28.7374 -46.8952 19
      vertex 27.4285 -34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9695 -49.0054 19
      vertex 27.086 -33.9617 19
      vertex 26.7596 -33.7436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 26.7596 -33.7436 19
      vertex 26.4512 -33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 26.4512 -33.5005 19
      vertex 26.163 -33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 26.163 -33.234 19
      vertex 25.8965 -32.9457 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 25.8965 -32.9457 19
      vertex 25.6534 -32.6374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 25.6534 -32.6374 19
      vertex 25.4353 -32.311 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 25.4353 -32.311 19
      vertex 25.2435 -31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 25.2435 -31.9684 19
      vertex 25.0791 -31.6119 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.086 -33.9617 19
      vertex 24.9695 -49.0054 19
      vertex 28.7374 -46.8952 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 25.0791 -31.6119 19
      vertex 24.9432 -31.2436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 24.9432 -31.2436 19
      vertex 24.8366 -30.8657 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 24.8366 -30.8657 19
      vertex 24.76 -30.4807 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 24.76 -30.4807 19
      vertex 24.7139 -30.0908 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 24.7139 -30.0908 19
      vertex 24.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 24.7139 -29.3062 19
      vertex 24.76 -28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 -38 19
      vertex 24.6985 -29.6985 19
      vertex 24.7139 -29.3062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 21.0476 50.8134 19
      vertex 16.9959 52.3081 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7596 -33.7436 19
      vertex 13 -38 19
      vertex 24.9695 -49.0054 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9695 -49.0054 19
      vertex 13 -38 19
      vertex 21.0476 -50.8134 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 12.8395 53.4803 19
      vertex 13 38 19
      vertex 16.9959 52.3081 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 3.5288 40.3888 19
      vertex 12.8395 53.4803 19
      vertex 8.6039 54.3229 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 12.8395 53.4803 19
      vertex 3.79479 40.1011 19
      vertex 13 38 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.85259 38.025 19
      vertex 4.85756 38 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.74653 38.4011 19
      vertex 4.85259 38.025 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.74623 38.4021 19
      vertex 4.74653 38.4011 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.61099 38.7687 19
      vertex 4.74623 38.4021 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.6106 38.7698 19
      vertex 4.61099 38.7687 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.44702 39.1246 19
      vertex 4.6106 38.7698 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.44655 39.1256 19
      vertex 4.44702 39.1246 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.446 39.1266 19
      vertex 4.44655 39.1256 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.26563 41.3065 19
      vertex 8.6039 54.3229 19
      vertex 4.31525 54.8305 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.25508 39.4675 19
      vertex 4.446 39.1266 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.038 39.7924 19
      vertex 4.25508 39.4675 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.03738 39.7933 19
      vertex 4.038 39.7924 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 4.03669 39.7942 19
      vertex 4.03738 39.7933 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 3.79479 40.1011 19
      vertex 4.03669 39.7942 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 12.8395 53.4803 19
      vertex 3.52956 40.388 19
      vertex 3.79479 40.1011 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 12.8395 53.4803 19
      vertex 3.5288 40.3888 19
      vertex 3.52956 40.388 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 3.52798 40.3896 19
      vertex 3.5288 40.3888 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 3.24106 40.6548 19
      vertex 3.52798 40.3896 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 3.24017 40.6555 19
      vertex 3.24106 40.6548 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 2.93333 40.8974 19
      vertex 3.24017 40.6555 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 2.9324 40.898 19
      vertex 2.93333 40.8974 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 2.60752 41.1151 19
      vertex 2.9324 40.898 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 8.6039 54.3229 19
      vertex 2.26563 41.3065 19
      vertex 2.60752 41.1151 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 2.26461 41.307 19
      vertex 2.26563 41.3065 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 1.90977 41.4706 19
      vertex 2.26461 41.307 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 1.54319 41.6058 19
      vertex 1.90977 41.4706 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 1.54214 41.6062 19
      vertex 1.54319 41.6058 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 1.16608 41.7123 19
      vertex 1.54214 41.6062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 1.165 41.7126 19
      vertex 1.16608 41.7123 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 1.1639 41.7128 19
      vertex 1.165 41.7126 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 4.31525 54.8305 19
      vertex 0.780682 41.789 19
      vertex 1.1639 41.7128 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 55 19
      vertex 0.780682 41.789 19
      vertex 4.31525 54.8305 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0.780682 41.789 19
      vertex 0 55 19
      vertex 0.392662 41.835 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0.392662 41.835 19
      vertex 0 55 19
      vertex 0.391548 41.8351 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0.391548 41.8351 19
      vertex 0 55 19
      vertex 0.00112076 41.8504 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 55 19
      vertex 0 41.8505 19
      vertex 0.00112076 41.8504 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 55 19
      vertex -0.00112076 41.8504 19
      vertex 0 41.8505 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 55 19
      vertex -0.391548 41.8351 19
      vertex -0.00112076 41.8504 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 55 19
      vertex -0.392662 41.835 19
      vertex -0.391548 41.8351 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 55 19
      vertex -0.780682 41.789 19
      vertex -0.392662 41.835 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -4.31525 54.8305 19
      vertex -0.780682 41.789 19
      vertex 0 55 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -0.780682 41.789 19
      vertex -4.31525 54.8305 19
      vertex -1.1639 41.7128 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.1639 41.7128 19
      vertex -4.31525 54.8305 19
      vertex -1.165 41.7126 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.165 41.7126 19
      vertex -4.31525 54.8305 19
      vertex -1.16608 41.7123 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.16608 41.7123 19
      vertex -4.31525 54.8305 19
      vertex -1.54214 41.6062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.54214 41.6062 19
      vertex -4.31525 54.8305 19
      vertex -1.54319 41.6058 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.54319 41.6058 19
      vertex -4.31525 54.8305 19
      vertex -1.90977 41.4706 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.90977 41.4706 19
      vertex -4.31525 54.8305 19
      vertex -2.26461 41.307 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.26461 41.307 19
      vertex -4.31525 54.8305 19
      vertex -2.26563 41.3065 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -8.6039 54.3229 19
      vertex -2.26563 41.3065 19
      vertex -4.31525 54.8305 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.26563 41.3065 19
      vertex -8.6039 54.3229 19
      vertex -2.60752 41.1151 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.60752 41.1151 19
      vertex -8.6039 54.3229 19
      vertex -2.9324 40.898 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.9324 40.898 19
      vertex -8.6039 54.3229 19
      vertex -2.93333 40.8974 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.93333 40.8974 19
      vertex -8.6039 54.3229 19
      vertex -3.24017 40.6555 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.24017 40.6555 19
      vertex -8.6039 54.3229 19
      vertex -3.24106 40.6548 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.24106 40.6548 19
      vertex -8.6039 54.3229 19
      vertex -3.52798 40.3896 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.52798 40.3896 19
      vertex -8.6039 54.3229 19
      vertex -3.5288 40.3888 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -12.8395 53.4803 19
      vertex -3.5288 40.3888 19
      vertex -8.6039 54.3229 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.5288 40.3888 19
      vertex -12.8395 53.4803 19
      vertex -3.52956 40.388 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.52956 40.388 19
      vertex -12.8395 53.4803 19
      vertex -3.79479 40.1011 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 19
      vertex -3.79479 40.1011 19
      vertex -12.8395 53.4803 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.79479 40.1011 19
      vertex -13 38 19
      vertex -4.03669 39.7942 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.03669 39.7942 19
      vertex -13 38 19
      vertex -4.03738 39.7933 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.03738 39.7933 19
      vertex -13 38 19
      vertex -4.038 39.7924 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.038 39.7924 19
      vertex -13 38 19
      vertex -4.25508 39.4675 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.25508 39.4675 19
      vertex -13 38 19
      vertex -4.446 39.1266 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.446 39.1266 19
      vertex -13 38 19
      vertex -4.44655 39.1256 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.44655 39.1256 19
      vertex -13 38 19
      vertex -4.44702 39.1246 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.44702 39.1246 19
      vertex -13 38 19
      vertex -4.6106 38.7698 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.6106 38.7698 19
      vertex -13 38 19
      vertex -4.61099 38.7687 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.61099 38.7687 19
      vertex -13 38 19
      vertex -4.74623 38.4021 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.74653 38.4011 19
      vertex -13 38 19
      vertex -4.85259 38.025 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.74623 38.4021 19
      vertex -13 38 19
      vertex -4.74653 38.4011 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.85259 38.025 19
      vertex -13 38 19
      vertex -4.85756 38 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.6985 29.6985 19
      vertex -13 38 19
      vertex -16.9959 52.3081 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -16.9959 52.3081 19
      vertex -13 38 19
      vertex -12.8395 53.4803 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 46.8618 1.16723 19
      vertex 55 0 19
      vertex 54.8305 4.31525 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.0451 2.93893 19
      vertex 54.8305 4.31525 19
      vertex 54.3229 8.6039 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 55 0 19
      vertex 46.9384 0.782172 19
      vertex 46.9846 0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.6125 4.2632 19
      vertex 54.3229 8.6039 19
      vertex 53.4803 12.8395 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 55 0 19
      vertex 46.9846 0.392295 19
      vertex 47 0 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.1672 4.86185 19
      vertex 53.4803 12.8395 19
      vertex 52.3081 16.9959 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.9384 -0.782172 19
      vertex 55 0 19
      vertex 46.9846 -0.392295 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42 5 19
      vertex 52.3081 16.9959 19
      vertex 50.8134 21.0476 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.8618 -1.16723 19
      vertex 55 0 19
      vertex 46.9384 -0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.5603 28.5313 19
      vertex 44.4959 32.3282 19
      vertex 34.6369 28.9163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 55 0 19
      vertex 46.8618 -1.16723 19
      vertex 54.8305 -4.31525 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 46.6194 -1.91342 19
      vertex 54.8305 -4.31525 19
      vertex 46.7553 -1.54508 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 46.7553 -1.54508 19
      vertex 54.8305 -4.31525 19
      vertex 46.8618 -1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.9846 -0.392295 19
      vertex 55 0 19
      vertex 47 0 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6369 28.9163 19
      vertex 44.4959 32.3282 19
      vertex 34.6831 29.3062 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 55 0 19
      vertex 46.8618 1.16723 19
      vertex 46.9384 0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.8305 4.31525 19
      vertex 46.7553 1.54508 19
      vertex 46.8618 1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.8305 4.31525 19
      vertex 46.6194 1.91342 19
      vertex 46.7553 1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.8305 4.31525 19
      vertex 46.455 2.26995 19
      vertex 46.6194 1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.8305 4.31525 19
      vertex 46.2632 2.61249 19
      vertex 46.455 2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.8305 4.31525 19
      vertex 46.0451 2.93893 19
      vertex 46.2632 2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.3229 8.6039 19
      vertex 45.802 3.24724 19
      vertex 46.0451 2.93893 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.3229 8.6039 19
      vertex 45.5355 3.53553 19
      vertex 45.802 3.24724 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.3229 8.6039 19
      vertex 45.2472 3.80203 19
      vertex 45.5355 3.53553 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.3229 8.6039 19
      vertex 44.9389 4.04508 19
      vertex 45.2472 3.80203 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.3229 8.6039 19
      vertex 44.6125 4.2632 19
      vertex 44.9389 4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6831 29.3062 19
      vertex 44.4959 32.3282 19
      vertex 34.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 53.4803 12.8395 19
      vertex 44.27 4.45503 19
      vertex 44.6125 4.2632 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 53.4803 12.8395 19
      vertex 43.9134 4.6194 19
      vertex 44.27 4.45503 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 53.4803 12.8395 19
      vertex 43.5451 4.75528 19
      vertex 43.9134 4.6194 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 53.4803 12.8395 19
      vertex 43.1672 4.86185 19
      vertex 43.5451 4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 52.3081 16.9959 19
      vertex 42.7822 4.93844 19
      vertex 43.1672 4.86185 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 52.3081 16.9959 19
      vertex 42.3923 4.98459 19
      vertex 42.7822 4.93844 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.4959 32.3282 19
      vertex 34.5603 28.5313 19
      vertex 46.8952 28.7374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 29.6985 19
      vertex 44.4959 32.3282 19
      vertex 41.8223 35.7196 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 52.3081 16.9959 19
      vertex 42 5 19
      vertex 42.3923 4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 50.8134 21.0476 19
      vertex 41.6077 4.98459 19
      vertex 42 5 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 50.8134 21.0476 19
      vertex 41.2178 4.93844 19
      vertex 41.6077 4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.4538 28.1534 19
      vertex 46.8952 28.7374 19
      vertex 34.5603 28.5313 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.3179 27.7851 19
      vertex 46.8952 28.7374 19
      vertex 34.4538 28.1534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.1535 27.4285 19
      vertex 46.8952 28.7374 19
      vertex 34.3179 27.7851 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.9617 27.086 19
      vertex 46.8952 28.7374 19
      vertex 34.1535 27.4285 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.8952 28.7374 19
      vertex 33.9617 27.086 19
      vertex 49.0054 24.9695 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 29.6985 19
      vertex 41.8223 35.7196 19
      vertex 38.8909 38.8909 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.7436 26.7596 19
      vertex 49.0054 24.9695 19
      vertex 33.9617 27.086 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.5005 26.4512 19
      vertex 49.0054 24.9695 19
      vertex 33.7436 26.7596 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 33.234 26.163 19
      vertex 49.0054 24.9695 19
      vertex 33.5005 26.4512 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 49.0054 24.9695 19
      vertex 33.234 26.163 19
      vertex 50.8134 21.0476 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.9457 25.8965 19
      vertex 50.8134 21.0476 19
      vertex 33.234 26.163 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 50.8134 21.0476 19
      vertex 32.9457 25.8965 19
      vertex 41.2178 4.93844 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.6374 25.6534 19
      vertex 41.2178 4.93844 19
      vertex 32.9457 25.8965 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.2178 4.93844 19
      vertex 32.6374 25.6534 19
      vertex 40.8328 4.86185 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.311 25.4353 19
      vertex 40.8328 4.86185 19
      vertex 32.6374 25.6534 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.8328 4.86185 19
      vertex 32.311 25.4353 19
      vertex 40.4549 4.75528 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.9684 25.2435 19
      vertex 40.4549 4.75528 19
      vertex 32.311 25.4353 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.4549 4.75528 19
      vertex 31.9684 25.2435 19
      vertex 40.0866 4.6194 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 29.6985 19
      vertex 38.8909 38.8909 19
      vertex 35.7196 41.8223 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 46.455 -2.26995 19
      vertex 54.8305 -4.31525 19
      vertex 46.6194 -1.91342 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 46.2632 -2.61249 19
      vertex 54.8305 -4.31525 19
      vertex 46.455 -2.26995 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 46.0451 -2.93893 19
      vertex 54.8305 -4.31525 19
      vertex 46.2632 -2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.8305 -4.31525 19
      vertex 46.0451 -2.93893 19
      vertex 54.3229 -8.6039 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 45.802 -3.24724 19
      vertex 54.3229 -8.6039 19
      vertex 46.0451 -2.93893 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 45.5355 -3.53553 19
      vertex 54.3229 -8.6039 19
      vertex 45.802 -3.24724 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 45.2472 -3.80203 19
      vertex 54.3229 -8.6039 19
      vertex 45.5355 -3.53553 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.9389 -4.04508 19
      vertex 54.3229 -8.6039 19
      vertex 45.2472 -3.80203 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.6125 -4.2632 19
      vertex 54.3229 -8.6039 19
      vertex 44.9389 -4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 54.3229 -8.6039 19
      vertex 44.6125 -4.2632 19
      vertex 53.4803 -12.8395 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.27 -4.45503 19
      vertex 53.4803 -12.8395 19
      vertex 44.6125 -4.2632 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.9134 -4.6194 19
      vertex 53.4803 -12.8395 19
      vertex 44.27 -4.45503 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.5451 -4.75528 19
      vertex 53.4803 -12.8395 19
      vertex 43.9134 -4.6194 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.1672 -4.86185 19
      vertex 53.4803 -12.8395 19
      vertex 43.5451 -4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 53.4803 -12.8395 19
      vertex 43.1672 -4.86185 19
      vertex 52.3081 -16.9959 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42.7822 -4.93844 19
      vertex 52.3081 -16.9959 19
      vertex 43.1672 -4.86185 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42.3923 -4.98459 19
      vertex 52.3081 -16.9959 19
      vertex 42.7822 -4.93844 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42 -5 19
      vertex 52.3081 -16.9959 19
      vertex 42.3923 -4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 52.3081 -16.9959 19
      vertex 42 -5 19
      vertex 50.8134 -21.0476 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.6077 -4.98459 19
      vertex 50.8134 -21.0476 19
      vertex 42 -5 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.2178 -4.93844 19
      vertex 50.8134 -21.0476 19
      vertex 41.6077 -4.98459 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.8328 -4.86185 19
      vertex 50.8134 -21.0476 19
      vertex 41.2178 -4.93844 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 50.8134 -21.0476 19
      vertex 40.8328 -4.86185 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 40.8328 -4.86185 19
      vertex 40.4549 -4.75528 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 40.4549 -4.75528 19
      vertex 40.0866 -4.6194 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 50.8134 -21.0476 19
      vertex 34.6985 -29.6985 19
      vertex 49.0054 -24.9695 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 40.0866 -4.6194 19
      vertex 39.73 -4.45503 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 49.0054 -24.9695 19
      vertex 34.6985 -29.6985 19
      vertex 46.8952 -28.7374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 39.73 -4.45503 19
      vertex 39.3875 -4.2632 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 39.3875 -4.2632 19
      vertex 39.0611 -4.04508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.8952 -28.7374 19
      vertex 34.6985 -29.6985 19
      vertex 44.4959 -32.3282 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 39.0611 -4.04508 19
      vertex 38.7528 -3.80203 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 34.6831 -30.0908 19
      vertex 44.4959 -32.3282 19
      vertex 34.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 38.7528 -3.80203 19
      vertex 38.4645 -3.53553 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 38.4645 -3.53553 19
      vertex 38.198 -3.24724 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 38.198 -3.24724 19
      vertex 37.9549 -2.93893 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.9549 -2.93893 19
      vertex 37.7368 -2.61249 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.7368 -2.61249 19
      vertex 37.545 -2.26995 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.545 -2.26995 19
      vertex 37.3806 -1.91342 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.3806 -1.91342 19
      vertex 37.2447 -1.54508 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.2447 -1.54508 19
      vertex 37.1381 -1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.1381 -1.16723 19
      vertex 37.0616 -0.782172 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.0616 -0.782172 19
      vertex 37.0154 -0.392295 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 34.6369 -30.4807 19
      vertex 44.4959 -32.3282 19
      vertex 34.6831 -30.0908 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 37.0154 -0.392295 19
      vertex 37 0 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.6119 25.0791 19
      vertex 40.0866 4.6194 19
      vertex 31.9684 25.2435 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.0866 4.6194 19
      vertex 31.6119 25.0791 19
      vertex 39.73 4.45503 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 34.6831 30.0908 19
      vertex 34.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 34.6369 30.4807 19
      vertex 34.6831 30.0908 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 34.5603 30.8657 19
      vertex 34.6369 30.4807 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 34.4538 31.2436 19
      vertex 34.5603 30.8657 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 34.3179 31.6119 19
      vertex 34.4538 31.2436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 34.1535 31.9684 19
      vertex 34.3179 31.6119 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 33.9617 32.311 19
      vertex 34.1535 31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 33.7436 32.6374 19
      vertex 33.9617 32.311 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 33.5005 32.9457 19
      vertex 33.7436 32.6374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 33.234 33.234 19
      vertex 33.5005 32.9457 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 32.9457 33.5005 19
      vertex 33.234 33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 32.6374 33.7436 19
      vertex 32.9457 33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.4807 34.6369 19
      vertex 35.7196 41.8223 19
      vertex 32.3282 44.4959 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 32.311 33.9617 19
      vertex 32.6374 33.7436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 31.9684 34.1535 19
      vertex 32.311 33.9617 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 31.6119 34.3179 19
      vertex 31.9684 34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 31.2436 34.4538 19
      vertex 31.6119 34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 30.8657 34.5603 19
      vertex 31.2436 34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 35.7196 41.8223 19
      vertex 30.4807 34.6369 19
      vertex 30.8657 34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.3282 44.4959 19
      vertex 30.0908 34.6831 19
      vertex 30.4807 34.6369 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.3282 44.4959 19
      vertex 29.6985 34.6985 19
      vertex 30.0908 34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.3282 44.4959 19
      vertex 29.3062 34.6831 19
      vertex 29.6985 34.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.3282 44.4959 19
      vertex 28.9163 34.6369 19
      vertex 29.3062 34.6831 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 34.5603 19
      vertex 32.3282 44.4959 19
      vertex 28.7374 46.8952 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.3282 44.4959 19
      vertex 28.5313 34.5603 19
      vertex 28.9163 34.6369 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.7374 46.8952 19
      vertex 28.1534 34.4538 19
      vertex 28.5313 34.5603 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.7374 46.8952 19
      vertex 27.7851 34.3179 19
      vertex 28.1534 34.4538 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.7374 46.8952 19
      vertex 27.4285 34.1535 19
      vertex 27.7851 34.3179 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.7374 46.8952 19
      vertex 27.086 33.9617 19
      vertex 27.4285 34.1535 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9695 49.0054 19
      vertex 27.086 33.9617 19
      vertex 28.7374 46.8952 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.086 33.9617 19
      vertex 24.9695 49.0054 19
      vertex 26.7596 33.7436 19
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 13 38 19
      vertex 26.7596 33.7436 19
      vertex 24.9695 49.0054 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7596 33.7436 19
      vertex 13 38 19
      vertex 26.4512 33.5005 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 19
      vertex 24.9695 49.0054 19
      vertex 21.0476 50.8134 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.4512 33.5005 19
      vertex 13 38 19
      vertex 26.163 33.234 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.163 33.234 19
      vertex 13 38 19
      vertex 25.8965 32.9457 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.8965 32.9457 19
      vertex 13 38 19
      vertex 25.6534 32.6374 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 32.6374 19
      vertex 13 38 19
      vertex 25.4353 32.311 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.4353 32.311 19
      vertex 13 38 19
      vertex 25.2435 31.9684 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.2435 31.9684 19
      vertex 13 38 19
      vertex 25.0791 31.6119 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.0791 31.6119 19
      vertex 13 38 19
      vertex 24.9432 31.2436 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9432 31.2436 19
      vertex 13 38 19
      vertex 24.8366 30.8657 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.8366 30.8657 19
      vertex 13 38 19
      vertex 24.76 30.4807 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.7139 30.0908 19
      vertex 13 38 19
      vertex 24.6985 29.6985 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.76 30.4807 19
      vertex 13 38 19
      vertex 24.7139 30.0908 19
    endloop
  endfacet
  facet normal 0.488622 -0.872496 0
    outer loop
      vertex 40.4064 2.60055 0
      vertex 40.6153 2.71757 15
      vertex 40.4064 2.60055 15
    endloop
  endfacet
  facet normal 0.488622 -0.872496 0
    outer loop
      vertex 40.6153 2.71757 15
      vertex 40.4064 2.60055 0
      vertex 40.6153 2.71757 0
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex 40.6153 2.71757 0
      vertex 40.8328 2.81783 15
      vertex 40.6153 2.71757 15
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex 40.8328 2.81783 15
      vertex 40.6153 2.71757 0
      vertex 40.8328 2.81783 0
    endloop
  endfacet
  facet normal 0.619101 -0.785311 0
    outer loop
      vertex 40.0192 2.31924 0
      vertex 40.2073 2.4675 15
      vertex 40.0192 2.31924 15
    endloop
  endfacet
  facet normal 0.619101 -0.785311 0
    outer loop
      vertex 40.2073 2.4675 15
      vertex 40.0192 2.31924 0
      vertex 40.2073 2.4675 0
    endloop
  endfacet
  facet normal 0.195092 -0.980785 0
    outer loop
      vertex 41.288 2.96573 0
      vertex 41.5229 3.01245 15
      vertex 41.288 2.96573 15
    endloop
  endfacet
  facet normal 0.195092 -0.980785 0
    outer loop
      vertex 41.5229 3.01245 15
      vertex 41.288 2.96573 0
      vertex 41.5229 3.01245 0
    endloop
  endfacet
  facet normal 0.0392605 -0.999229 0
    outer loop
      vertex 41.7607 3.0406 0
      vertex 42 3.05 15
      vertex 41.7607 3.0406 15
    endloop
  endfacet
  facet normal 0.0392605 -0.999229 0
    outer loop
      vertex 42 3.05 15
      vertex 41.7607 3.0406 0
      vertex 42 3.05 0
    endloop
  endfacet
  facet normal -0.0392605 0.999229 0
    outer loop
      vertex 42.2393 -3.0406 0
      vertex 42 -3.05 15
      vertex 42.2393 -3.0406 15
    endloop
  endfacet
  facet normal -0.0392605 0.999229 0
    outer loop
      vertex 42 -3.05 15
      vertex 42.2393 -3.0406 0
      vertex 42 -3.05 0
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex 43.1672 -2.81783 0
      vertex 42.9425 -2.90072 15
      vertex 43.1672 -2.81783 15
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex 42.9425 -2.90072 15
      vertex 43.1672 -2.81783 0
      vertex 42.9425 -2.90072 0
    endloop
  endfacet
  facet normal -0.195092 0.980785 0
    outer loop
      vertex 42.712 -2.96573 0
      vertex 42.4771 -3.01245 15
      vertex 42.712 -2.96573 15
    endloop
  endfacet
  facet normal -0.195092 0.980785 0
    outer loop
      vertex 42.4771 -3.01245 15
      vertex 42.712 -2.96573 0
      vertex 42.4771 -3.01245 0
    endloop
  endfacet
  facet normal -0.619093 0.785317 0
    outer loop
      vertex 43.9808 -2.31924 0
      vertex 43.7927 -2.4675 15
      vertex 43.9808 -2.31924 15
    endloop
  endfacet
  facet normal -0.619093 0.785317 0
    outer loop
      vertex 43.7927 -2.4675 15
      vertex 43.9808 -2.31924 0
      vertex 43.7927 -2.4675 0
    endloop
  endfacet
  facet normal -0.55557 0.83147 0
    outer loop
      vertex 43.7927 -2.4675 0
      vertex 43.5936 -2.60055 15
      vertex 43.7927 -2.4675 15
    endloop
  endfacet
  facet normal -0.55557 0.83147 0
    outer loop
      vertex 43.5936 -2.60055 15
      vertex 43.7927 -2.4675 0
      vertex 43.5936 -2.60055 0
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex 43.3847 -2.71757 0
      vertex 43.1672 -2.81783 15
      vertex 43.3847 -2.71757 15
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex 43.1672 -2.81783 15
      vertex 43.3847 -2.71757 0
      vertex 43.1672 -2.81783 0
    endloop
  endfacet
  facet normal -0.734329 0.678793 0
    outer loop
      vertex 44.1567 -2.15668 0
      vertex 44.3192 -1.98082 15
      vertex 44.3192 -1.98082 0
    endloop
  endfacet
  facet normal -0.734329 0.678793 0
    outer loop
      vertex 44.3192 -1.98082 15
      vertex 44.1567 -2.15668 0
      vertex 44.1567 -2.15668 15
    endloop
  endfacet
  facet normal -0.99307 0.117523 0
    outer loop
      vertex 45.0125 -0.477124 0
      vertex 45.0406 -0.2393 15
      vertex 45.0406 -0.2393 0
    endloop
  endfacet
  facet normal -0.99307 0.117523 0
    outer loop
      vertex 45.0406 -0.2393 15
      vertex 45.0125 -0.477124 0
      vertex 45.0125 -0.477124 15
    endloop
  endfacet
  facet normal 0.678796 0.734327 -0
    outer loop
      vertex 40.0192 -2.31924 0
      vertex 39.8433 -2.15668 15
      vertex 40.0192 -2.31924 15
    endloop
  endfacet
  facet normal 0.678796 0.734327 0
    outer loop
      vertex 39.8433 -2.15668 15
      vertex 40.0192 -2.31924 0
      vertex 39.8433 -2.15668 0
    endloop
  endfacet
  facet normal 0.117533 0.993069 -0
    outer loop
      vertex 41.7607 -3.0406 0
      vertex 41.5229 -3.01245 15
      vertex 41.7607 -3.0406 15
    endloop
  endfacet
  facet normal 0.117533 0.993069 0
    outer loop
      vertex 41.5229 -3.01245 15
      vertex 41.7607 -3.0406 0
      vertex 41.5229 -3.01245 0
    endloop
  endfacet
  facet normal 0.831473 0.555566 0
    outer loop
      vertex 39.5325 -1.79274 15
      vertex 39.3994 -1.59362 0
      vertex 39.3994 -1.59362 15
    endloop
  endfacet
  facet normal 0.831473 0.555566 0
    outer loop
      vertex 39.3994 -1.59362 0
      vertex 39.5325 -1.79274 15
      vertex 39.5325 -1.79274 0
    endloop
  endfacet
  facet normal 0.908145 0.418657 0
    outer loop
      vertex 39.2824 -1.38467 15
      vertex 39.1822 -1.16718 0
      vertex 39.1822 -1.16718 15
    endloop
  endfacet
  facet normal 0.908145 0.418657 0
    outer loop
      vertex 39.1822 -1.16718 0
      vertex 39.2824 -1.38467 15
      vertex 39.2824 -1.38467 0
    endloop
  endfacet
  facet normal 0.785312 0.6191 0
    outer loop
      vertex 39.6808 -1.98082 15
      vertex 39.5325 -1.79274 0
      vertex 39.5325 -1.79274 15
    endloop
  endfacet
  facet normal 0.785312 0.6191 0
    outer loop
      vertex 39.5325 -1.79274 0
      vertex 39.6808 -1.98082 15
      vertex 39.6808 -1.98082 0
    endloop
  endfacet
  facet normal 0.980784 0.195095 0
    outer loop
      vertex 39.0343 -0.712008 15
      vertex 38.9875 -0.477124 0
      vertex 38.9875 -0.477124 15
    endloop
  endfacet
  facet normal 0.980784 0.195095 0
    outer loop
      vertex 38.9875 -0.477124 0
      vertex 39.0343 -0.712008 15
      vertex 39.0343 -0.712008 0
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex 39.0993 -0.942501 15
      vertex 39.0343 -0.712008 0
      vertex 39.0343 -0.712008 15
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex 39.0343 -0.712008 0
      vertex 39.0993 -0.942501 15
      vertex 39.0993 -0.942501 0
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex 38.9594 -0.2393 15
      vertex 38.95 0 0
      vertex 38.95 0 15
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex 38.95 0 0
      vertex 38.9594 -0.2393 15
      vertex 38.9594 -0.2393 0
    endloop
  endfacet
  facet normal -0.346117 -0.938191 0
    outer loop
      vertex 42.9425 2.90072 0
      vertex 43.1672 2.81783 15
      vertex 42.9425 2.90072 15
    endloop
  endfacet
  facet normal -0.346117 -0.938191 -0
    outer loop
      vertex 43.1672 2.81783 15
      vertex 42.9425 2.90072 0
      vertex 43.1672 2.81783 0
    endloop
  endfacet
  facet normal -0.55557 -0.83147 0
    outer loop
      vertex 43.5936 2.60055 0
      vertex 43.7927 2.4675 15
      vertex 43.5936 2.60055 15
    endloop
  endfacet
  facet normal -0.55557 -0.83147 -0
    outer loop
      vertex 43.7927 2.4675 15
      vertex 43.5936 2.60055 0
      vertex 43.7927 2.4675 0
    endloop
  endfacet
  facet normal 0.831473 -0.555566 0
    outer loop
      vertex 39.3994 1.59362 15
      vertex 39.5325 1.79274 0
      vertex 39.5325 1.79274 15
    endloop
  endfacet
  facet normal 0.831473 -0.555566 0
    outer loop
      vertex 39.5325 1.79274 0
      vertex 39.3994 1.59362 15
      vertex 39.3994 1.59362 0
    endloop
  endfacet
  facet normal 0.872492 -0.488628 0
    outer loop
      vertex 39.2824 1.38467 15
      vertex 39.3994 1.59362 0
      vertex 39.3994 1.59362 15
    endloop
  endfacet
  facet normal 0.872492 -0.488628 0
    outer loop
      vertex 39.3994 1.59362 0
      vertex 39.2824 1.38467 15
      vertex 39.2824 1.38467 0
    endloop
  endfacet
  facet normal 0.938192 -0.346116 0
    outer loop
      vertex 39.0993 0.942501 15
      vertex 39.1822 1.16718 0
      vertex 39.1822 1.16718 15
    endloop
  endfacet
  facet normal 0.938192 -0.346116 0
    outer loop
      vertex 39.1822 1.16718 0
      vertex 39.0993 0.942501 15
      vertex 39.0993 0.942501 0
    endloop
  endfacet
  facet normal 0.555563 -0.831475 0
    outer loop
      vertex 40.2073 2.4675 0
      vertex 40.4064 2.60055 15
      vertex 40.2073 2.4675 15
    endloop
  endfacet
  facet normal 0.555563 -0.831475 0
    outer loop
      vertex 40.4064 2.60055 15
      vertex 40.2073 2.4675 0
      vertex 40.4064 2.60055 0
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 45.0406 -0.2393 0
      vertex 45.05 0 15
      vertex 45.05 0 0
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 45.05 0 15
      vertex 45.0406 -0.2393 0
      vertex 45.0406 -0.2393 15
    endloop
  endfacet
  facet normal -0.117535 0.993069 0
    outer loop
      vertex 42.4771 -3.01245 0
      vertex 42.2393 -3.0406 15
      vertex 42.4771 -3.01245 15
    endloop
  endfacet
  facet normal -0.117535 0.993069 0
    outer loop
      vertex 42.2393 -3.0406 15
      vertex 42.4771 -3.01245 0
      vertex 42.2393 -3.0406 0
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 42.9425 -2.90072 0
      vertex 42.712 -2.96573 15
      vertex 42.9425 -2.90072 15
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 42.712 -2.96573 15
      vertex 42.9425 -2.90072 0
      vertex 42.712 -2.96573 0
    endloop
  endfacet
  facet normal -0.678796 0.734327 0
    outer loop
      vertex 44.1567 -2.15668 0
      vertex 43.9808 -2.31924 15
      vertex 44.1567 -2.15668 15
    endloop
  endfacet
  facet normal -0.678796 0.734327 0
    outer loop
      vertex 43.9808 -2.31924 15
      vertex 44.1567 -2.15668 0
      vertex 43.9808 -2.31924 0
    endloop
  endfacet
  facet normal -0.488622 0.872496 0
    outer loop
      vertex 43.5936 -2.60055 0
      vertex 43.3847 -2.71757 15
      vertex 43.5936 -2.60055 15
    endloop
  endfacet
  facet normal -0.488622 0.872496 0
    outer loop
      vertex 43.3847 -2.71757 15
      vertex 43.5936 -2.60055 0
      vertex 43.3847 -2.71757 0
    endloop
  endfacet
  facet normal -0.785312 0.6191 0
    outer loop
      vertex 44.3192 -1.98082 0
      vertex 44.4675 -1.79274 15
      vertex 44.4675 -1.79274 0
    endloop
  endfacet
  facet normal -0.785312 0.6191 0
    outer loop
      vertex 44.4675 -1.79274 15
      vertex 44.3192 -1.98082 0
      vertex 44.3192 -1.98082 15
    endloop
  endfacet
  facet normal -0.831473 0.555566 0
    outer loop
      vertex 44.4675 -1.79274 0
      vertex 44.6006 -1.59362 15
      vertex 44.6006 -1.59362 0
    endloop
  endfacet
  facet normal -0.831473 0.555566 0
    outer loop
      vertex 44.6006 -1.59362 15
      vertex 44.4675 -1.79274 0
      vertex 44.4675 -1.79274 15
    endloop
  endfacet
  facet normal -0.908139 0.41867 0
    outer loop
      vertex 44.7176 -1.38467 0
      vertex 44.8178 -1.16718 15
      vertex 44.8178 -1.16718 0
    endloop
  endfacet
  facet normal -0.908139 0.41867 0
    outer loop
      vertex 44.8178 -1.16718 15
      vertex 44.7176 -1.38467 0
      vertex 44.7176 -1.38467 15
    endloop
  endfacet
  facet normal -0.980784 0.195095 0
    outer loop
      vertex 44.9657 -0.712008 0
      vertex 45.0125 -0.477124 15
      vertex 45.0125 -0.477124 0
    endloop
  endfacet
  facet normal -0.980784 0.195095 0
    outer loop
      vertex 45.0125 -0.477124 15
      vertex 44.9657 -0.712008 0
      vertex 44.9657 -0.712008 15
    endloop
  endfacet
  facet normal -0.938192 0.346116 0
    outer loop
      vertex 44.8178 -1.16718 0
      vertex 44.9007 -0.942501 15
      vertex 44.9007 -0.942501 0
    endloop
  endfacet
  facet normal -0.938192 0.346116 0
    outer loop
      vertex 44.9007 -0.942501 15
      vertex 44.8178 -1.16718 0
      vertex 44.8178 -1.16718 15
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex 44.9007 -0.942501 0
      vertex 44.9657 -0.712008 15
      vertex 44.9657 -0.712008 0
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex 44.9657 -0.712008 15
      vertex 44.9007 -0.942501 0
      vertex 44.9007 -0.942501 15
    endloop
  endfacet
  facet normal 0.619101 0.785311 -0
    outer loop
      vertex 40.2073 -2.4675 0
      vertex 40.0192 -2.31924 15
      vertex 40.2073 -2.4675 15
    endloop
  endfacet
  facet normal 0.619101 0.785311 0
    outer loop
      vertex 40.0192 -2.31924 15
      vertex 40.2073 -2.4675 0
      vertex 40.0192 -2.31924 0
    endloop
  endfacet
  facet normal 0.555563 0.831475 -0
    outer loop
      vertex 40.4064 -2.60055 0
      vertex 40.2073 -2.4675 15
      vertex 40.4064 -2.60055 15
    endloop
  endfacet
  facet normal 0.555563 0.831475 0
    outer loop
      vertex 40.2073 -2.4675 15
      vertex 40.4064 -2.60055 0
      vertex 40.2073 -2.4675 0
    endloop
  endfacet
  facet normal 0.418658 0.908144 -0
    outer loop
      vertex 40.8328 -2.81783 0
      vertex 40.6153 -2.71757 15
      vertex 40.8328 -2.81783 15
    endloop
  endfacet
  facet normal 0.418658 0.908144 0
    outer loop
      vertex 40.6153 -2.71757 15
      vertex 40.8328 -2.81783 0
      vertex 40.6153 -2.71757 0
    endloop
  endfacet
  facet normal 0.271444 0.962454 -0
    outer loop
      vertex 41.288 -2.96573 0
      vertex 41.0575 -2.90072 15
      vertex 41.288 -2.96573 15
    endloop
  endfacet
  facet normal 0.271444 0.962454 0
    outer loop
      vertex 41.0575 -2.90072 15
      vertex 41.288 -2.96573 0
      vertex 41.0575 -2.90072 0
    endloop
  endfacet
  facet normal 0.346117 0.938191 -0
    outer loop
      vertex 41.0575 -2.90072 0
      vertex 40.8328 -2.81783 15
      vertex 41.0575 -2.90072 15
    endloop
  endfacet
  facet normal 0.346117 0.938191 0
    outer loop
      vertex 40.8328 -2.81783 15
      vertex 41.0575 -2.90072 0
      vertex 40.8328 -2.81783 0
    endloop
  endfacet
  facet normal 0.195092 0.980785 -0
    outer loop
      vertex 41.5229 -3.01245 0
      vertex 41.288 -2.96573 15
      vertex 41.5229 -3.01245 15
    endloop
  endfacet
  facet normal 0.195092 0.980785 0
    outer loop
      vertex 41.288 -2.96573 15
      vertex 41.5229 -3.01245 0
      vertex 41.288 -2.96573 0
    endloop
  endfacet
  facet normal 0.0392605 0.999229 -0
    outer loop
      vertex 42 -3.05 0
      vertex 41.7607 -3.0406 15
      vertex 42 -3.05 15
    endloop
  endfacet
  facet normal 0.0392605 0.999229 0
    outer loop
      vertex 41.7607 -3.0406 15
      vertex 42 -3.05 0
      vertex 41.7607 -3.0406 0
    endloop
  endfacet
  facet normal 0.872492 0.488628 0
    outer loop
      vertex 39.3994 -1.59362 15
      vertex 39.2824 -1.38467 0
      vertex 39.2824 -1.38467 15
    endloop
  endfacet
  facet normal 0.872492 0.488628 0
    outer loop
      vertex 39.2824 -1.38467 0
      vertex 39.3994 -1.59362 15
      vertex 39.3994 -1.59362 0
    endloop
  endfacet
  facet normal 0.938192 0.346116 0
    outer loop
      vertex 39.1822 -1.16718 15
      vertex 39.0993 -0.942501 0
      vertex 39.0993 -0.942501 15
    endloop
  endfacet
  facet normal 0.938192 0.346116 0
    outer loop
      vertex 39.0993 -0.942501 0
      vertex 39.1822 -1.16718 15
      vertex 39.1822 -1.16718 0
    endloop
  endfacet
  facet normal 0.99307 0.117523 0
    outer loop
      vertex 38.9875 -0.477124 15
      vertex 38.9594 -0.2393 0
      vertex 38.9594 -0.2393 15
    endloop
  endfacet
  facet normal 0.99307 0.117523 0
    outer loop
      vertex 38.9594 -0.2393 0
      vertex 38.9875 -0.477124 15
      vertex 38.9875 -0.477124 0
    endloop
  endfacet
  facet normal -0.872499 -0.488615 0
    outer loop
      vertex 44.7176 1.38467 0
      vertex 44.6006 1.59362 15
      vertex 44.6006 1.59362 0
    endloop
  endfacet
  facet normal -0.872499 -0.488615 0
    outer loop
      vertex 44.6006 1.59362 15
      vertex 44.7176 1.38467 0
      vertex 44.7176 1.38467 15
    endloop
  endfacet
  facet normal 0.271444 -0.962454 0
    outer loop
      vertex 41.0575 2.90072 0
      vertex 41.288 2.96573 15
      vertex 41.0575 2.90072 15
    endloop
  endfacet
  facet normal 0.271444 -0.962454 0
    outer loop
      vertex 41.288 2.96573 15
      vertex 41.0575 2.90072 0
      vertex 41.288 2.96573 0
    endloop
  endfacet
  facet normal -0.872499 0.488615 0
    outer loop
      vertex 44.6006 -1.59362 0
      vertex 44.7176 -1.38467 15
      vertex 44.7176 -1.38467 0
    endloop
  endfacet
  facet normal -0.872499 0.488615 0
    outer loop
      vertex 44.7176 -1.38467 15
      vertex 44.6006 -1.59362 0
      vertex 44.6006 -1.59362 15
    endloop
  endfacet
  facet normal 0.488622 0.872496 -0
    outer loop
      vertex 40.6153 -2.71757 0
      vertex 40.4064 -2.60055 15
      vertex 40.6153 -2.71757 15
    endloop
  endfacet
  facet normal 0.488622 0.872496 0
    outer loop
      vertex 40.4064 -2.60055 15
      vertex 40.6153 -2.71757 0
      vertex 40.4064 -2.60055 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392646 0
    outer loop
      vertex 47 0 15
      vertex 46.9846 0.392295 19
      vertex 46.9846 0.392295 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392646 0
    outer loop
      vertex 46.9846 0.392295 19
      vertex 47 0 15
      vertex 47 0 19
    endloop
  endfacet
  facet normal 0.0392621 -0.999229 0
    outer loop
      vertex 41.6077 4.98459 15
      vertex 42 5 19
      vertex 41.6077 4.98459 19
    endloop
  endfacet
  facet normal 0.0392621 -0.999229 0
    outer loop
      vertex 42 5 19
      vertex 41.6077 4.98459 15
      vertex 42 5 15
    endloop
  endfacet
  facet normal -0.0392621 0.999229 0
    outer loop
      vertex 42.3923 -4.98459 15
      vertex 42 -5 19
      vertex 42.3923 -4.98459 19
    endloop
  endfacet
  facet normal -0.0392621 0.999229 0
    outer loop
      vertex 42 -5 19
      vertex 42.3923 -4.98459 15
      vertex 42 -5 15
    endloop
  endfacet
  facet normal -0.678798 -0.734325 0
    outer loop
      vertex 45.2472 3.80203 15
      vertex 45.5355 3.53553 19
      vertex 45.2472 3.80203 19
    endloop
  endfacet
  facet normal -0.678798 -0.734325 -0
    outer loop
      vertex 45.5355 3.53553 19
      vertex 45.2472 3.80203 15
      vertex 45.5355 3.53553 15
    endloop
  endfacet
  facet normal 0.734319 -0.678804 0
    outer loop
      vertex 38.198 3.24724 19
      vertex 38.4645 3.53553 15
      vertex 38.4645 3.53553 19
    endloop
  endfacet
  facet normal 0.734319 -0.678804 0
    outer loop
      vertex 38.4645 3.53553 15
      vertex 38.198 3.24724 19
      vertex 38.198 3.24724 15
    endloop
  endfacet
  facet normal 0.418661 -0.908142 0
    outer loop
      vertex 39.73 4.45503 15
      vertex 40.0866 4.6194 19
      vertex 39.73 4.45503 19
    endloop
  endfacet
  facet normal 0.418661 -0.908142 0
    outer loop
      vertex 40.0866 4.6194 19
      vertex 39.73 4.45503 15
      vertex 40.0866 4.6194 15
    endloop
  endfacet
  facet normal -0.908144 -0.418658 0
    outer loop
      vertex 46.6194 1.91342 15
      vertex 46.455 2.26995 19
      vertex 46.455 2.26995 15
    endloop
  endfacet
  facet normal -0.908144 -0.418658 0
    outer loop
      vertex 46.455 2.26995 19
      vertex 46.6194 1.91342 15
      vertex 46.6194 1.91342 19
    endloop
  endfacet
  facet normal -0.346118 -0.938191 0
    outer loop
      vertex 43.5451 4.75528 15
      vertex 43.9134 4.6194 19
      vertex 43.5451 4.75528 19
    endloop
  endfacet
  facet normal -0.346118 -0.938191 -0
    outer loop
      vertex 43.9134 4.6194 19
      vertex 43.5451 4.75528 15
      vertex 43.9134 4.6194 15
    endloop
  endfacet
  facet normal -0.555568 -0.831471 0
    outer loop
      vertex 44.6125 4.2632 15
      vertex 44.9389 4.04508 19
      vertex 44.6125 4.2632 19
    endloop
  endfacet
  facet normal -0.555568 -0.831471 -0
    outer loop
      vertex 44.9389 4.04508 19
      vertex 44.6125 4.2632 15
      vertex 44.9389 4.04508 15
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex 37.2447 1.54508 19
      vertex 37.3806 1.91342 15
      vertex 37.3806 1.91342 19
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex 37.3806 1.91342 15
      vertex 37.2447 1.54508 19
      vertex 37.2447 1.54508 15
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex 40.4549 4.75528 15
      vertex 40.8328 4.86185 19
      vertex 40.4549 4.75528 19
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex 40.8328 4.86185 19
      vertex 40.4549 4.75528 15
      vertex 40.8328 4.86185 15
    endloop
  endfacet
  facet normal -0.962458 -0.271432 0
    outer loop
      vertex 46.8618 1.16723 15
      vertex 46.7553 1.54508 19
      vertex 46.7553 1.54508 15
    endloop
  endfacet
  facet normal -0.962458 -0.271432 0
    outer loop
      vertex 46.7553 1.54508 19
      vertex 46.8618 1.16723 15
      vertex 46.8618 1.16723 19
    endloop
  endfacet
  facet normal -0.993069 -0.117531 0
    outer loop
      vertex 46.9846 0.392295 15
      vertex 46.9384 0.782172 19
      vertex 46.9384 0.782172 15
    endloop
  endfacet
  facet normal -0.993069 -0.117531 0
    outer loop
      vertex 46.9384 0.782172 19
      vertex 46.9846 0.392295 15
      vertex 46.9846 0.392295 19
    endloop
  endfacet
  facet normal -0.938189 -0.346122 0
    outer loop
      vertex 46.7553 1.54508 15
      vertex 46.6194 1.91342 19
      vertex 46.6194 1.91342 15
    endloop
  endfacet
  facet normal -0.938189 -0.346122 0
    outer loop
      vertex 46.6194 1.91342 19
      vertex 46.7553 1.54508 15
      vertex 46.7553 1.54508 19
    endloop
  endfacet
  facet normal -0.831473 -0.555565 0
    outer loop
      vertex 46.2632 2.61249 15
      vertex 46.0451 2.93893 19
      vertex 46.0451 2.93893 15
    endloop
  endfacet
  facet normal -0.831473 -0.555565 0
    outer loop
      vertex 46.0451 2.93893 19
      vertex 46.2632 2.61249 15
      vertex 46.2632 2.61249 19
    endloop
  endfacet
  facet normal -0.872494 -0.488624 0
    outer loop
      vertex 46.455 2.26995 15
      vertex 46.2632 2.61249 19
      vertex 46.2632 2.61249 15
    endloop
  endfacet
  facet normal -0.872494 -0.488624 0
    outer loop
      vertex 46.2632 2.61249 19
      vertex 46.455 2.26995 15
      vertex 46.455 2.26995 19
    endloop
  endfacet
  facet normal -0.195091 -0.980785 0
    outer loop
      vertex 42.7822 4.93844 15
      vertex 43.1672 4.86185 19
      vertex 42.7822 4.93844 19
    endloop
  endfacet
  facet normal -0.195091 -0.980785 -0
    outer loop
      vertex 43.1672 4.86185 19
      vertex 42.7822 4.93844 15
      vertex 43.1672 4.86185 15
    endloop
  endfacet
  facet normal -0.27144 -0.962455 0
    outer loop
      vertex 43.1672 4.86185 15
      vertex 43.5451 4.75528 19
      vertex 43.1672 4.86185 19
    endloop
  endfacet
  facet normal -0.27144 -0.962455 -0
    outer loop
      vertex 43.5451 4.75528 19
      vertex 43.1672 4.86185 15
      vertex 43.5451 4.75528 15
    endloop
  endfacet
  facet normal -0.48862 -0.872496 0
    outer loop
      vertex 44.27 4.45503 15
      vertex 44.6125 4.2632 19
      vertex 44.27 4.45503 19
    endloop
  endfacet
  facet normal -0.48862 -0.872496 -0
    outer loop
      vertex 44.6125 4.2632 19
      vertex 44.27 4.45503 15
      vertex 44.6125 4.2632 15
    endloop
  endfacet
  facet normal -0.619097 -0.785314 0
    outer loop
      vertex 44.9389 4.04508 15
      vertex 45.2472 3.80203 19
      vertex 44.9389 4.04508 19
    endloop
  endfacet
  facet normal -0.619097 -0.785314 -0
    outer loop
      vertex 45.2472 3.80203 19
      vertex 44.9389 4.04508 15
      vertex 45.2472 3.80203 15
    endloop
  endfacet
  facet normal 0.980786 -0.195089 0
    outer loop
      vertex 37.0616 0.782172 19
      vertex 37.1381 1.16723 15
      vertex 37.1381 1.16723 19
    endloop
  endfacet
  facet normal 0.980786 -0.195089 0
    outer loop
      vertex 37.1381 1.16723 15
      vertex 37.0616 0.782172 19
      vertex 37.0616 0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.05 0 15
      vertex 47 0 15
      vertex 46.9846 0.392295 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.0406 0.2393 15
      vertex 46.9846 0.392295 15
      vertex 46.9384 0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 47 0 15
      vertex 45.05 0 15
      vertex 46.9846 -0.392295 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.0125 0.477124 15
      vertex 46.9384 0.782172 15
      vertex 46.8618 1.16723 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 45.0406 -0.2393 15
      vertex 46.9846 -0.392295 15
      vertex 45.05 0 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.9657 0.712008 15
      vertex 46.8618 1.16723 15
      vertex 46.7553 1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.9846 -0.392295 15
      vertex 45.0406 -0.2393 15
      vertex 46.9384 -0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.9007 0.942501 15
      vertex 46.7553 1.54508 15
      vertex 46.6194 1.91342 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 45.0125 -0.477124 15
      vertex 46.9384 -0.782172 15
      vertex 45.0406 -0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.8178 1.16718 15
      vertex 46.6194 1.91342 15
      vertex 46.455 2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.9384 -0.782172 15
      vertex 45.0125 -0.477124 15
      vertex 46.8618 -1.16723 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.7176 1.38467 15
      vertex 46.455 2.26995 15
      vertex 46.2632 2.61249 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.9657 -0.712008 15
      vertex 46.8618 -1.16723 15
      vertex 45.0125 -0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.6006 1.59362 15
      vertex 46.2632 2.61249 15
      vertex 46.0451 2.93893 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.8618 -1.16723 15
      vertex 44.9657 -0.712008 15
      vertex 46.7553 -1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.4675 1.79274 15
      vertex 46.0451 2.93893 15
      vertex 45.802 3.24724 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.9007 -0.942501 15
      vertex 46.7553 -1.54508 15
      vertex 44.9657 -0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.3192 1.98082 15
      vertex 45.802 3.24724 15
      vertex 45.5355 3.53553 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.7553 -1.54508 15
      vertex 44.9007 -0.942501 15
      vertex 46.6194 -1.91342 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.1567 2.15668 15
      vertex 45.5355 3.53553 15
      vertex 45.2472 3.80203 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.8178 -1.16718 15
      vertex 46.6194 -1.91342 15
      vertex 44.9007 -0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.6194 -1.91342 15
      vertex 44.8178 -1.16718 15
      vertex 46.455 -2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.9846 0.392295 15
      vertex 45.0406 0.2393 15
      vertex 45.05 0 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.9384 0.782172 15
      vertex 45.0125 0.477124 15
      vertex 45.0406 0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.8618 1.16723 15
      vertex 44.9657 0.712008 15
      vertex 45.0125 0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.9808 2.31924 15
      vertex 45.2472 3.80203 15
      vertex 44.9389 4.04508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.7553 1.54508 15
      vertex 44.9007 0.942501 15
      vertex 44.9657 0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.6194 1.91342 15
      vertex 44.8178 1.16718 15
      vertex 44.9007 0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.455 2.26995 15
      vertex 44.7176 1.38467 15
      vertex 44.8178 1.16718 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.7927 2.4675 15
      vertex 44.9389 4.04508 15
      vertex 44.6125 4.2632 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.2632 2.61249 15
      vertex 44.6006 1.59362 15
      vertex 44.7176 1.38467 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.0451 2.93893 15
      vertex 44.4675 1.79274 15
      vertex 44.6006 1.59362 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.802 3.24724 15
      vertex 44.3192 1.98082 15
      vertex 44.4675 1.79274 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.5936 2.60055 15
      vertex 44.6125 4.2632 15
      vertex 44.27 4.45503 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.5355 3.53553 15
      vertex 44.1567 2.15668 15
      vertex 44.3192 1.98082 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.2472 3.80203 15
      vertex 43.9808 2.31924 15
      vertex 44.1567 2.15668 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.3847 2.71757 15
      vertex 44.27 4.45503 15
      vertex 43.9134 4.6194 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.9389 4.04508 15
      vertex 43.7927 2.4675 15
      vertex 43.9808 2.31924 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.6125 4.2632 15
      vertex 43.5936 2.60055 15
      vertex 43.7927 2.4675 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.1672 2.81783 15
      vertex 43.9134 4.6194 15
      vertex 43.5451 4.75528 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.27 4.45503 15
      vertex 43.3847 2.71757 15
      vertex 43.5936 2.60055 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42.9425 2.90072 15
      vertex 43.5451 4.75528 15
      vertex 43.1672 4.86185 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.9134 4.6194 15
      vertex 43.1672 2.81783 15
      vertex 43.3847 2.71757 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.5451 4.75528 15
      vertex 42.9425 2.90072 15
      vertex 43.1672 2.81783 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42.712 2.96573 15
      vertex 43.1672 4.86185 15
      vertex 42.7822 4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.1672 4.86185 15
      vertex 42.712 2.96573 15
      vertex 42.9425 2.90072 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42.7822 4.93844 15
      vertex 42.4771 3.01245 15
      vertex 42.712 2.96573 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42.3923 4.98459 15
      vertex 42.4771 3.01245 15
      vertex 42.7822 4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42.3923 4.98459 15
      vertex 42.2393 3.0406 15
      vertex 42.4771 3.01245 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42 5 15
      vertex 42.2393 3.0406 15
      vertex 42.3923 4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42 5 15
      vertex 42 3.05 15
      vertex 42.2393 3.0406 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42 5 15
      vertex 41.7607 3.0406 15
      vertex 42 3.05 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 41.6077 4.98459 15
      vertex 41.7607 3.0406 15
      vertex 42 5 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.6077 4.98459 15
      vertex 41.5229 3.01245 15
      vertex 41.7607 3.0406 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 41.2178 4.93844 15
      vertex 41.5229 3.01245 15
      vertex 41.6077 4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.5229 3.01245 15
      vertex 41.2178 4.93844 15
      vertex 41.288 2.96573 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 40.8328 4.86185 15
      vertex 41.288 2.96573 15
      vertex 41.2178 4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.288 2.96573 15
      vertex 40.8328 4.86185 15
      vertex 41.0575 2.90072 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 40.4549 4.75528 15
      vertex 41.0575 2.90072 15
      vertex 40.8328 4.86185 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.0575 2.90072 15
      vertex 40.4549 4.75528 15
      vertex 40.8328 2.81783 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 40.0866 4.6194 15
      vertex 40.8328 2.81783 15
      vertex 40.4549 4.75528 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.8328 2.81783 15
      vertex 40.0866 4.6194 15
      vertex 40.6153 2.71757 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 39.73 4.45503 15
      vertex 40.6153 2.71757 15
      vertex 40.0866 4.6194 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.6153 2.71757 15
      vertex 39.73 4.45503 15
      vertex 40.4064 2.60055 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 39.3875 4.2632 15
      vertex 40.4064 2.60055 15
      vertex 39.73 4.45503 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.4064 2.60055 15
      vertex 39.3875 4.2632 15
      vertex 40.2073 2.4675 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 39.0611 4.04508 15
      vertex 40.2073 2.4675 15
      vertex 39.3875 4.2632 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.2073 2.4675 15
      vertex 39.0611 4.04508 15
      vertex 40.0192 2.31924 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 38.7528 3.80203 15
      vertex 40.0192 2.31924 15
      vertex 39.0611 4.04508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.0192 2.31924 15
      vertex 38.7528 3.80203 15
      vertex 39.8433 2.15668 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 38.4645 3.53553 15
      vertex 39.8433 2.15668 15
      vertex 38.7528 3.80203 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.8433 2.15668 15
      vertex 38.4645 3.53553 15
      vertex 39.6808 1.98082 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 38.198 3.24724 15
      vertex 39.6808 1.98082 15
      vertex 38.4645 3.53553 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.6808 1.98082 15
      vertex 38.198 3.24724 15
      vertex 39.5325 1.79274 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.9549 2.93893 15
      vertex 39.5325 1.79274 15
      vertex 38.198 3.24724 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.5325 1.79274 15
      vertex 37.9549 2.93893 15
      vertex 39.3994 1.59362 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.7368 2.61249 15
      vertex 39.3994 1.59362 15
      vertex 37.9549 2.93893 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.3994 1.59362 15
      vertex 37.7368 2.61249 15
      vertex 39.2824 1.38467 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.545 2.26995 15
      vertex 39.2824 1.38467 15
      vertex 37.7368 2.61249 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.2824 1.38467 15
      vertex 37.545 2.26995 15
      vertex 39.1822 1.16718 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.7176 -1.38467 15
      vertex 46.455 -2.26995 15
      vertex 44.8178 -1.16718 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.455 -2.26995 15
      vertex 44.7176 -1.38467 15
      vertex 46.2632 -2.61249 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.6006 -1.59362 15
      vertex 46.2632 -2.61249 15
      vertex 44.7176 -1.38467 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.2632 -2.61249 15
      vertex 44.6006 -1.59362 15
      vertex 46.0451 -2.93893 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.4675 -1.79274 15
      vertex 46.0451 -2.93893 15
      vertex 44.6006 -1.59362 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 46.0451 -2.93893 15
      vertex 44.4675 -1.79274 15
      vertex 45.802 -3.24724 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.3192 -1.98082 15
      vertex 45.802 -3.24724 15
      vertex 44.4675 -1.79274 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.802 -3.24724 15
      vertex 44.3192 -1.98082 15
      vertex 45.5355 -3.53553 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 44.1567 -2.15668 15
      vertex 45.5355 -3.53553 15
      vertex 44.3192 -1.98082 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.5355 -3.53553 15
      vertex 44.1567 -2.15668 15
      vertex 45.2472 -3.80203 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.9808 -2.31924 15
      vertex 45.2472 -3.80203 15
      vertex 44.1567 -2.15668 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 45.2472 -3.80203 15
      vertex 43.9808 -2.31924 15
      vertex 44.9389 -4.04508 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.7927 -2.4675 15
      vertex 44.9389 -4.04508 15
      vertex 43.9808 -2.31924 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.9389 -4.04508 15
      vertex 43.7927 -2.4675 15
      vertex 44.6125 -4.2632 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.5936 -2.60055 15
      vertex 44.6125 -4.2632 15
      vertex 43.7927 -2.4675 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.6125 -4.2632 15
      vertex 43.5936 -2.60055 15
      vertex 44.27 -4.45503 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.3847 -2.71757 15
      vertex 44.27 -4.45503 15
      vertex 43.5936 -2.60055 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 44.27 -4.45503 15
      vertex 43.3847 -2.71757 15
      vertex 43.9134 -4.6194 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 43.1672 -2.81783 15
      vertex 43.9134 -4.6194 15
      vertex 43.3847 -2.71757 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.9134 -4.6194 15
      vertex 43.1672 -2.81783 15
      vertex 43.5451 -4.75528 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42.9425 -2.90072 15
      vertex 43.5451 -4.75528 15
      vertex 43.1672 -2.81783 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.5451 -4.75528 15
      vertex 42.9425 -2.90072 15
      vertex 43.1672 -4.86185 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42.712 -2.96573 15
      vertex 43.1672 -4.86185 15
      vertex 42.9425 -2.90072 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 43.1672 -4.86185 15
      vertex 42.712 -2.96573 15
      vertex 42.7822 -4.93844 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42.4771 -3.01245 15
      vertex 42.7822 -4.93844 15
      vertex 42.712 -2.96573 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42.4771 -3.01245 15
      vertex 42.3923 -4.98459 15
      vertex 42.7822 -4.93844 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42.2393 -3.0406 15
      vertex 42.3923 -4.98459 15
      vertex 42.4771 -3.01245 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 42 -3.05 15
      vertex 42.3923 -4.98459 15
      vertex 42.2393 -3.0406 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 42 -3.05 15
      vertex 42 -5 15
      vertex 42.3923 -4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.7607 -3.0406 15
      vertex 42 -5 15
      vertex 42 -3.05 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.7607 -3.0406 15
      vertex 41.6077 -4.98459 15
      vertex 42 -5 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.5229 -3.01245 15
      vertex 41.6077 -4.98459 15
      vertex 41.7607 -3.0406 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.2178 -4.93844 15
      vertex 41.5229 -3.01245 15
      vertex 41.288 -2.96573 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.5229 -3.01245 15
      vertex 41.2178 -4.93844 15
      vertex 41.6077 -4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.8328 -4.86185 15
      vertex 41.288 -2.96573 15
      vertex 41.0575 -2.90072 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.4549 -4.75528 15
      vertex 41.0575 -2.90072 15
      vertex 40.8328 -2.81783 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.288 -2.96573 15
      vertex 40.8328 -4.86185 15
      vertex 41.2178 -4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.0866 -4.6194 15
      vertex 40.8328 -2.81783 15
      vertex 40.6153 -2.71757 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 41.0575 -2.90072 15
      vertex 40.4549 -4.75528 15
      vertex 40.8328 -4.86185 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.73 -4.45503 15
      vertex 40.6153 -2.71757 15
      vertex 40.4064 -2.60055 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.3875 -4.2632 15
      vertex 40.4064 -2.60055 15
      vertex 40.2073 -2.4675 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.8328 -2.81783 15
      vertex 40.0866 -4.6194 15
      vertex 40.4549 -4.75528 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.0611 -4.04508 15
      vertex 40.2073 -2.4675 15
      vertex 40.0192 -2.31924 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.7528 -3.80203 15
      vertex 40.0192 -2.31924 15
      vertex 39.8433 -2.15668 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.6153 -2.71757 15
      vertex 39.73 -4.45503 15
      vertex 40.0866 -4.6194 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.4645 -3.53553 15
      vertex 39.8433 -2.15668 15
      vertex 39.6808 -1.98082 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.198 -3.24724 15
      vertex 39.6808 -1.98082 15
      vertex 39.5325 -1.79274 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.9549 -2.93893 15
      vertex 39.5325 -1.79274 15
      vertex 39.3994 -1.59362 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.4064 -2.60055 15
      vertex 39.3875 -4.2632 15
      vertex 39.73 -4.45503 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.7368 -2.61249 15
      vertex 39.3994 -1.59362 15
      vertex 39.2824 -1.38467 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.545 -2.26995 15
      vertex 39.2824 -1.38467 15
      vertex 39.1822 -1.16718 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.3806 -1.91342 15
      vertex 39.1822 -1.16718 15
      vertex 39.0993 -0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.2073 -2.4675 15
      vertex 39.0611 -4.04508 15
      vertex 39.3875 -4.2632 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.2447 -1.54508 15
      vertex 39.0993 -0.942501 15
      vertex 39.0343 -0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.1381 -1.16723 15
      vertex 39.0343 -0.712008 15
      vertex 38.9875 -0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.0616 -0.782172 15
      vertex 38.9875 -0.477124 15
      vertex 38.9594 -0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37.0154 -0.392295 15
      vertex 38.9594 -0.2393 15
      vertex 38.95 0 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.3806 1.91342 15
      vertex 39.1822 1.16718 15
      vertex 37.545 2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 40.0192 -2.31924 15
      vertex 38.7528 -3.80203 15
      vertex 39.0611 -4.04508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.1822 1.16718 15
      vertex 37.3806 1.91342 15
      vertex 39.0993 0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.8433 -2.15668 15
      vertex 38.4645 -3.53553 15
      vertex 38.7528 -3.80203 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.2447 1.54508 15
      vertex 39.0993 0.942501 15
      vertex 37.3806 1.91342 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.6808 -1.98082 15
      vertex 38.198 -3.24724 15
      vertex 38.4645 -3.53553 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.0993 0.942501 15
      vertex 37.2447 1.54508 15
      vertex 39.0343 0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.5325 -1.79274 15
      vertex 37.9549 -2.93893 15
      vertex 38.198 -3.24724 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.1381 1.16723 15
      vertex 39.0343 0.712008 15
      vertex 37.2447 1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.3994 -1.59362 15
      vertex 37.7368 -2.61249 15
      vertex 37.9549 -2.93893 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.0343 0.712008 15
      vertex 37.1381 1.16723 15
      vertex 38.9875 0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.2824 -1.38467 15
      vertex 37.545 -2.26995 15
      vertex 37.7368 -2.61249 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.0616 0.782172 15
      vertex 38.9875 0.477124 15
      vertex 37.1381 1.16723 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.1822 -1.16718 15
      vertex 37.3806 -1.91342 15
      vertex 37.545 -2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.9875 0.477124 15
      vertex 37.0616 0.782172 15
      vertex 38.9594 0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.0993 -0.942501 15
      vertex 37.2447 -1.54508 15
      vertex 37.3806 -1.91342 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 37.0154 0.392295 15
      vertex 38.9594 0.2393 15
      vertex 37.0616 0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 39.0343 -0.712008 15
      vertex 37.1381 -1.16723 15
      vertex 37.2447 -1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.9594 0.2393 15
      vertex 37.0154 0.392295 15
      vertex 38.95 0 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.9875 -0.477124 15
      vertex 37.0616 -0.782172 15
      vertex 37.1381 -1.16723 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 37 0 15
      vertex 38.95 0 15
      vertex 37.0154 0.392295 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.9594 -0.2393 15
      vertex 37.0154 -0.392295 15
      vertex 37.0616 -0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 38.95 0 15
      vertex 37 0 15
      vertex 37.0154 -0.392295 15
    endloop
  endfacet
  facet normal 0.831468 -0.555572 0
    outer loop
      vertex 37.7368 2.61249 19
      vertex 37.9549 2.93893 15
      vertex 37.9549 2.93893 19
    endloop
  endfacet
  facet normal 0.831468 -0.555572 0
    outer loop
      vertex 37.9549 2.93893 15
      vertex 37.7368 2.61249 19
      vertex 37.7368 2.61249 15
    endloop
  endfacet
  facet normal 0.785319 -0.619091 0
    outer loop
      vertex 37.9549 2.93893 19
      vertex 38.198 3.24724 15
      vertex 38.198 3.24724 19
    endloop
  endfacet
  facet normal 0.785319 -0.619091 0
    outer loop
      vertex 38.198 3.24724 15
      vertex 37.9549 2.93893 19
      vertex 37.9549 2.93893 15
    endloop
  endfacet
  facet normal 0.872499 -0.488617 0
    outer loop
      vertex 37.545 2.26995 19
      vertex 37.7368 2.61249 15
      vertex 37.7368 2.61249 19
    endloop
  endfacet
  facet normal 0.872499 -0.488617 0
    outer loop
      vertex 37.7368 2.61249 15
      vertex 37.545 2.26995 19
      vertex 37.545 2.26995 15
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 37.1381 1.16723 19
      vertex 37.2447 1.54508 15
      vertex 37.2447 1.54508 19
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 37.2447 1.54508 15
      vertex 37.1381 1.16723 19
      vertex 37.1381 1.16723 15
    endloop
  endfacet
  facet normal 0.555573 -0.831468 0
    outer loop
      vertex 39.0611 4.04508 15
      vertex 39.3875 4.2632 19
      vertex 39.0611 4.04508 19
    endloop
  endfacet
  facet normal 0.555573 -0.831468 0
    outer loop
      vertex 39.3875 4.2632 19
      vertex 39.0611 4.04508 15
      vertex 39.3875 4.2632 15
    endloop
  endfacet
  facet normal 0.488616 -0.872499 0
    outer loop
      vertex 39.3875 4.2632 15
      vertex 39.73 4.45503 19
      vertex 39.3875 4.2632 19
    endloop
  endfacet
  facet normal 0.488616 -0.872499 0
    outer loop
      vertex 39.73 4.45503 19
      vertex 39.3875 4.2632 15
      vertex 39.73 4.45503 15
    endloop
  endfacet
  facet normal 0.346118 -0.938191 0
    outer loop
      vertex 40.0866 4.6194 15
      vertex 40.4549 4.75528 19
      vertex 40.0866 4.6194 19
    endloop
  endfacet
  facet normal 0.346118 -0.938191 0
    outer loop
      vertex 40.4549 4.75528 19
      vertex 40.0866 4.6194 15
      vertex 40.4549 4.75528 15
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex 41.2178 4.93844 15
      vertex 41.6077 4.98459 19
      vertex 41.2178 4.93844 19
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex 41.6077 4.98459 19
      vertex 41.2178 4.93844 15
      vertex 41.6077 4.98459 15
    endloop
  endfacet
  facet normal -0.993069 0.117531 0
    outer loop
      vertex 46.9384 -0.782172 15
      vertex 46.9846 -0.392295 19
      vertex 46.9846 -0.392295 15
    endloop
  endfacet
  facet normal -0.993069 0.117531 0
    outer loop
      vertex 46.9846 -0.392295 19
      vertex 46.9384 -0.782172 15
      vertex 46.9384 -0.782172 19
    endloop
  endfacet
  facet normal -0.734324 0.678799 0
    outer loop
      vertex 45.5355 -3.53553 15
      vertex 45.802 -3.24724 19
      vertex 45.802 -3.24724 15
    endloop
  endfacet
  facet normal -0.734324 0.678799 0
    outer loop
      vertex 45.802 -3.24724 19
      vertex 45.5355 -3.53553 15
      vertex 45.5355 -3.53553 19
    endloop
  endfacet
  facet normal -0.938189 0.346122 0
    outer loop
      vertex 46.6194 -1.91342 15
      vertex 46.7553 -1.54508 19
      vertex 46.7553 -1.54508 15
    endloop
  endfacet
  facet normal -0.938189 0.346122 0
    outer loop
      vertex 46.7553 -1.54508 19
      vertex 46.6194 -1.91342 15
      vertex 46.6194 -1.91342 19
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex 42.7822 -4.93844 15
      vertex 42.3923 -4.98459 19
      vertex 42.7822 -4.93844 19
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex 42.3923 -4.98459 19
      vertex 42.7822 -4.93844 15
      vertex 42.3923 -4.98459 15
    endloop
  endfacet
  facet normal -0.980784 -0.195098 0
    outer loop
      vertex 46.9384 0.782172 15
      vertex 46.8618 1.16723 19
      vertex 46.8618 1.16723 15
    endloop
  endfacet
  facet normal -0.980784 -0.195098 0
    outer loop
      vertex 46.8618 1.16723 19
      vertex 46.9384 0.782172 15
      vertex 46.9384 0.782172 19
    endloop
  endfacet
  facet normal -0.785315 -0.619097 0
    outer loop
      vertex 46.0451 2.93893 15
      vertex 45.802 3.24724 19
      vertex 45.802 3.24724 15
    endloop
  endfacet
  facet normal -0.785315 -0.619097 0
    outer loop
      vertex 45.802 3.24724 19
      vertex 46.0451 2.93893 15
      vertex 46.0451 2.93893 19
    endloop
  endfacet
  facet normal -0.734324 -0.678799 0
    outer loop
      vertex 45.802 3.24724 15
      vertex 45.5355 3.53553 19
      vertex 45.5355 3.53553 15
    endloop
  endfacet
  facet normal -0.734324 -0.678799 0
    outer loop
      vertex 45.5355 3.53553 19
      vertex 45.802 3.24724 15
      vertex 45.802 3.24724 19
    endloop
  endfacet
  facet normal -0.117536 -0.993069 0
    outer loop
      vertex 42.3923 4.98459 15
      vertex 42.7822 4.93844 19
      vertex 42.3923 4.98459 19
    endloop
  endfacet
  facet normal -0.117536 -0.993069 -0
    outer loop
      vertex 42.7822 4.93844 19
      vertex 42.3923 4.98459 15
      vertex 42.7822 4.93844 15
    endloop
  endfacet
  facet normal -0.0392621 -0.999229 0
    outer loop
      vertex 42 5 15
      vertex 42.3923 4.98459 19
      vertex 42 5 19
    endloop
  endfacet
  facet normal -0.0392621 -0.999229 -0
    outer loop
      vertex 42.3923 4.98459 19
      vertex 42 5 15
      vertex 42.3923 4.98459 15
    endloop
  endfacet
  facet normal -0.418661 -0.908142 0
    outer loop
      vertex 43.9134 4.6194 15
      vertex 44.27 4.45503 19
      vertex 43.9134 4.6194 19
    endloop
  endfacet
  facet normal -0.418661 -0.908142 -0
    outer loop
      vertex 44.27 4.45503 19
      vertex 43.9134 4.6194 15
      vertex 44.27 4.45503 15
    endloop
  endfacet
  facet normal 0.90814 -0.418666 0
    outer loop
      vertex 37.3806 1.91342 19
      vertex 37.545 2.26995 15
      vertex 37.545 2.26995 19
    endloop
  endfacet
  facet normal 0.90814 -0.418666 0
    outer loop
      vertex 37.545 2.26995 15
      vertex 37.3806 1.91342 19
      vertex 37.3806 1.91342 15
    endloop
  endfacet
  facet normal 0.993068 -0.117541 0
    outer loop
      vertex 37.0154 0.392295 19
      vertex 37.0616 0.782172 15
      vertex 37.0616 0.782172 19
    endloop
  endfacet
  facet normal 0.993068 -0.117541 0
    outer loop
      vertex 37.0616 0.782172 15
      vertex 37.0154 0.392295 19
      vertex 37.0154 0.392295 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392549 0
    outer loop
      vertex 37 0 19
      vertex 37.0154 0.392295 15
      vertex 37.0154 0.392295 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392549 0
    outer loop
      vertex 37.0154 0.392295 15
      vertex 37 0 19
      vertex 37 0 15
    endloop
  endfacet
  facet normal 0.999229 0.0392549 0
    outer loop
      vertex 37.0154 -0.392295 19
      vertex 37 0 15
      vertex 37 0 19
    endloop
  endfacet
  facet normal 0.999229 0.0392549 0
    outer loop
      vertex 37 0 15
      vertex 37.0154 -0.392295 19
      vertex 37.0154 -0.392295 15
    endloop
  endfacet
  facet normal 0.619093 -0.785318 0
    outer loop
      vertex 38.7528 3.80203 15
      vertex 39.0611 4.04508 19
      vertex 38.7528 3.80203 19
    endloop
  endfacet
  facet normal 0.619093 -0.785318 0
    outer loop
      vertex 39.0611 4.04508 19
      vertex 38.7528 3.80203 15
      vertex 39.0611 4.04508 15
    endloop
  endfacet
  facet normal 0.678803 -0.734321 0
    outer loop
      vertex 38.4645 3.53553 15
      vertex 38.7528 3.80203 19
      vertex 38.4645 3.53553 19
    endloop
  endfacet
  facet normal 0.678803 -0.734321 0
    outer loop
      vertex 38.7528 3.80203 19
      vertex 38.4645 3.53553 15
      vertex 38.7528 3.80203 15
    endloop
  endfacet
  facet normal 0.195091 -0.980785 0
    outer loop
      vertex 40.8328 4.86185 15
      vertex 41.2178 4.93844 19
      vertex 40.8328 4.86185 19
    endloop
  endfacet
  facet normal 0.195091 -0.980785 0
    outer loop
      vertex 41.2178 4.93844 19
      vertex 40.8328 4.86185 15
      vertex 41.2178 4.93844 15
    endloop
  endfacet
  facet normal -0.999229 0.0392646 0
    outer loop
      vertex 46.9846 -0.392295 15
      vertex 47 0 19
      vertex 47 0 15
    endloop
  endfacet
  facet normal -0.999229 0.0392646 0
    outer loop
      vertex 47 0 19
      vertex 46.9846 -0.392295 15
      vertex 46.9846 -0.392295 19
    endloop
  endfacet
  facet normal -0.962458 0.271432 0
    outer loop
      vertex 46.7553 -1.54508 15
      vertex 46.8618 -1.16723 19
      vertex 46.8618 -1.16723 15
    endloop
  endfacet
  facet normal -0.962458 0.271432 0
    outer loop
      vertex 46.8618 -1.16723 19
      vertex 46.7553 -1.54508 15
      vertex 46.7553 -1.54508 19
    endloop
  endfacet
  facet normal -0.785315 0.619097 0
    outer loop
      vertex 45.802 -3.24724 15
      vertex 46.0451 -2.93893 19
      vertex 46.0451 -2.93893 15
    endloop
  endfacet
  facet normal -0.785315 0.619097 0
    outer loop
      vertex 46.0451 -2.93893 19
      vertex 45.802 -3.24724 15
      vertex 45.802 -3.24724 19
    endloop
  endfacet
  facet normal -0.872494 0.488624 0
    outer loop
      vertex 46.2632 -2.61249 15
      vertex 46.455 -2.26995 19
      vertex 46.455 -2.26995 15
    endloop
  endfacet
  facet normal -0.872494 0.488624 0
    outer loop
      vertex 46.455 -2.26995 19
      vertex 46.2632 -2.61249 15
      vertex 46.2632 -2.61249 19
    endloop
  endfacet
  facet normal 0.27144 0.962455 -0
    outer loop
      vertex 40.8328 -4.86185 15
      vertex 40.4549 -4.75528 19
      vertex 40.8328 -4.86185 19
    endloop
  endfacet
  facet normal 0.27144 0.962455 0
    outer loop
      vertex 40.4549 -4.75528 19
      vertex 40.8328 -4.86185 15
      vertex 40.4549 -4.75528 15
    endloop
  endfacet
  facet normal -0.418661 0.908142 0
    outer loop
      vertex 44.27 -4.45503 15
      vertex 43.9134 -4.6194 19
      vertex 44.27 -4.45503 19
    endloop
  endfacet
  facet normal -0.418661 0.908142 0
    outer loop
      vertex 43.9134 -4.6194 19
      vertex 44.27 -4.45503 15
      vertex 43.9134 -4.6194 15
    endloop
  endfacet
  facet normal -0.346118 0.938191 0
    outer loop
      vertex 43.9134 -4.6194 15
      vertex 43.5451 -4.75528 19
      vertex 43.9134 -4.6194 19
    endloop
  endfacet
  facet normal -0.346118 0.938191 0
    outer loop
      vertex 43.5451 -4.75528 19
      vertex 43.9134 -4.6194 15
      vertex 43.5451 -4.75528 15
    endloop
  endfacet
  facet normal -0.195091 0.980785 0
    outer loop
      vertex 43.1672 -4.86185 15
      vertex 42.7822 -4.93844 19
      vertex 43.1672 -4.86185 19
    endloop
  endfacet
  facet normal -0.195091 0.980785 0
    outer loop
      vertex 42.7822 -4.93844 19
      vertex 43.1672 -4.86185 15
      vertex 42.7822 -4.93844 15
    endloop
  endfacet
  facet normal -0.980784 0.195098 0
    outer loop
      vertex 46.8618 -1.16723 15
      vertex 46.9384 -0.782172 19
      vertex 46.9384 -0.782172 15
    endloop
  endfacet
  facet normal -0.980784 0.195098 0
    outer loop
      vertex 46.9384 -0.782172 19
      vertex 46.8618 -1.16723 15
      vertex 46.8618 -1.16723 19
    endloop
  endfacet
  facet normal -0.831473 0.555565 0
    outer loop
      vertex 46.0451 -2.93893 15
      vertex 46.2632 -2.61249 19
      vertex 46.2632 -2.61249 15
    endloop
  endfacet
  facet normal -0.831473 0.555565 0
    outer loop
      vertex 46.2632 -2.61249 19
      vertex 46.0451 -2.93893 15
      vertex 46.0451 -2.93893 19
    endloop
  endfacet
  facet normal -0.908144 0.418658 0
    outer loop
      vertex 46.455 -2.26995 15
      vertex 46.6194 -1.91342 19
      vertex 46.6194 -1.91342 15
    endloop
  endfacet
  facet normal -0.908144 0.418658 0
    outer loop
      vertex 46.6194 -1.91342 19
      vertex 46.455 -2.26995 15
      vertex 46.455 -2.26995 19
    endloop
  endfacet
  facet normal 0.346118 0.938191 -0
    outer loop
      vertex 40.4549 -4.75528 15
      vertex 40.0866 -4.6194 19
      vertex 40.4549 -4.75528 19
    endloop
  endfacet
  facet normal 0.346118 0.938191 0
    outer loop
      vertex 40.0866 -4.6194 19
      vertex 40.4549 -4.75528 15
      vertex 40.0866 -4.6194 15
    endloop
  endfacet
  facet normal 0.678803 0.734321 -0
    outer loop
      vertex 38.7528 -3.80203 15
      vertex 38.4645 -3.53553 19
      vertex 38.7528 -3.80203 19
    endloop
  endfacet
  facet normal 0.678803 0.734321 0
    outer loop
      vertex 38.4645 -3.53553 19
      vertex 38.7528 -3.80203 15
      vertex 38.4645 -3.53553 15
    endloop
  endfacet
  facet normal 0.90814 0.418666 0
    outer loop
      vertex 37.545 -2.26995 19
      vertex 37.3806 -1.91342 15
      vertex 37.3806 -1.91342 19
    endloop
  endfacet
  facet normal 0.90814 0.418666 0
    outer loop
      vertex 37.3806 -1.91342 15
      vertex 37.545 -2.26995 19
      vertex 37.545 -2.26995 15
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex 37.3806 -1.91342 19
      vertex 37.2447 -1.54508 15
      vertex 37.2447 -1.54508 19
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex 37.2447 -1.54508 15
      vertex 37.3806 -1.91342 19
      vertex 37.3806 -1.91342 15
    endloop
  endfacet
  facet normal 0.980786 0.195089 0
    outer loop
      vertex 37.1381 -1.16723 19
      vertex 37.0616 -0.782172 15
      vertex 37.0616 -0.782172 19
    endloop
  endfacet
  facet normal 0.980786 0.195089 0
    outer loop
      vertex 37.0616 -0.782172 15
      vertex 37.1381 -1.16723 19
      vertex 37.1381 -1.16723 15
    endloop
  endfacet
  facet normal 0.993068 0.117541 0
    outer loop
      vertex 37.0616 -0.782172 19
      vertex 37.0154 -0.392295 15
      vertex 37.0154 -0.392295 19
    endloop
  endfacet
  facet normal 0.993068 0.117541 0
    outer loop
      vertex 37.0154 -0.392295 15
      vertex 37.0616 -0.782172 19
      vertex 37.0616 -0.782172 15
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 43.5451 -4.75528 15
      vertex 43.1672 -4.86185 19
      vertex 43.5451 -4.75528 19
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 43.1672 -4.86185 19
      vertex 43.5451 -4.75528 15
      vertex 43.1672 -4.86185 15
    endloop
  endfacet
  facet normal -0.678798 0.734325 0
    outer loop
      vertex 45.5355 -3.53553 15
      vertex 45.2472 -3.80203 19
      vertex 45.5355 -3.53553 19
    endloop
  endfacet
  facet normal -0.678798 0.734325 0
    outer loop
      vertex 45.2472 -3.80203 19
      vertex 45.5355 -3.53553 15
      vertex 45.2472 -3.80203 15
    endloop
  endfacet
  facet normal -0.555568 0.831471 0
    outer loop
      vertex 44.9389 -4.04508 15
      vertex 44.6125 -4.2632 19
      vertex 44.9389 -4.04508 19
    endloop
  endfacet
  facet normal -0.555568 0.831471 0
    outer loop
      vertex 44.6125 -4.2632 19
      vertex 44.9389 -4.04508 15
      vertex 44.6125 -4.2632 15
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex 44.6125 -4.2632 15
      vertex 44.27 -4.45503 19
      vertex 44.6125 -4.2632 19
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex 44.27 -4.45503 19
      vertex 44.6125 -4.2632 15
      vertex 44.27 -4.45503 15
    endloop
  endfacet
  facet normal 0.0392621 0.999229 -0
    outer loop
      vertex 42 -5 15
      vertex 41.6077 -4.98459 19
      vertex 42 -5 19
    endloop
  endfacet
  facet normal 0.0392621 0.999229 0
    outer loop
      vertex 41.6077 -4.98459 19
      vertex 42 -5 15
      vertex 41.6077 -4.98459 15
    endloop
  endfacet
  facet normal 0.418661 0.908142 -0
    outer loop
      vertex 40.0866 -4.6194 15
      vertex 39.73 -4.45503 19
      vertex 40.0866 -4.6194 19
    endloop
  endfacet
  facet normal 0.418661 0.908142 0
    outer loop
      vertex 39.73 -4.45503 19
      vertex 40.0866 -4.6194 15
      vertex 39.73 -4.45503 15
    endloop
  endfacet
  facet normal 0.195091 0.980785 -0
    outer loop
      vertex 41.2178 -4.93844 15
      vertex 40.8328 -4.86185 19
      vertex 41.2178 -4.93844 19
    endloop
  endfacet
  facet normal 0.195091 0.980785 0
    outer loop
      vertex 40.8328 -4.86185 19
      vertex 41.2178 -4.93844 15
      vertex 40.8328 -4.86185 15
    endloop
  endfacet
  facet normal 0.117536 0.993069 -0
    outer loop
      vertex 41.6077 -4.98459 15
      vertex 41.2178 -4.93844 19
      vertex 41.6077 -4.98459 19
    endloop
  endfacet
  facet normal 0.117536 0.993069 0
    outer loop
      vertex 41.2178 -4.93844 19
      vertex 41.6077 -4.98459 15
      vertex 41.2178 -4.93844 15
    endloop
  endfacet
  facet normal 0.872499 0.488617 0
    outer loop
      vertex 37.7368 -2.61249 19
      vertex 37.545 -2.26995 15
      vertex 37.545 -2.26995 19
    endloop
  endfacet
  facet normal 0.872499 0.488617 0
    outer loop
      vertex 37.545 -2.26995 15
      vertex 37.7368 -2.61249 19
      vertex 37.7368 -2.61249 15
    endloop
  endfacet
  facet normal 0.831468 0.555572 0
    outer loop
      vertex 37.9549 -2.93893 19
      vertex 37.7368 -2.61249 15
      vertex 37.7368 -2.61249 19
    endloop
  endfacet
  facet normal 0.831468 0.555572 0
    outer loop
      vertex 37.7368 -2.61249 15
      vertex 37.9549 -2.93893 19
      vertex 37.9549 -2.93893 15
    endloop
  endfacet
  facet normal 0.785319 0.619091 0
    outer loop
      vertex 38.198 -3.24724 19
      vertex 37.9549 -2.93893 15
      vertex 37.9549 -2.93893 19
    endloop
  endfacet
  facet normal 0.785319 0.619091 0
    outer loop
      vertex 37.9549 -2.93893 15
      vertex 38.198 -3.24724 19
      vertex 38.198 -3.24724 15
    endloop
  endfacet
  facet normal 0.734319 0.678804 0
    outer loop
      vertex 38.4645 -3.53553 19
      vertex 38.198 -3.24724 15
      vertex 38.198 -3.24724 19
    endloop
  endfacet
  facet normal 0.734319 0.678804 0
    outer loop
      vertex 38.198 -3.24724 15
      vertex 38.4645 -3.53553 19
      vertex 38.4645 -3.53553 15
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 37.2447 -1.54508 19
      vertex 37.1381 -1.16723 15
      vertex 37.1381 -1.16723 19
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 37.1381 -1.16723 15
      vertex 37.2447 -1.54508 19
      vertex 37.2447 -1.54508 15
    endloop
  endfacet
  facet normal -0.619097 0.785314 0
    outer loop
      vertex 45.2472 -3.80203 15
      vertex 44.9389 -4.04508 19
      vertex 45.2472 -3.80203 19
    endloop
  endfacet
  facet normal -0.619097 0.785314 0
    outer loop
      vertex 44.9389 -4.04508 19
      vertex 45.2472 -3.80203 15
      vertex 44.9389 -4.04508 15
    endloop
  endfacet
  facet normal 0.488616 0.872499 -0
    outer loop
      vertex 39.73 -4.45503 15
      vertex 39.3875 -4.2632 19
      vertex 39.73 -4.45503 19
    endloop
  endfacet
  facet normal 0.488616 0.872499 0
    outer loop
      vertex 39.3875 -4.2632 19
      vertex 39.73 -4.45503 15
      vertex 39.3875 -4.2632 15
    endloop
  endfacet
  facet normal 0.555573 0.831468 -0
    outer loop
      vertex 39.3875 -4.2632 15
      vertex 39.0611 -4.04508 19
      vertex 39.3875 -4.2632 19
    endloop
  endfacet
  facet normal 0.555573 0.831468 0
    outer loop
      vertex 39.0611 -4.04508 19
      vertex 39.3875 -4.2632 15
      vertex 39.0611 -4.04508 15
    endloop
  endfacet
  facet normal 0.619093 0.785318 -0
    outer loop
      vertex 39.0611 -4.04508 15
      vertex 38.7528 -3.80203 19
      vertex 39.0611 -4.04508 19
    endloop
  endfacet
  facet normal 0.619093 0.785318 0
    outer loop
      vertex 38.7528 -3.80203 19
      vertex 39.0611 -4.04508 15
      vertex 38.7528 -3.80203 15
    endloop
  endfacet
  facet normal -0.678802 -0.734321 0
    outer loop
      vertex 31.6793 32.0177 0
      vertex 31.8552 31.8552 15
      vertex 31.6793 32.0177 15
    endloop
  endfacet
  facet normal -0.678802 -0.734321 -0
    outer loop
      vertex 31.8552 31.8552 15
      vertex 31.6793 32.0177 0
      vertex 31.8552 31.8552 0
    endloop
  endfacet
  facet normal 0.734325 0.678798 0
    outer loop
      vertex 27.5418 27.5418 15
      vertex 27.3792 27.7177 0
      vertex 27.3792 27.7177 15
    endloop
  endfacet
  facet normal 0.734325 0.678798 0
    outer loop
      vertex 27.3792 27.7177 0
      vertex 27.5418 27.5418 15
      vertex 27.5418 27.5418 0
    endloop
  endfacet
  facet normal 0.678802 -0.734321 0
    outer loop
      vertex 27.5418 31.8552 0
      vertex 27.7177 32.0177 15
      vertex 27.5418 31.8552 15
    endloop
  endfacet
  facet normal 0.678802 -0.734321 0
    outer loop
      vertex 27.7177 32.0177 15
      vertex 27.5418 31.8552 0
      vertex 27.7177 32.0177 0
    endloop
  endfacet
  facet normal -0.0392642 -0.999229 0
    outer loop
      vertex 29.6985 32.7485 0
      vertex 29.9378 32.7391 15
      vertex 29.6985 32.7485 15
    endloop
  endfacet
  facet normal -0.0392642 -0.999229 -0
    outer loop
      vertex 29.9378 32.7391 15
      vertex 29.6985 32.7485 0
      vertex 29.9378 32.7391 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392565 0
    outer loop
      vertex 26.6485 29.6985 15
      vertex 26.6579 29.9378 0
      vertex 26.6579 29.9378 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392565 0
    outer loop
      vertex 26.6579 29.9378 0
      vertex 26.6485 29.6985 15
      vertex 26.6485 29.6985 0
    endloop
  endfacet
  facet normal 0.908141 -0.418665 0
    outer loop
      vertex 26.8807 30.8657 15
      vertex 26.9809 31.0832 0
      vertex 26.9809 31.0832 15
    endloop
  endfacet
  facet normal 0.908141 -0.418665 0
    outer loop
      vertex 26.9809 31.0832 0
      vertex 26.8807 30.8657 15
      vertex 26.8807 30.8657 0
    endloop
  endfacet
  facet normal -0.418655 -0.908145 0
    outer loop
      vertex 30.8657 32.5163 0
      vertex 31.0832 32.4161 15
      vertex 30.8657 32.5163 15
    endloop
  endfacet
  facet normal -0.418655 -0.908145 -0
    outer loop
      vertex 31.0832 32.4161 15
      vertex 30.8657 32.5163 0
      vertex 31.0832 32.4161 0
    endloop
  endfacet
  facet normal 0.346115 -0.938192 0
    outer loop
      vertex 28.5313 32.5163 0
      vertex 28.756 32.5992 15
      vertex 28.5313 32.5163 15
    endloop
  endfacet
  facet normal 0.346115 -0.938192 0
    outer loop
      vertex 28.756 32.5992 15
      vertex 28.5313 32.5163 0
      vertex 28.756 32.5992 0
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex 29.2214 32.7109 0
      vertex 29.4592 32.7391 15
      vertex 29.2214 32.7109 15
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex 29.4592 32.7391 15
      vertex 29.2214 32.7109 0
      vertex 29.4592 32.7391 0
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex 26.8807 28.5313 15
      vertex 26.7978 28.756 0
      vertex 26.7978 28.756 15
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex 26.7978 28.756 0
      vertex 26.8807 28.5313 15
      vertex 26.8807 28.5313 0
    endloop
  endfacet
  facet normal 0.785314 -0.619097 0
    outer loop
      vertex 27.231 31.4912 15
      vertex 27.3792 31.6793 0
      vertex 27.3792 31.6793 15
    endloop
  endfacet
  facet normal 0.785314 -0.619097 0
    outer loop
      vertex 27.3792 31.6793 0
      vertex 27.231 31.4912 15
      vertex 27.231 31.4912 0
    endloop
  endfacet
  facet normal 0.0392565 0.999229 -0
    outer loop
      vertex 29.6985 26.6485 0
      vertex 29.4592 26.6579 15
      vertex 29.6985 26.6485 15
    endloop
  endfacet
  facet normal 0.0392565 0.999229 0
    outer loop
      vertex 29.4592 26.6579 15
      vertex 29.6985 26.6485 0
      vertex 29.4592 26.6579 0
    endloop
  endfacet
  facet normal -0.555578 -0.831464 0
    outer loop
      vertex 31.2921 32.299 0
      vertex 31.4912 32.166 15
      vertex 31.2921 32.299 15
    endloop
  endfacet
  facet normal -0.555578 -0.831464 -0
    outer loop
      vertex 31.4912 32.166 15
      vertex 31.2921 32.299 0
      vertex 31.4912 32.166 0
    endloop
  endfacet
  facet normal -0.619092 -0.785318 0
    outer loop
      vertex 31.4912 32.166 0
      vertex 31.6793 32.0177 15
      vertex 31.4912 32.166 15
    endloop
  endfacet
  facet normal -0.619092 -0.785318 -0
    outer loop
      vertex 31.6793 32.0177 15
      vertex 31.4912 32.166 0
      vertex 31.6793 32.0177 0
    endloop
  endfacet
  facet normal -0.488615 -0.872499 0
    outer loop
      vertex 31.0832 32.4161 0
      vertex 31.2921 32.299 15
      vertex 31.0832 32.4161 15
    endloop
  endfacet
  facet normal -0.488615 -0.872499 -0
    outer loop
      vertex 31.2921 32.299 15
      vertex 31.0832 32.4161 0
      vertex 31.2921 32.299 0
    endloop
  endfacet
  facet normal -0.195096 -0.980784 0
    outer loop
      vertex 30.1756 32.7109 0
      vertex 30.4105 32.6642 15
      vertex 30.1756 32.7109 15
    endloop
  endfacet
  facet normal -0.195096 -0.980784 -0
    outer loop
      vertex 30.4105 32.6642 15
      vertex 30.1756 32.7109 0
      vertex 30.4105 32.6642 0
    endloop
  endfacet
  facet normal -0.117539 -0.993068 0
    outer loop
      vertex 29.9378 32.7391 0
      vertex 30.1756 32.7109 15
      vertex 29.9378 32.7391 15
    endloop
  endfacet
  facet normal -0.117539 -0.993068 -0
    outer loop
      vertex 30.1756 32.7109 15
      vertex 29.9378 32.7391 0
      vertex 30.1756 32.7109 0
    endloop
  endfacet
  facet normal -0.346117 -0.938191 0
    outer loop
      vertex 30.641 32.5992 0
      vertex 30.8657 32.5163 15
      vertex 30.641 32.5992 15
    endloop
  endfacet
  facet normal -0.346117 -0.938191 -0
    outer loop
      vertex 30.8657 32.5163 15
      vertex 30.641 32.5992 0
      vertex 30.8657 32.5163 0
    endloop
  endfacet
  facet normal 0.555575 -0.831467 0
    outer loop
      vertex 27.9057 32.166 0
      vertex 28.1049 32.299 15
      vertex 27.9057 32.166 15
    endloop
  endfacet
  facet normal 0.555575 -0.831467 0
    outer loop
      vertex 28.1049 32.299 15
      vertex 27.9057 32.166 0
      vertex 28.1049 32.299 0
    endloop
  endfacet
  facet normal 0.488615 -0.872499 0
    outer loop
      vertex 28.1049 32.299 0
      vertex 28.3138 32.4161 15
      vertex 28.1049 32.299 15
    endloop
  endfacet
  facet normal 0.488615 -0.872499 0
    outer loop
      vertex 28.3138 32.4161 15
      vertex 28.1049 32.299 0
      vertex 28.3138 32.4161 0
    endloop
  endfacet
  facet normal 0.619092 -0.785318 0
    outer loop
      vertex 27.7177 32.0177 0
      vertex 27.9057 32.166 15
      vertex 27.7177 32.0177 15
    endloop
  endfacet
  facet normal 0.619092 -0.785318 0
    outer loop
      vertex 27.9057 32.166 15
      vertex 27.7177 32.0177 0
      vertex 27.9057 32.166 0
    endloop
  endfacet
  facet normal 0.271442 -0.962455 0
    outer loop
      vertex 28.756 32.5992 0
      vertex 28.9865 32.6642 15
      vertex 28.756 32.5992 15
    endloop
  endfacet
  facet normal 0.271442 -0.962455 0
    outer loop
      vertex 28.9865 32.6642 15
      vertex 28.756 32.5992 0
      vertex 28.9865 32.6642 0
    endloop
  endfacet
  facet normal 0.0392645 -0.999229 0
    outer loop
      vertex 29.4592 32.7391 0
      vertex 29.6985 32.7485 15
      vertex 29.4592 32.7391 15
    endloop
  endfacet
  facet normal 0.0392645 -0.999229 0
    outer loop
      vertex 29.6985 32.7485 15
      vertex 29.4592 32.7391 0
      vertex 29.6985 32.7485 0
    endloop
  endfacet
  facet normal 0.83147 0.555569 0
    outer loop
      vertex 27.231 27.9057 15
      vertex 27.0979 28.1049 0
      vertex 27.0979 28.1049 15
    endloop
  endfacet
  facet normal 0.83147 0.555569 0
    outer loop
      vertex 27.0979 28.1049 0
      vertex 27.231 27.9057 15
      vertex 27.231 27.9057 0
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex 26.686 29.2214 15
      vertex 26.6579 29.4592 0
      vertex 26.6579 29.4592 15
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex 26.6579 29.4592 0
      vertex 26.686 29.2214 15
      vertex 26.686 29.2214 0
    endloop
  endfacet
  facet normal 0.999229 0.0392565 0
    outer loop
      vertex 26.6579 29.4592 15
      vertex 26.6485 29.6985 0
      vertex 26.6485 29.6985 15
    endloop
  endfacet
  facet normal 0.999229 0.0392565 0
    outer loop
      vertex 26.6485 29.6985 0
      vertex 26.6579 29.4592 15
      vertex 26.6579 29.4592 0
    endloop
  endfacet
  facet normal 0.872494 0.488625 0
    outer loop
      vertex 27.0979 28.1049 15
      vertex 26.9809 28.3138 0
      vertex 26.9809 28.3138 15
    endloop
  endfacet
  facet normal 0.872494 0.488625 0
    outer loop
      vertex 26.9809 28.3138 0
      vertex 27.0979 28.1049 15
      vertex 27.0979 28.1049 0
    endloop
  endfacet
  facet normal 0.785314 0.619097 0
    outer loop
      vertex 27.3792 27.7177 15
      vertex 27.231 27.9057 0
      vertex 27.231 27.9057 15
    endloop
  endfacet
  facet normal 0.785314 0.619097 0
    outer loop
      vertex 27.231 27.9057 0
      vertex 27.3792 27.7177 15
      vertex 27.3792 27.7177 0
    endloop
  endfacet
  facet normal 0.962457 -0.271434 0
    outer loop
      vertex 26.7328 30.4105 15
      vertex 26.7978 30.641 0
      vertex 26.7978 30.641 15
    endloop
  endfacet
  facet normal 0.962457 -0.271434 0
    outer loop
      vertex 26.7978 30.641 0
      vertex 26.7328 30.4105 15
      vertex 26.7328 30.4105 0
    endloop
  endfacet
  facet normal 0.938192 -0.346115 0
    outer loop
      vertex 26.7978 30.641 15
      vertex 26.8807 30.8657 0
      vertex 26.8807 30.8657 15
    endloop
  endfacet
  facet normal 0.938192 -0.346115 0
    outer loop
      vertex 26.8807 30.8657 0
      vertex 26.7978 30.641 15
      vertex 26.7978 30.641 0
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex 26.6579 29.9378 15
      vertex 26.686 30.1756 0
      vertex 26.686 30.1756 15
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex 26.686 30.1756 0
      vertex 26.6579 29.9378 15
      vertex 26.6579 29.9378 0
    endloop
  endfacet
  facet normal 0.83147 -0.555569 0
    outer loop
      vertex 27.0979 31.2921 15
      vertex 27.231 31.4912 0
      vertex 27.231 31.4912 15
    endloop
  endfacet
  facet normal 0.83147 -0.555569 0
    outer loop
      vertex 27.231 31.4912 0
      vertex 27.0979 31.2921 15
      vertex 27.0979 31.2921 0
    endloop
  endfacet
  facet normal 0.734325 -0.678798 0
    outer loop
      vertex 27.3792 31.6793 15
      vertex 27.5418 31.8552 0
      vertex 27.5418 31.8552 15
    endloop
  endfacet
  facet normal 0.734325 -0.678798 0
    outer loop
      vertex 27.5418 31.8552 0
      vertex 27.3792 31.6793 15
      vertex 27.3792 31.6793 0
    endloop
  endfacet
  facet normal -0.734321 0.678802 0
    outer loop
      vertex 31.8552 27.5418 0
      vertex 32.0177 27.7177 15
      vertex 32.0177 27.7177 0
    endloop
  endfacet
  facet normal -0.734321 0.678802 0
    outer loop
      vertex 32.0177 27.7177 15
      vertex 31.8552 27.5418 0
      vertex 31.8552 27.5418 15
    endloop
  endfacet
  facet normal -0.908144 0.418658 0
    outer loop
      vertex 32.4161 28.3138 0
      vertex 32.5163 28.5313 15
      vertex 32.5163 28.5313 0
    endloop
  endfacet
  facet normal -0.908144 0.418658 0
    outer loop
      vertex 32.5163 28.5313 15
      vertex 32.4161 28.3138 0
      vertex 32.4161 28.3138 15
    endloop
  endfacet
  facet normal -0.831467 0.555575 0
    outer loop
      vertex 32.166 27.9057 0
      vertex 32.299 28.1049 15
      vertex 32.299 28.1049 0
    endloop
  endfacet
  facet normal -0.831467 0.555575 0
    outer loop
      vertex 32.299 28.1049 15
      vertex 32.166 27.9057 0
      vertex 32.166 27.9057 15
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex 32.7109 29.2214 0
      vertex 32.7391 29.4592 15
      vertex 32.7391 29.4592 0
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex 32.7391 29.4592 15
      vertex 32.7109 29.2214 0
      vertex 32.7109 29.2214 15
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex 32.6642 28.9865 0
      vertex 32.7109 29.2214 15
      vertex 32.7109 29.2214 0
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex 32.7109 29.2214 15
      vertex 32.6642 28.9865 0
      vertex 32.6642 28.9865 15
    endloop
  endfacet
  facet normal -0.938192 0.346115 0
    outer loop
      vertex 32.5163 28.5313 0
      vertex 32.5992 28.756 15
      vertex 32.5992 28.756 0
    endloop
  endfacet
  facet normal -0.938192 0.346115 0
    outer loop
      vertex 32.5992 28.756 15
      vertex 32.5163 28.5313 0
      vertex 32.5163 28.5313 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392642 0
    outer loop
      vertex 32.7485 29.6985 0
      vertex 32.7391 29.9378 15
      vertex 32.7391 29.9378 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392642 0
    outer loop
      vertex 32.7391 29.9378 15
      vertex 32.7485 29.6985 0
      vertex 32.7485 29.6985 15
    endloop
  endfacet
  facet normal -0.785318 -0.619092 0
    outer loop
      vertex 32.166 31.4912 0
      vertex 32.0177 31.6793 15
      vertex 32.0177 31.6793 0
    endloop
  endfacet
  facet normal -0.785318 -0.619092 0
    outer loop
      vertex 32.0177 31.6793 15
      vertex 32.166 31.4912 0
      vertex 32.166 31.4912 15
    endloop
  endfacet
  facet normal -0.0392565 0.999229 0
    outer loop
      vertex 29.9378 26.6579 0
      vertex 29.6985 26.6485 15
      vertex 29.9378 26.6579 15
    endloop
  endfacet
  facet normal -0.0392565 0.999229 0
    outer loop
      vertex 29.6985 26.6485 15
      vertex 29.9378 26.6579 0
      vertex 29.6985 26.6485 0
    endloop
  endfacet
  facet normal -0.619097 0.785314 0
    outer loop
      vertex 31.6793 27.3792 0
      vertex 31.4912 27.231 15
      vertex 31.6793 27.3792 15
    endloop
  endfacet
  facet normal -0.619097 0.785314 0
    outer loop
      vertex 31.4912 27.231 15
      vertex 31.6793 27.3792 0
      vertex 31.4912 27.231 0
    endloop
  endfacet
  facet normal 0.195096 0.980784 -0
    outer loop
      vertex 29.2214 26.686 0
      vertex 28.9865 26.7328 15
      vertex 29.2214 26.686 15
    endloop
  endfacet
  facet normal 0.195096 0.980784 0
    outer loop
      vertex 28.9865 26.7328 15
      vertex 29.2214 26.686 0
      vertex 28.9865 26.7328 0
    endloop
  endfacet
  facet normal 0.346117 0.938191 -0
    outer loop
      vertex 28.756 26.7978 0
      vertex 28.5313 26.8807 15
      vertex 28.756 26.7978 15
    endloop
  endfacet
  facet normal 0.346117 0.938191 0
    outer loop
      vertex 28.5313 26.8807 15
      vertex 28.756 26.7978 0
      vertex 28.5313 26.8807 0
    endloop
  endfacet
  facet normal 0.117538 0.993068 -0
    outer loop
      vertex 29.4592 26.6579 0
      vertex 29.2214 26.686 15
      vertex 29.4592 26.6579 15
    endloop
  endfacet
  facet normal 0.117538 0.993068 0
    outer loop
      vertex 29.2214 26.686 15
      vertex 29.4592 26.6579 0
      vertex 29.2214 26.686 0
    endloop
  endfacet
  facet normal 0.555569 0.83147 -0
    outer loop
      vertex 28.1049 27.0979 0
      vertex 27.9057 27.231 15
      vertex 28.1049 27.0979 15
    endloop
  endfacet
  facet normal 0.555569 0.83147 0
    outer loop
      vertex 27.9057 27.231 15
      vertex 28.1049 27.0979 0
      vertex 27.9057 27.231 0
    endloop
  endfacet
  facet normal 0.488625 0.872494 -0
    outer loop
      vertex 28.3138 26.9809 0
      vertex 28.1049 27.0979 15
      vertex 28.3138 26.9809 15
    endloop
  endfacet
  facet normal 0.488625 0.872494 0
    outer loop
      vertex 28.1049 27.0979 15
      vertex 28.3138 26.9809 0
      vertex 28.1049 27.0979 0
    endloop
  endfacet
  facet normal 0.678798 0.734325 -0
    outer loop
      vertex 27.7177 27.3792 0
      vertex 27.5418 27.5418 15
      vertex 27.7177 27.3792 15
    endloop
  endfacet
  facet normal 0.678798 0.734325 0
    outer loop
      vertex 27.5418 27.5418 15
      vertex 27.7177 27.3792 0
      vertex 27.5418 27.5418 0
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex 28.3138 32.4161 0
      vertex 28.5313 32.5163 15
      vertex 28.3138 32.4161 15
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex 28.5313 32.5163 15
      vertex 28.3138 32.4161 0
      vertex 28.5313 32.5163 0
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex 28.9865 32.6642 0
      vertex 29.2214 32.7109 15
      vertex 28.9865 32.6642 15
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex 29.2214 32.7109 15
      vertex 28.9865 32.6642 0
      vertex 29.2214 32.7109 0
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex 26.7328 28.9865 15
      vertex 26.686 29.2214 0
      vertex 26.686 29.2214 15
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex 26.686 29.2214 0
      vertex 26.7328 28.9865 15
      vertex 26.7328 28.9865 0
    endloop
  endfacet
  facet normal 0.962458 0.271432 0
    outer loop
      vertex 26.7978 28.756 15
      vertex 26.7328 28.9865 0
      vertex 26.7328 28.9865 15
    endloop
  endfacet
  facet normal 0.962458 0.271432 0
    outer loop
      vertex 26.7328 28.9865 0
      vertex 26.7978 28.756 15
      vertex 26.7978 28.756 0
    endloop
  endfacet
  facet normal 0.908142 0.418662 0
    outer loop
      vertex 26.9809 28.3138 15
      vertex 26.8807 28.5313 0
      vertex 26.8807 28.5313 15
    endloop
  endfacet
  facet normal 0.908142 0.418662 0
    outer loop
      vertex 26.8807 28.5313 0
      vertex 26.9809 28.3138 15
      vertex 26.9809 28.3138 0
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex 26.686 30.1756 15
      vertex 26.7328 30.4105 0
      vertex 26.7328 30.4105 15
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex 26.7328 30.4105 0
      vertex 26.686 30.1756 15
      vertex 26.686 30.1756 0
    endloop
  endfacet
  facet normal -0.734321 -0.678802 0
    outer loop
      vertex 32.0177 31.6793 0
      vertex 31.8552 31.8552 15
      vertex 31.8552 31.8552 0
    endloop
  endfacet
  facet normal -0.734321 -0.678802 0
    outer loop
      vertex 31.8552 31.8552 15
      vertex 32.0177 31.6793 0
      vertex 32.0177 31.6793 15
    endloop
  endfacet
  facet normal -0.785318 0.619092 0
    outer loop
      vertex 32.0177 27.7177 0
      vertex 32.166 27.9057 15
      vertex 32.166 27.9057 0
    endloop
  endfacet
  facet normal -0.785318 0.619092 0
    outer loop
      vertex 32.166 27.9057 15
      vertex 32.0177 27.7177 0
      vertex 32.0177 27.7177 15
    endloop
  endfacet
  facet normal -0.872499 0.488615 0
    outer loop
      vertex 32.299 28.1049 0
      vertex 32.4161 28.3138 15
      vertex 32.4161 28.3138 0
    endloop
  endfacet
  facet normal -0.872499 0.488615 0
    outer loop
      vertex 32.4161 28.3138 15
      vertex 32.299 28.1049 0
      vertex 32.299 28.1049 15
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 32.7391 29.4592 0
      vertex 32.7485 29.6985 15
      vertex 32.7485 29.6985 0
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 32.7485 29.6985 15
      vertex 32.7391 29.4592 0
      vertex 32.7391 29.4592 15
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex 32.5992 28.756 0
      vertex 32.6642 28.9865 15
      vertex 32.6642 28.9865 0
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex 32.6642 28.9865 15
      vertex 32.5992 28.756 0
      vertex 32.5992 28.756 15
    endloop
  endfacet
  facet normal -0.993068 -0.117539 0
    outer loop
      vertex 32.7391 29.9378 0
      vertex 32.7109 30.1756 15
      vertex 32.7109 30.1756 0
    endloop
  endfacet
  facet normal -0.993068 -0.117539 0
    outer loop
      vertex 32.7109 30.1756 15
      vertex 32.7391 29.9378 0
      vertex 32.7391 29.9378 15
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex 32.7109 30.1756 0
      vertex 32.6642 30.4105 15
      vertex 32.6642 30.4105 0
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex 32.6642 30.4105 15
      vertex 32.7109 30.1756 0
      vertex 32.7109 30.1756 15
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex 32.5992 30.641 0
      vertex 32.5163 30.8657 15
      vertex 32.5163 30.8657 0
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex 32.5163 30.8657 15
      vertex 32.5992 30.641 0
      vertex 32.5992 30.641 15
    endloop
  endfacet
  facet normal -0.831464 -0.555578 0
    outer loop
      vertex 32.299 31.2921 0
      vertex 32.166 31.4912 15
      vertex 32.166 31.4912 0
    endloop
  endfacet
  facet normal -0.831464 -0.555578 0
    outer loop
      vertex 32.166 31.4912 15
      vertex 32.299 31.2921 0
      vertex 32.299 31.2921 15
    endloop
  endfacet
  facet normal -0.908145 -0.418655 0
    outer loop
      vertex 32.5163 30.8657 0
      vertex 32.4161 31.0832 15
      vertex 32.4161 31.0832 0
    endloop
  endfacet
  facet normal -0.908145 -0.418655 0
    outer loop
      vertex 32.4161 31.0832 15
      vertex 32.5163 30.8657 0
      vertex 32.5163 30.8657 15
    endloop
  endfacet
  facet normal -0.872499 -0.488615 0
    outer loop
      vertex 32.4161 31.0832 0
      vertex 32.299 31.2921 15
      vertex 32.299 31.2921 0
    endloop
  endfacet
  facet normal -0.872499 -0.488615 0
    outer loop
      vertex 32.299 31.2921 15
      vertex 32.4161 31.0832 0
      vertex 32.4161 31.0832 15
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex 30.1756 26.686 0
      vertex 29.9378 26.6579 15
      vertex 30.1756 26.686 15
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex 29.9378 26.6579 15
      vertex 30.1756 26.686 0
      vertex 29.9378 26.6579 0
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex 30.4105 26.7328 0
      vertex 30.1756 26.686 15
      vertex 30.4105 26.7328 15
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex 30.1756 26.686 15
      vertex 30.4105 26.7328 0
      vertex 30.1756 26.686 0
    endloop
  endfacet
  facet normal -0.346115 0.938192 0
    outer loop
      vertex 30.8657 26.8807 0
      vertex 30.641 26.7978 15
      vertex 30.8657 26.8807 15
    endloop
  endfacet
  facet normal -0.346115 0.938192 0
    outer loop
      vertex 30.641 26.7978 15
      vertex 30.8657 26.8807 0
      vertex 30.641 26.7978 0
    endloop
  endfacet
  facet normal -0.488622 0.872496 0
    outer loop
      vertex 31.2921 27.0979 0
      vertex 31.0832 26.9809 15
      vertex 31.2921 27.0979 15
    endloop
  endfacet
  facet normal -0.488622 0.872496 0
    outer loop
      vertex 31.0832 26.9809 15
      vertex 31.2921 27.0979 0
      vertex 31.0832 26.9809 0
    endloop
  endfacet
  facet normal -0.418665 0.908141 0
    outer loop
      vertex 31.0832 26.9809 0
      vertex 30.8657 26.8807 15
      vertex 31.0832 26.9809 15
    endloop
  endfacet
  facet normal -0.418665 0.908141 0
    outer loop
      vertex 30.8657 26.8807 15
      vertex 31.0832 26.9809 0
      vertex 30.8657 26.8807 0
    endloop
  endfacet
  facet normal -0.555569 0.83147 0
    outer loop
      vertex 31.4912 27.231 0
      vertex 31.2921 27.0979 15
      vertex 31.4912 27.231 15
    endloop
  endfacet
  facet normal -0.555569 0.83147 0
    outer loop
      vertex 31.2921 27.0979 15
      vertex 31.4912 27.231 0
      vertex 31.2921 27.0979 0
    endloop
  endfacet
  facet normal -0.678798 0.734325 0
    outer loop
      vertex 31.8552 27.5418 0
      vertex 31.6793 27.3792 15
      vertex 31.8552 27.5418 15
    endloop
  endfacet
  facet normal -0.678798 0.734325 0
    outer loop
      vertex 31.6793 27.3792 15
      vertex 31.8552 27.5418 0
      vertex 31.6793 27.3792 0
    endloop
  endfacet
  facet normal 0.271432 0.962458 -0
    outer loop
      vertex 28.9865 26.7328 0
      vertex 28.756 26.7978 15
      vertex 28.9865 26.7328 15
    endloop
  endfacet
  facet normal 0.271432 0.962458 0
    outer loop
      vertex 28.756 26.7978 15
      vertex 28.9865 26.7328 0
      vertex 28.756 26.7978 0
    endloop
  endfacet
  facet normal 0.418662 0.908142 -0
    outer loop
      vertex 28.5313 26.8807 0
      vertex 28.3138 26.9809 15
      vertex 28.5313 26.8807 15
    endloop
  endfacet
  facet normal 0.418662 0.908142 0
    outer loop
      vertex 28.3138 26.9809 15
      vertex 28.5313 26.8807 0
      vertex 28.3138 26.9809 0
    endloop
  endfacet
  facet normal 0.619097 0.785314 -0
    outer loop
      vertex 27.9057 27.231 0
      vertex 27.7177 27.3792 15
      vertex 27.9057 27.231 15
    endloop
  endfacet
  facet normal 0.619097 0.785314 0
    outer loop
      vertex 27.7177 27.3792 15
      vertex 27.9057 27.231 0
      vertex 27.7177 27.3792 0
    endloop
  endfacet
  facet normal -0.27144 -0.962455 0
    outer loop
      vertex 30.4105 32.6642 0
      vertex 30.641 32.5992 15
      vertex 30.4105 32.6642 15
    endloop
  endfacet
  facet normal -0.27144 -0.962455 -0
    outer loop
      vertex 30.641 32.5992 15
      vertex 30.4105 32.6642 0
      vertex 30.641 32.5992 0
    endloop
  endfacet
  facet normal 0.872496 -0.488622 0
    outer loop
      vertex 26.9809 31.0832 15
      vertex 27.0979 31.2921 0
      vertex 27.0979 31.2921 15
    endloop
  endfacet
  facet normal 0.872496 -0.488622 0
    outer loop
      vertex 27.0979 31.2921 0
      vertex 26.9809 31.0832 15
      vertex 26.9809 31.0832 0
    endloop
  endfacet
  facet normal -0.962455 -0.27144 0
    outer loop
      vertex 32.6642 30.4105 0
      vertex 32.5992 30.641 15
      vertex 32.5992 30.641 0
    endloop
  endfacet
  facet normal -0.962455 -0.27144 0
    outer loop
      vertex 32.5992 30.641 15
      vertex 32.6642 30.4105 0
      vertex 32.6642 30.4105 15
    endloop
  endfacet
  facet normal -0.271434 0.962457 0
    outer loop
      vertex 30.641 26.7978 0
      vertex 30.4105 26.7328 15
      vertex 30.641 26.7978 15
    endloop
  endfacet
  facet normal -0.271434 0.962457 0
    outer loop
      vertex 30.4105 26.7328 15
      vertex 30.641 26.7978 0
      vertex 30.4105 26.7328 0
    endloop
  endfacet
  facet normal -0.678796 -0.734326 0
    outer loop
      vertex 32.9457 33.5005 15
      vertex 33.234 33.234 19
      vertex 32.9457 33.5005 19
    endloop
  endfacet
  facet normal -0.678796 -0.734326 -0
    outer loop
      vertex 33.234 33.234 19
      vertex 32.9457 33.5005 15
      vertex 33.234 33.234 15
    endloop
  endfacet
  facet normal 0.734326 -0.678796 0
    outer loop
      vertex 25.8965 32.9457 19
      vertex 26.163 33.234 15
      vertex 26.163 33.234 19
    endloop
  endfacet
  facet normal 0.734326 -0.678796 0
    outer loop
      vertex 26.163 33.234 15
      vertex 25.8965 32.9457 19
      vertex 25.8965 32.9457 15
    endloop
  endfacet
  facet normal -0.734324 0.678799 0
    outer loop
      vertex 33.234 26.163 15
      vertex 33.5005 26.4512 19
      vertex 33.5005 26.4512 15
    endloop
  endfacet
  facet normal -0.734324 0.678799 0
    outer loop
      vertex 33.5005 26.4512 19
      vertex 33.234 26.163 15
      vertex 33.234 26.163 19
    endloop
  endfacet
  facet normal 0.0392645 -0.999229 0
    outer loop
      vertex 29.3062 34.6831 15
      vertex 29.6985 34.6985 19
      vertex 29.3062 34.6831 19
    endloop
  endfacet
  facet normal 0.0392645 -0.999229 0
    outer loop
      vertex 29.6985 34.6985 19
      vertex 29.3062 34.6831 15
      vertex 29.6985 34.6985 15
    endloop
  endfacet
  facet normal 0.999229 0.0392597 0
    outer loop
      vertex 24.7139 29.3062 19
      vertex 24.6985 29.6985 15
      vertex 24.6985 29.6985 19
    endloop
  endfacet
  facet normal 0.999229 0.0392597 0
    outer loop
      vertex 24.6985 29.6985 15
      vertex 24.7139 29.3062 19
      vertex 24.7139 29.3062 15
    endloop
  endfacet
  facet normal 0.938192 -0.346115 0
    outer loop
      vertex 24.9432 31.2436 19
      vertex 25.0791 31.6119 15
      vertex 25.0791 31.6119 19
    endloop
  endfacet
  facet normal 0.938192 -0.346115 0
    outer loop
      vertex 25.0791 31.6119 15
      vertex 24.9432 31.2436 19
      vertex 24.9432 31.2436 15
    endloop
  endfacet
  facet normal -0.346114 -0.938193 0
    outer loop
      vertex 31.2436 34.4538 15
      vertex 31.6119 34.3179 19
      vertex 31.2436 34.4538 19
    endloop
  endfacet
  facet normal -0.346114 -0.938193 -0
    outer loop
      vertex 31.6119 34.3179 19
      vertex 31.2436 34.4538 15
      vertex 31.6119 34.3179 15
    endloop
  endfacet
  facet normal 0.418656 -0.908145 0
    outer loop
      vertex 27.4285 34.1535 15
      vertex 27.7851 34.3179 19
      vertex 27.4285 34.1535 19
    endloop
  endfacet
  facet normal 0.418656 -0.908145 0
    outer loop
      vertex 27.7851 34.3179 19
      vertex 27.4285 34.1535 15
      vertex 27.7851 34.3179 15
    endloop
  endfacet
  facet normal 0.195089 -0.980785 0
    outer loop
      vertex 28.5313 34.5603 15
      vertex 28.9163 34.6369 19
      vertex 28.5313 34.5603 19
    endloop
  endfacet
  facet normal 0.195089 -0.980785 0
    outer loop
      vertex 28.9163 34.6369 19
      vertex 28.5313 34.5603 15
      vertex 28.9163 34.6369 15
    endloop
  endfacet
  facet normal 0.908142 0.418662 0
    outer loop
      vertex 25.2435 27.4285 19
      vertex 25.0791 27.7851 15
      vertex 25.0791 27.7851 19
    endloop
  endfacet
  facet normal 0.908142 0.418662 0
    outer loop
      vertex 25.0791 27.7851 15
      vertex 25.2435 27.4285 19
      vertex 25.2435 27.4285 15
    endloop
  endfacet
  facet normal 0.872496 -0.48862 0
    outer loop
      vertex 25.2435 31.9684 19
      vertex 25.4353 32.311 15
      vertex 25.4353 32.311 19
    endloop
  endfacet
  facet normal 0.872496 -0.48862 0
    outer loop
      vertex 25.4353 32.311 15
      vertex 25.2435 31.9684 19
      vertex 25.2435 31.9684 15
    endloop
  endfacet
  facet normal -0.488624 -0.872494 0
    outer loop
      vertex 31.9684 34.1535 15
      vertex 32.311 33.9617 19
      vertex 31.9684 34.1535 19
    endloop
  endfacet
  facet normal -0.488624 -0.872494 -0
    outer loop
      vertex 32.311 33.9617 19
      vertex 31.9684 34.1535 15
      vertex 32.311 33.9617 15
    endloop
  endfacet
  facet normal -0.61909 -0.78532 0
    outer loop
      vertex 32.6374 33.7436 15
      vertex 32.9457 33.5005 19
      vertex 32.6374 33.7436 19
    endloop
  endfacet
  facet normal -0.61909 -0.78532 -0
    outer loop
      vertex 32.9457 33.5005 19
      vertex 32.6374 33.7436 15
      vertex 32.9457 33.5005 15
    endloop
  endfacet
  facet normal -0.418658 -0.908144 0
    outer loop
      vertex 31.6119 34.3179 15
      vertex 31.9684 34.1535 19
      vertex 31.6119 34.3179 19
    endloop
  endfacet
  facet normal -0.418658 -0.908144 -0
    outer loop
      vertex 31.9684 34.1535 19
      vertex 31.6119 34.3179 15
      vertex 31.9684 34.1535 15
    endloop
  endfacet
  facet normal -0.195089 -0.980785 0
    outer loop
      vertex 30.4807 34.6369 15
      vertex 30.8657 34.5603 19
      vertex 30.4807 34.6369 19
    endloop
  endfacet
  facet normal -0.195089 -0.980785 -0
    outer loop
      vertex 30.8657 34.5603 19
      vertex 30.4807 34.6369 15
      vertex 30.8657 34.5603 15
    endloop
  endfacet
  facet normal -0.271441 -0.962455 0
    outer loop
      vertex 30.8657 34.5603 15
      vertex 31.2436 34.4538 19
      vertex 30.8657 34.5603 19
    endloop
  endfacet
  facet normal -0.271441 -0.962455 -0
    outer loop
      vertex 31.2436 34.4538 19
      vertex 30.8657 34.5603 15
      vertex 31.2436 34.4538 15
    endloop
  endfacet
  facet normal 0.555572 -0.831468 0
    outer loop
      vertex 26.7596 33.7436 15
      vertex 27.086 33.9617 19
      vertex 26.7596 33.7436 19
    endloop
  endfacet
  facet normal 0.555572 -0.831468 0
    outer loop
      vertex 27.086 33.9617 19
      vertex 26.7596 33.7436 15
      vertex 27.086 33.9617 15
    endloop
  endfacet
  facet normal 0.488626 -0.872493 0
    outer loop
      vertex 27.086 33.9617 15
      vertex 27.4285 34.1535 19
      vertex 27.086 33.9617 19
    endloop
  endfacet
  facet normal 0.488626 -0.872493 0
    outer loop
      vertex 27.4285 34.1535 19
      vertex 27.086 33.9617 15
      vertex 27.4285 34.1535 15
    endloop
  endfacet
  facet normal 0.271442 -0.962455 0
    outer loop
      vertex 28.1534 34.4538 15
      vertex 28.5313 34.5603 19
      vertex 28.1534 34.4538 19
    endloop
  endfacet
  facet normal 0.271442 -0.962455 0
    outer loop
      vertex 28.5313 34.5603 19
      vertex 28.1534 34.4538 15
      vertex 28.5313 34.5603 15
    endloop
  endfacet
  facet normal 0.117541 -0.993068 0
    outer loop
      vertex 28.9163 34.6369 15
      vertex 29.3062 34.6831 19
      vertex 28.9163 34.6369 19
    endloop
  endfacet
  facet normal 0.117541 -0.993068 0
    outer loop
      vertex 29.3062 34.6831 19
      vertex 28.9163 34.6369 15
      vertex 29.3062 34.6831 15
    endloop
  endfacet
  facet normal 0.831468 0.555572 0
    outer loop
      vertex 25.6534 26.7596 19
      vertex 25.4353 27.086 15
      vertex 25.4353 27.086 19
    endloop
  endfacet
  facet normal 0.831468 0.555572 0
    outer loop
      vertex 25.4353 27.086 15
      vertex 25.6534 26.7596 19
      vertex 25.6534 26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.7485 29.6985 15
      vertex 34.6985 29.6985 15
      vertex 34.6831 30.0908 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.7391 29.9378 15
      vertex 34.6831 30.0908 15
      vertex 34.6369 30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 29.6985 15
      vertex 32.7485 29.6985 15
      vertex 34.6831 29.3062 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.7109 30.1756 15
      vertex 34.6369 30.4807 15
      vertex 34.5603 30.8657 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.7391 29.4592 15
      vertex 34.6831 29.3062 15
      vertex 32.7485 29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.6642 30.4105 15
      vertex 34.5603 30.8657 15
      vertex 34.4538 31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6831 29.3062 15
      vertex 32.7391 29.4592 15
      vertex 34.6369 28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.5992 30.641 15
      vertex 34.4538 31.2436 15
      vertex 34.3179 31.6119 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.7109 29.2214 15
      vertex 34.6369 28.9163 15
      vertex 32.7391 29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.5163 30.8657 15
      vertex 34.3179 31.6119 15
      vertex 34.1535 31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6369 28.9163 15
      vertex 32.7109 29.2214 15
      vertex 34.5603 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.4161 31.0832 15
      vertex 34.1535 31.9684 15
      vertex 33.9617 32.311 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.6642 28.9865 15
      vertex 34.5603 28.5313 15
      vertex 32.7109 29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.299 31.2921 15
      vertex 33.9617 32.311 15
      vertex 33.7436 32.6374 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.5603 28.5313 15
      vertex 32.6642 28.9865 15
      vertex 34.4538 28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.166 31.4912 15
      vertex 33.7436 32.6374 15
      vertex 33.5005 32.9457 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.5992 28.756 15
      vertex 34.4538 28.1534 15
      vertex 32.6642 28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.0177 31.6793 15
      vertex 33.5005 32.9457 15
      vertex 33.234 33.234 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.4538 28.1534 15
      vertex 32.5992 28.756 15
      vertex 34.3179 27.7851 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.8552 31.8552 15
      vertex 33.234 33.234 15
      vertex 32.9457 33.5005 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.5163 28.5313 15
      vertex 34.3179 27.7851 15
      vertex 32.5992 28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.3179 27.7851 15
      vertex 32.5163 28.5313 15
      vertex 34.1535 27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6831 30.0908 15
      vertex 32.7391 29.9378 15
      vertex 32.7485 29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6369 30.4807 15
      vertex 32.7109 30.1756 15
      vertex 32.7391 29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.5603 30.8657 15
      vertex 32.6642 30.4105 15
      vertex 32.7109 30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.6793 32.0177 15
      vertex 32.9457 33.5005 15
      vertex 32.6374 33.7436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.4538 31.2436 15
      vertex 32.5992 30.641 15
      vertex 32.6642 30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.3179 31.6119 15
      vertex 32.5163 30.8657 15
      vertex 32.5992 30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.1535 31.9684 15
      vertex 32.4161 31.0832 15
      vertex 32.5163 30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.4912 32.166 15
      vertex 32.6374 33.7436 15
      vertex 32.311 33.9617 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.9617 32.311 15
      vertex 32.299 31.2921 15
      vertex 32.4161 31.0832 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.7436 32.6374 15
      vertex 32.166 31.4912 15
      vertex 32.299 31.2921 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.5005 32.9457 15
      vertex 32.0177 31.6793 15
      vertex 32.166 31.4912 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.2921 32.299 15
      vertex 32.311 33.9617 15
      vertex 31.9684 34.1535 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.234 33.234 15
      vertex 31.8552 31.8552 15
      vertex 32.0177 31.6793 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.9457 33.5005 15
      vertex 31.6793 32.0177 15
      vertex 31.8552 31.8552 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.0832 32.4161 15
      vertex 31.9684 34.1535 15
      vertex 31.6119 34.3179 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.6374 33.7436 15
      vertex 31.4912 32.166 15
      vertex 31.6793 32.0177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.311 33.9617 15
      vertex 31.2921 32.299 15
      vertex 31.4912 32.166 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.8657 32.5163 15
      vertex 31.6119 34.3179 15
      vertex 31.2436 34.4538 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.9684 34.1535 15
      vertex 31.0832 32.4161 15
      vertex 31.2921 32.299 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.641 32.5992 15
      vertex 31.2436 34.4538 15
      vertex 30.8657 34.5603 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.6119 34.3179 15
      vertex 30.8657 32.5163 15
      vertex 31.0832 32.4161 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.2436 34.4538 15
      vertex 30.641 32.5992 15
      vertex 30.8657 32.5163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.4105 32.6642 15
      vertex 30.8657 34.5603 15
      vertex 30.4807 34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.8657 34.5603 15
      vertex 30.4105 32.6642 15
      vertex 30.641 32.5992 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.4807 34.6369 15
      vertex 30.1756 32.7109 15
      vertex 30.4105 32.6642 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.0908 34.6831 15
      vertex 30.1756 32.7109 15
      vertex 30.4807 34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.0908 34.6831 15
      vertex 29.9378 32.7391 15
      vertex 30.1756 32.7109 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 34.6985 15
      vertex 29.9378 32.7391 15
      vertex 30.0908 34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 34.6985 15
      vertex 29.6985 32.7485 15
      vertex 29.9378 32.7391 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 34.6985 15
      vertex 29.4592 32.7391 15
      vertex 29.6985 32.7485 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.3062 34.6831 15
      vertex 29.4592 32.7391 15
      vertex 29.6985 34.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.3062 34.6831 15
      vertex 29.2214 32.7109 15
      vertex 29.4592 32.7391 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 28.9163 34.6369 15
      vertex 29.2214 32.7109 15
      vertex 29.3062 34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.2214 32.7109 15
      vertex 28.9163 34.6369 15
      vertex 28.9865 32.6642 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 28.5313 34.5603 15
      vertex 28.9865 32.6642 15
      vertex 28.9163 34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9865 32.6642 15
      vertex 28.5313 34.5603 15
      vertex 28.756 32.5992 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 28.1534 34.4538 15
      vertex 28.756 32.5992 15
      vertex 28.5313 34.5603 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.756 32.5992 15
      vertex 28.1534 34.4538 15
      vertex 28.5313 32.5163 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 27.7851 34.3179 15
      vertex 28.5313 32.5163 15
      vertex 28.1534 34.4538 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 32.5163 15
      vertex 27.7851 34.3179 15
      vertex 28.3138 32.4161 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 27.4285 34.1535 15
      vertex 28.3138 32.4161 15
      vertex 27.7851 34.3179 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.3138 32.4161 15
      vertex 27.4285 34.1535 15
      vertex 28.1049 32.299 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 27.086 33.9617 15
      vertex 28.1049 32.299 15
      vertex 27.4285 34.1535 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1049 32.299 15
      vertex 27.086 33.9617 15
      vertex 27.9057 32.166 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 26.7596 33.7436 15
      vertex 27.9057 32.166 15
      vertex 27.086 33.9617 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.9057 32.166 15
      vertex 26.7596 33.7436 15
      vertex 27.7177 32.0177 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 26.4512 33.5005 15
      vertex 27.7177 32.0177 15
      vertex 26.7596 33.7436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7177 32.0177 15
      vertex 26.4512 33.5005 15
      vertex 27.5418 31.8552 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 26.163 33.234 15
      vertex 27.5418 31.8552 15
      vertex 26.4512 33.5005 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.5418 31.8552 15
      vertex 26.163 33.234 15
      vertex 27.3792 31.6793 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.8965 32.9457 15
      vertex 27.3792 31.6793 15
      vertex 26.163 33.234 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.3792 31.6793 15
      vertex 25.8965 32.9457 15
      vertex 27.231 31.4912 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.6534 32.6374 15
      vertex 27.231 31.4912 15
      vertex 25.8965 32.9457 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.231 31.4912 15
      vertex 25.6534 32.6374 15
      vertex 27.0979 31.2921 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.4353 32.311 15
      vertex 27.0979 31.2921 15
      vertex 25.6534 32.6374 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.0979 31.2921 15
      vertex 25.4353 32.311 15
      vertex 26.9809 31.0832 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.2435 31.9684 15
      vertex 26.9809 31.0832 15
      vertex 25.4353 32.311 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.9809 31.0832 15
      vertex 25.2435 31.9684 15
      vertex 26.8807 30.8657 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.4161 28.3138 15
      vertex 34.1535 27.4285 15
      vertex 32.5163 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.1535 27.4285 15
      vertex 32.4161 28.3138 15
      vertex 33.9617 27.086 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.299 28.1049 15
      vertex 33.9617 27.086 15
      vertex 32.4161 28.3138 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.9617 27.086 15
      vertex 32.299 28.1049 15
      vertex 33.7436 26.7596 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.166 27.9057 15
      vertex 33.7436 26.7596 15
      vertex 32.299 28.1049 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.7436 26.7596 15
      vertex 32.166 27.9057 15
      vertex 33.5005 26.4512 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.0177 27.7177 15
      vertex 33.5005 26.4512 15
      vertex 32.166 27.9057 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.5005 26.4512 15
      vertex 32.0177 27.7177 15
      vertex 33.234 26.163 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.8552 27.5418 15
      vertex 33.234 26.163 15
      vertex 32.0177 27.7177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.234 26.163 15
      vertex 31.8552 27.5418 15
      vertex 32.9457 25.8965 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.6793 27.3792 15
      vertex 32.9457 25.8965 15
      vertex 31.8552 27.5418 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.9457 25.8965 15
      vertex 31.6793 27.3792 15
      vertex 32.6374 25.6534 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.4912 27.231 15
      vertex 32.6374 25.6534 15
      vertex 31.6793 27.3792 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.6374 25.6534 15
      vertex 31.4912 27.231 15
      vertex 32.311 25.4353 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.2921 27.0979 15
      vertex 32.311 25.4353 15
      vertex 31.4912 27.231 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.311 25.4353 15
      vertex 31.2921 27.0979 15
      vertex 31.9684 25.2435 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.0832 26.9809 15
      vertex 31.9684 25.2435 15
      vertex 31.2921 27.0979 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.9684 25.2435 15
      vertex 31.0832 26.9809 15
      vertex 31.6119 25.0791 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.8657 26.8807 15
      vertex 31.6119 25.0791 15
      vertex 31.0832 26.9809 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.6119 25.0791 15
      vertex 30.8657 26.8807 15
      vertex 31.2436 24.9432 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.641 26.7978 15
      vertex 31.2436 24.9432 15
      vertex 30.8657 26.8807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.2436 24.9432 15
      vertex 30.641 26.7978 15
      vertex 30.8657 24.8366 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.4105 26.7328 15
      vertex 30.8657 24.8366 15
      vertex 30.641 26.7978 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.8657 24.8366 15
      vertex 30.4105 26.7328 15
      vertex 30.4807 24.76 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.1756 26.686 15
      vertex 30.4807 24.76 15
      vertex 30.4105 26.7328 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.1756 26.686 15
      vertex 30.0908 24.7139 15
      vertex 30.4807 24.76 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.9378 26.6579 15
      vertex 30.0908 24.7139 15
      vertex 30.1756 26.686 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.6985 26.6485 15
      vertex 30.0908 24.7139 15
      vertex 29.9378 26.6579 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 26.6485 15
      vertex 29.6985 24.6985 15
      vertex 30.0908 24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.4592 26.6579 15
      vertex 29.6985 24.6985 15
      vertex 29.6985 26.6485 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.4592 26.6579 15
      vertex 29.3062 24.7139 15
      vertex 29.6985 24.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.2214 26.686 15
      vertex 29.3062 24.7139 15
      vertex 29.4592 26.6579 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9163 24.76 15
      vertex 29.2214 26.686 15
      vertex 28.9865 26.7328 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.2214 26.686 15
      vertex 28.9163 24.76 15
      vertex 29.3062 24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 24.8366 15
      vertex 28.9865 26.7328 15
      vertex 28.756 26.7978 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1534 24.9432 15
      vertex 28.756 26.7978 15
      vertex 28.5313 26.8807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9865 26.7328 15
      vertex 28.5313 24.8366 15
      vertex 28.9163 24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7851 25.0791 15
      vertex 28.5313 26.8807 15
      vertex 28.3138 26.9809 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.756 26.7978 15
      vertex 28.1534 24.9432 15
      vertex 28.5313 24.8366 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.4285 25.2435 15
      vertex 28.3138 26.9809 15
      vertex 28.1049 27.0979 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.086 25.4353 15
      vertex 28.1049 27.0979 15
      vertex 27.9057 27.231 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 26.8807 15
      vertex 27.7851 25.0791 15
      vertex 28.1534 24.9432 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7596 25.6534 15
      vertex 27.9057 27.231 15
      vertex 27.7177 27.3792 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.4512 25.8965 15
      vertex 27.7177 27.3792 15
      vertex 27.5418 27.5418 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.3138 26.9809 15
      vertex 27.4285 25.2435 15
      vertex 27.7851 25.0791 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.163 26.163 15
      vertex 27.5418 27.5418 15
      vertex 27.3792 27.7177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.8965 26.4512 15
      vertex 27.3792 27.7177 15
      vertex 27.231 27.9057 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 26.7596 15
      vertex 27.231 27.9057 15
      vertex 27.0979 28.1049 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1049 27.0979 15
      vertex 27.086 25.4353 15
      vertex 27.4285 25.2435 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.4353 27.086 15
      vertex 27.0979 28.1049 15
      vertex 26.9809 28.3138 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.2435 27.4285 15
      vertex 26.9809 28.3138 15
      vertex 26.8807 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.0791 27.7851 15
      vertex 26.8807 28.5313 15
      vertex 26.7978 28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.9057 27.231 15
      vertex 26.7596 25.6534 15
      vertex 27.086 25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9432 28.1534 15
      vertex 26.7978 28.756 15
      vertex 26.7328 28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.8366 28.5313 15
      vertex 26.7328 28.9865 15
      vertex 26.686 29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.76 28.9163 15
      vertex 26.686 29.2214 15
      vertex 26.6579 29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.7139 29.3062 15
      vertex 26.6579 29.4592 15
      vertex 26.6485 29.6985 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.0791 31.6119 15
      vertex 26.8807 30.8657 15
      vertex 25.2435 31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7177 27.3792 15
      vertex 26.4512 25.8965 15
      vertex 26.7596 25.6534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.8807 30.8657 15
      vertex 25.0791 31.6119 15
      vertex 26.7978 30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.5418 27.5418 15
      vertex 26.163 26.163 15
      vertex 26.4512 25.8965 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.9432 31.2436 15
      vertex 26.7978 30.641 15
      vertex 25.0791 31.6119 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.3792 27.7177 15
      vertex 25.8965 26.4512 15
      vertex 26.163 26.163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7978 30.641 15
      vertex 24.9432 31.2436 15
      vertex 26.7328 30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.231 27.9057 15
      vertex 25.6534 26.7596 15
      vertex 25.8965 26.4512 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.8366 30.8657 15
      vertex 26.7328 30.4105 15
      vertex 24.9432 31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.0979 28.1049 15
      vertex 25.4353 27.086 15
      vertex 25.6534 26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7328 30.4105 15
      vertex 24.8366 30.8657 15
      vertex 26.686 30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.9809 28.3138 15
      vertex 25.2435 27.4285 15
      vertex 25.4353 27.086 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.76 30.4807 15
      vertex 26.686 30.1756 15
      vertex 24.8366 30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.8807 28.5313 15
      vertex 25.0791 27.7851 15
      vertex 25.2435 27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.686 30.1756 15
      vertex 24.76 30.4807 15
      vertex 26.6579 29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7978 28.756 15
      vertex 24.9432 28.1534 15
      vertex 25.0791 27.7851 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.7139 30.0908 15
      vertex 26.6579 29.9378 15
      vertex 24.76 30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7328 28.9865 15
      vertex 24.8366 28.5313 15
      vertex 24.9432 28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.6579 29.9378 15
      vertex 24.7139 30.0908 15
      vertex 26.6485 29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.686 29.2214 15
      vertex 24.76 28.9163 15
      vertex 24.8366 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.6985 29.6985 15
      vertex 26.6485 29.6985 15
      vertex 24.7139 30.0908 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.6579 29.4592 15
      vertex 24.7139 29.3062 15
      vertex 24.76 28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.6485 29.6985 15
      vertex 24.6985 29.6985 15
      vertex 24.7139 29.3062 15
    endloop
  endfacet
  facet normal 0.980785 0.195094 0
    outer loop
      vertex 24.8366 28.5313 19
      vertex 24.76 28.9163 15
      vertex 24.76 28.9163 19
    endloop
  endfacet
  facet normal 0.980785 0.195094 0
    outer loop
      vertex 24.76 28.9163 15
      vertex 24.8366 28.5313 19
      vertex 24.8366 28.5313 15
    endloop
  endfacet
  facet normal 0.993069 0.117536 0
    outer loop
      vertex 24.76 28.9163 19
      vertex 24.7139 29.3062 15
      vertex 24.7139 29.3062 19
    endloop
  endfacet
  facet normal 0.993069 0.117536 0
    outer loop
      vertex 24.7139 29.3062 15
      vertex 24.76 28.9163 19
      vertex 24.76 28.9163 15
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 24.9432 28.1534 19
      vertex 24.8366 28.5313 15
      vertex 24.8366 28.5313 19
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 24.8366 28.5313 15
      vertex 24.9432 28.1534 19
      vertex 24.9432 28.1534 15
    endloop
  endfacet
  facet normal 0.872496 0.48862 0
    outer loop
      vertex 25.4353 27.086 19
      vertex 25.2435 27.4285 15
      vertex 25.2435 27.4285 19
    endloop
  endfacet
  facet normal 0.872496 0.48862 0
    outer loop
      vertex 25.2435 27.4285 15
      vertex 25.4353 27.086 19
      vertex 25.4353 27.086 15
    endloop
  endfacet
  facet normal 0.980785 -0.195094 0
    outer loop
      vertex 24.76 30.4807 19
      vertex 24.8366 30.8657 15
      vertex 24.8366 30.8657 19
    endloop
  endfacet
  facet normal 0.980785 -0.195094 0
    outer loop
      vertex 24.8366 30.8657 15
      vertex 24.76 30.4807 19
      vertex 24.76 30.4807 15
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 24.8366 30.8657 19
      vertex 24.9432 31.2436 15
      vertex 24.9432 31.2436 19
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 24.9432 31.2436 15
      vertex 24.8366 30.8657 19
      vertex 24.8366 30.8657 15
    endloop
  endfacet
  facet normal 0.908143 -0.41866 0
    outer loop
      vertex 25.0791 31.6119 19
      vertex 25.2435 31.9684 15
      vertex 25.2435 31.9684 19
    endloop
  endfacet
  facet normal 0.908143 -0.41866 0
    outer loop
      vertex 25.2435 31.9684 15
      vertex 25.0791 31.6119 19
      vertex 25.0791 31.6119 15
    endloop
  endfacet
  facet normal 0.785318 -0.619093 0
    outer loop
      vertex 25.6534 32.6374 19
      vertex 25.8965 32.9457 15
      vertex 25.8965 32.9457 19
    endloop
  endfacet
  facet normal 0.785318 -0.619093 0
    outer loop
      vertex 25.8965 32.9457 15
      vertex 25.6534 32.6374 19
      vertex 25.6534 32.6374 15
    endloop
  endfacet
  facet normal -0.78532 -0.61909 0
    outer loop
      vertex 33.7436 32.6374 15
      vertex 33.5005 32.9457 19
      vertex 33.5005 32.9457 15
    endloop
  endfacet
  facet normal -0.78532 -0.61909 0
    outer loop
      vertex 33.5005 32.9457 19
      vertex 33.7436 32.6374 15
      vertex 33.7436 32.6374 19
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 34.6985 29.6985 15
      vertex 34.6831 30.0908 19
      vertex 34.6831 30.0908 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 34.6831 30.0908 19
      vertex 34.6985 29.6985 15
      vertex 34.6985 29.6985 19
    endloop
  endfacet
  facet normal -0.908144 -0.418658 0
    outer loop
      vertex 34.3179 31.6119 15
      vertex 34.1535 31.9684 19
      vertex 34.1535 31.9684 15
    endloop
  endfacet
  facet normal -0.908144 -0.418658 0
    outer loop
      vertex 34.1535 31.9684 19
      vertex 34.3179 31.6119 15
      vertex 34.3179 31.6119 19
    endloop
  endfacet
  facet normal -0.78532 0.61909 0
    outer loop
      vertex 33.5005 26.4512 15
      vertex 33.7436 26.7596 19
      vertex 33.7436 26.7596 15
    endloop
  endfacet
  facet normal -0.78532 0.61909 0
    outer loop
      vertex 33.7436 26.7596 19
      vertex 33.5005 26.4512 15
      vertex 33.5005 26.4512 19
    endloop
  endfacet
  facet normal -0.555574 -0.831467 0
    outer loop
      vertex 32.311 33.9617 15
      vertex 32.6374 33.7436 19
      vertex 32.311 33.9617 19
    endloop
  endfacet
  facet normal -0.555574 -0.831467 -0
    outer loop
      vertex 32.6374 33.7436 19
      vertex 32.311 33.9617 15
      vertex 32.6374 33.7436 15
    endloop
  endfacet
  facet normal -0.117541 -0.993068 0
    outer loop
      vertex 30.0908 34.6831 15
      vertex 30.4807 34.6369 19
      vertex 30.0908 34.6831 19
    endloop
  endfacet
  facet normal -0.117541 -0.993068 -0
    outer loop
      vertex 30.4807 34.6369 19
      vertex 30.0908 34.6831 15
      vertex 30.4807 34.6369 15
    endloop
  endfacet
  facet normal -0.0392645 -0.999229 0
    outer loop
      vertex 29.6985 34.6985 15
      vertex 30.0908 34.6831 19
      vertex 29.6985 34.6985 19
    endloop
  endfacet
  facet normal -0.0392645 -0.999229 -0
    outer loop
      vertex 30.0908 34.6831 19
      vertex 29.6985 34.6985 15
      vertex 30.0908 34.6831 15
    endloop
  endfacet
  facet normal 0.61909 -0.78532 0
    outer loop
      vertex 26.4512 33.5005 15
      vertex 26.7596 33.7436 19
      vertex 26.4512 33.5005 19
    endloop
  endfacet
  facet normal 0.61909 -0.78532 0
    outer loop
      vertex 26.7596 33.7436 19
      vertex 26.4512 33.5005 15
      vertex 26.7596 33.7436 15
    endloop
  endfacet
  facet normal 0.678799 -0.734324 0
    outer loop
      vertex 26.163 33.234 15
      vertex 26.4512 33.5005 19
      vertex 26.163 33.234 19
    endloop
  endfacet
  facet normal 0.678799 -0.734324 0
    outer loop
      vertex 26.4512 33.5005 19
      vertex 26.163 33.234 15
      vertex 26.4512 33.5005 15
    endloop
  endfacet
  facet normal 0.346114 -0.938193 0
    outer loop
      vertex 27.7851 34.3179 15
      vertex 28.1534 34.4538 19
      vertex 27.7851 34.3179 19
    endloop
  endfacet
  facet normal 0.346114 -0.938193 0
    outer loop
      vertex 28.1534 34.4538 19
      vertex 27.7851 34.3179 15
      vertex 28.1534 34.4538 15
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex 25.0791 27.7851 19
      vertex 24.9432 28.1534 15
      vertex 24.9432 28.1534 19
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex 24.9432 28.1534 15
      vertex 25.0791 27.7851 19
      vertex 25.0791 27.7851 15
    endloop
  endfacet
  facet normal 0.785316 0.619095 0
    outer loop
      vertex 25.8965 26.4512 19
      vertex 25.6534 26.7596 15
      vertex 25.6534 26.7596 19
    endloop
  endfacet
  facet normal 0.785316 0.619095 0
    outer loop
      vertex 25.6534 26.7596 15
      vertex 25.8965 26.4512 19
      vertex 25.8965 26.4512 15
    endloop
  endfacet
  facet normal 0.734324 0.678799 0
    outer loop
      vertex 26.163 26.163 19
      vertex 25.8965 26.4512 15
      vertex 25.8965 26.4512 19
    endloop
  endfacet
  facet normal 0.734324 0.678799 0
    outer loop
      vertex 25.8965 26.4512 15
      vertex 26.163 26.163 19
      vertex 26.163 26.163 15
    endloop
  endfacet
  facet normal 0.678799 0.734324 -0
    outer loop
      vertex 26.4512 25.8965 15
      vertex 26.163 26.163 19
      vertex 26.4512 25.8965 19
    endloop
  endfacet
  facet normal 0.678799 0.734324 0
    outer loop
      vertex 26.163 26.163 19
      vertex 26.4512 25.8965 15
      vertex 26.163 26.163 15
    endloop
  endfacet
  facet normal 0.993069 -0.117536 0
    outer loop
      vertex 24.7139 30.0908 19
      vertex 24.76 30.4807 15
      vertex 24.76 30.4807 19
    endloop
  endfacet
  facet normal 0.993069 -0.117536 0
    outer loop
      vertex 24.76 30.4807 15
      vertex 24.7139 30.0908 19
      vertex 24.7139 30.0908 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392597 0
    outer loop
      vertex 24.6985 29.6985 19
      vertex 24.7139 30.0908 15
      vertex 24.7139 30.0908 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392597 0
    outer loop
      vertex 24.7139 30.0908 15
      vertex 24.6985 29.6985 19
      vertex 24.6985 29.6985 15
    endloop
  endfacet
  facet normal 0.831467 -0.555574 0
    outer loop
      vertex 25.4353 32.311 19
      vertex 25.6534 32.6374 15
      vertex 25.6534 32.6374 19
    endloop
  endfacet
  facet normal 0.831467 -0.555574 0
    outer loop
      vertex 25.6534 32.6374 15
      vertex 25.4353 32.311 19
      vertex 25.4353 32.311 15
    endloop
  endfacet
  facet normal -0.734326 -0.678796 0
    outer loop
      vertex 33.5005 32.9457 15
      vertex 33.234 33.234 19
      vertex 33.234 33.234 15
    endloop
  endfacet
  facet normal -0.734326 -0.678796 0
    outer loop
      vertex 33.234 33.234 19
      vertex 33.5005 32.9457 15
      vertex 33.5005 32.9457 19
    endloop
  endfacet
  facet normal -0.872494 -0.488624 0
    outer loop
      vertex 34.1535 31.9684 15
      vertex 33.9617 32.311 19
      vertex 33.9617 32.311 15
    endloop
  endfacet
  facet normal -0.872494 -0.488624 0
    outer loop
      vertex 33.9617 32.311 19
      vertex 34.1535 31.9684 15
      vertex 34.1535 31.9684 19
    endloop
  endfacet
  facet normal -0.993068 -0.117541 0
    outer loop
      vertex 34.6831 30.0908 15
      vertex 34.6369 30.4807 19
      vertex 34.6369 30.4807 15
    endloop
  endfacet
  facet normal -0.993068 -0.117541 0
    outer loop
      vertex 34.6369 30.4807 19
      vertex 34.6831 30.0908 15
      vertex 34.6831 30.0908 19
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex 34.5603 30.8657 15
      vertex 34.4538 31.2436 19
      vertex 34.4538 31.2436 15
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex 34.4538 31.2436 19
      vertex 34.5603 30.8657 15
      vertex 34.5603 30.8657 19
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex 32.311 25.4353 15
      vertex 31.9684 25.2435 19
      vertex 32.311 25.4353 19
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex 31.9684 25.2435 19
      vertex 32.311 25.4353 15
      vertex 31.9684 25.2435 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex 34.3179 27.7851 15
      vertex 34.4538 28.1534 19
      vertex 34.4538 28.1534 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex 34.4538 28.1534 19
      vertex 34.3179 27.7851 15
      vertex 34.3179 27.7851 19
    endloop
  endfacet
  facet normal -0.908145 0.418656 0
    outer loop
      vertex 34.1535 27.4285 15
      vertex 34.3179 27.7851 19
      vertex 34.3179 27.7851 15
    endloop
  endfacet
  facet normal -0.908145 0.418656 0
    outer loop
      vertex 34.3179 27.7851 19
      vertex 34.1535 27.4285 15
      vertex 34.1535 27.4285 19
    endloop
  endfacet
  facet normal -0.831468 0.555572 0
    outer loop
      vertex 33.7436 26.7596 15
      vertex 33.9617 27.086 19
      vertex 33.9617 27.086 15
    endloop
  endfacet
  facet normal -0.831468 0.555572 0
    outer loop
      vertex 33.9617 27.086 19
      vertex 33.7436 26.7596 15
      vertex 33.7436 26.7596 19
    endloop
  endfacet
  facet normal -0.831467 -0.555574 0
    outer loop
      vertex 33.9617 32.311 15
      vertex 33.7436 32.6374 19
      vertex 33.7436 32.6374 15
    endloop
  endfacet
  facet normal -0.831467 -0.555574 0
    outer loop
      vertex 33.7436 32.6374 19
      vertex 33.9617 32.311 15
      vertex 33.9617 32.311 19
    endloop
  endfacet
  facet normal -0.980785 -0.195089 0
    outer loop
      vertex 34.6369 30.4807 15
      vertex 34.5603 30.8657 19
      vertex 34.5603 30.8657 15
    endloop
  endfacet
  facet normal -0.980785 -0.195089 0
    outer loop
      vertex 34.5603 30.8657 19
      vertex 34.6369 30.4807 15
      vertex 34.6369 30.4807 19
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex 34.4538 31.2436 15
      vertex 34.3179 31.6119 19
      vertex 34.3179 31.6119 15
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex 34.3179 31.6119 19
      vertex 34.4538 31.2436 15
      vertex 34.4538 31.2436 19
    endloop
  endfacet
  facet normal -0.41866 0.908143 0
    outer loop
      vertex 31.9684 25.2435 15
      vertex 31.6119 25.0791 19
      vertex 31.9684 25.2435 19
    endloop
  endfacet
  facet normal -0.41866 0.908143 0
    outer loop
      vertex 31.6119 25.0791 19
      vertex 31.9684 25.2435 15
      vertex 31.6119 25.0791 15
    endloop
  endfacet
  facet normal -0.0392597 0.999229 0
    outer loop
      vertex 30.0908 24.7139 15
      vertex 29.6985 24.6985 19
      vertex 30.0908 24.7139 19
    endloop
  endfacet
  facet normal -0.0392597 0.999229 0
    outer loop
      vertex 29.6985 24.6985 19
      vertex 30.0908 24.7139 15
      vertex 29.6985 24.6985 15
    endloop
  endfacet
  facet normal 0.346114 0.938193 -0
    outer loop
      vertex 28.1534 24.9432 15
      vertex 27.7851 25.0791 19
      vertex 28.1534 24.9432 19
    endloop
  endfacet
  facet normal 0.346114 0.938193 0
    outer loop
      vertex 27.7851 25.0791 19
      vertex 28.1534 24.9432 15
      vertex 27.7851 25.0791 15
    endloop
  endfacet
  facet normal 0.418662 0.908142 -0
    outer loop
      vertex 27.7851 25.0791 15
      vertex 27.4285 25.2435 19
      vertex 27.7851 25.0791 19
    endloop
  endfacet
  facet normal 0.418662 0.908142 0
    outer loop
      vertex 27.4285 25.2435 19
      vertex 27.7851 25.0791 15
      vertex 27.4285 25.2435 15
    endloop
  endfacet
  facet normal 0.555572 0.831468 -0
    outer loop
      vertex 27.086 25.4353 15
      vertex 26.7596 25.6534 19
      vertex 27.086 25.4353 19
    endloop
  endfacet
  facet normal 0.555572 0.831468 0
    outer loop
      vertex 26.7596 25.6534 19
      vertex 27.086 25.4353 15
      vertex 26.7596 25.6534 15
    endloop
  endfacet
  facet normal 0.619095 0.785316 -0
    outer loop
      vertex 26.7596 25.6534 15
      vertex 26.4512 25.8965 19
      vertex 26.7596 25.6534 19
    endloop
  endfacet
  facet normal 0.619095 0.785316 0
    outer loop
      vertex 26.4512 25.8965 19
      vertex 26.7596 25.6534 15
      vertex 26.4512 25.8965 15
    endloop
  endfacet
  facet normal -0.872493 0.488626 0
    outer loop
      vertex 33.9617 27.086 15
      vertex 34.1535 27.4285 19
      vertex 34.1535 27.4285 15
    endloop
  endfacet
  facet normal -0.872493 0.488626 0
    outer loop
      vertex 34.1535 27.4285 19
      vertex 33.9617 27.086 15
      vertex 33.9617 27.086 19
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 34.6831 29.3062 15
      vertex 34.6985 29.6985 19
      vertex 34.6985 29.6985 15
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 34.6985 29.6985 19
      vertex 34.6831 29.3062 15
      vertex 34.6831 29.3062 19
    endloop
  endfacet
  facet normal -0.980785 0.195089 0
    outer loop
      vertex 34.5603 28.5313 15
      vertex 34.6369 28.9163 19
      vertex 34.6369 28.9163 15
    endloop
  endfacet
  facet normal -0.980785 0.195089 0
    outer loop
      vertex 34.6369 28.9163 19
      vertex 34.5603 28.5313 15
      vertex 34.5603 28.5313 19
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex 34.4538 28.1534 15
      vertex 34.5603 28.5313 19
      vertex 34.5603 28.5313 15
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex 34.5603 28.5313 19
      vertex 34.4538 28.1534 15
      vertex 34.4538 28.1534 19
    endloop
  endfacet
  facet normal -0.678796 0.734326 0
    outer loop
      vertex 33.234 26.163 15
      vertex 32.9457 25.8965 19
      vertex 33.234 26.163 19
    endloop
  endfacet
  facet normal -0.678796 0.734326 0
    outer loop
      vertex 32.9457 25.8965 19
      vertex 33.234 26.163 15
      vertex 32.9457 25.8965 15
    endloop
  endfacet
  facet normal -0.346115 0.938192 0
    outer loop
      vertex 31.6119 25.0791 15
      vertex 31.2436 24.9432 19
      vertex 31.6119 25.0791 19
    endloop
  endfacet
  facet normal -0.346115 0.938192 0
    outer loop
      vertex 31.2436 24.9432 19
      vertex 31.6119 25.0791 15
      vertex 31.2436 24.9432 15
    endloop
  endfacet
  facet normal -0.555574 0.831467 0
    outer loop
      vertex 32.6374 25.6534 15
      vertex 32.311 25.4353 19
      vertex 32.6374 25.6534 19
    endloop
  endfacet
  facet normal -0.555574 0.831467 0
    outer loop
      vertex 32.311 25.4353 19
      vertex 32.6374 25.6534 15
      vertex 32.311 25.4353 15
    endloop
  endfacet
  facet normal -0.619093 0.785318 0
    outer loop
      vertex 32.9457 25.8965 15
      vertex 32.6374 25.6534 19
      vertex 32.9457 25.8965 19
    endloop
  endfacet
  facet normal -0.619093 0.785318 0
    outer loop
      vertex 32.6374 25.6534 19
      vertex 32.9457 25.8965 15
      vertex 32.6374 25.6534 15
    endloop
  endfacet
  facet normal 0.271441 0.962455 -0
    outer loop
      vertex 28.5313 24.8366 15
      vertex 28.1534 24.9432 19
      vertex 28.5313 24.8366 19
    endloop
  endfacet
  facet normal 0.271441 0.962455 0
    outer loop
      vertex 28.1534 24.9432 19
      vertex 28.5313 24.8366 15
      vertex 28.1534 24.9432 15
    endloop
  endfacet
  facet normal 0.195094 0.980785 -0
    outer loop
      vertex 28.9163 24.76 15
      vertex 28.5313 24.8366 19
      vertex 28.9163 24.76 19
    endloop
  endfacet
  facet normal 0.195094 0.980785 0
    outer loop
      vertex 28.5313 24.8366 19
      vertex 28.9163 24.76 15
      vertex 28.5313 24.8366 15
    endloop
  endfacet
  facet normal 0.117536 0.993069 -0
    outer loop
      vertex 29.3062 24.7139 15
      vertex 28.9163 24.76 19
      vertex 29.3062 24.7139 19
    endloop
  endfacet
  facet normal 0.117536 0.993069 0
    outer loop
      vertex 28.9163 24.76 19
      vertex 29.3062 24.7139 15
      vertex 28.9163 24.76 15
    endloop
  endfacet
  facet normal 0.0392597 0.999229 -0
    outer loop
      vertex 29.6985 24.6985 15
      vertex 29.3062 24.7139 19
      vertex 29.6985 24.6985 19
    endloop
  endfacet
  facet normal 0.0392597 0.999229 0
    outer loop
      vertex 29.3062 24.7139 19
      vertex 29.6985 24.6985 15
      vertex 29.3062 24.7139 15
    endloop
  endfacet
  facet normal 0.48862 0.872496 -0
    outer loop
      vertex 27.4285 25.2435 15
      vertex 27.086 25.4353 19
      vertex 27.4285 25.2435 19
    endloop
  endfacet
  facet normal 0.48862 0.872496 0
    outer loop
      vertex 27.086 25.4353 19
      vertex 27.4285 25.2435 15
      vertex 27.086 25.4353 15
    endloop
  endfacet
  facet normal -0.993068 0.117541 0
    outer loop
      vertex 34.6369 28.9163 15
      vertex 34.6831 29.3062 19
      vertex 34.6831 29.3062 15
    endloop
  endfacet
  facet normal -0.993068 0.117541 0
    outer loop
      vertex 34.6831 29.3062 19
      vertex 34.6369 28.9163 15
      vertex 34.6369 28.9163 19
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex 31.2436 24.9432 15
      vertex 30.8657 24.8366 19
      vertex 31.2436 24.9432 19
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex 30.8657 24.8366 19
      vertex 31.2436 24.9432 15
      vertex 30.8657 24.8366 15
    endloop
  endfacet
  facet normal -0.195094 0.980785 0
    outer loop
      vertex 30.8657 24.8366 15
      vertex 30.4807 24.76 19
      vertex 30.8657 24.8366 19
    endloop
  endfacet
  facet normal -0.195094 0.980785 0
    outer loop
      vertex 30.4807 24.76 19
      vertex 30.8657 24.8366 15
      vertex 30.4807 24.76 15
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex 30.4807 24.76 15
      vertex 30.0908 24.7139 19
      vertex 30.4807 24.76 19
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex 30.0908 24.7139 19
      vertex 30.4807 24.76 15
      vertex 30.0908 24.7139 15
    endloop
  endfacet
  facet normal 0.734321 -0.678802 0
    outer loop
      vertex -32.0177 31.6793 15
      vertex -31.8552 31.8552 0
      vertex -31.8552 31.8552 15
    endloop
  endfacet
  facet normal 0.734321 -0.678802 0
    outer loop
      vertex -31.8552 31.8552 0
      vertex -32.0177 31.6793 15
      vertex -32.0177 31.6793 0
    endloop
  endfacet
  facet normal -0.678798 0.734325 0
    outer loop
      vertex -27.5418 27.5418 0
      vertex -27.7177 27.3792 15
      vertex -27.5418 27.5418 15
    endloop
  endfacet
  facet normal -0.678798 0.734325 0
    outer loop
      vertex -27.7177 27.3792 15
      vertex -27.5418 27.5418 0
      vertex -27.7177 27.3792 0
    endloop
  endfacet
  facet normal 0.734321 0.678802 0
    outer loop
      vertex -31.8552 27.5418 15
      vertex -32.0177 27.7177 0
      vertex -32.0177 27.7177 15
    endloop
  endfacet
  facet normal 0.734321 0.678802 0
    outer loop
      vertex -32.0177 27.7177 0
      vertex -31.8552 27.5418 15
      vertex -31.8552 27.5418 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392642 0
    outer loop
      vertex -32.7485 29.6985 15
      vertex -32.7391 29.9378 0
      vertex -32.7391 29.9378 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392642 0
    outer loop
      vertex -32.7391 29.9378 0
      vertex -32.7485 29.6985 15
      vertex -32.7485 29.6985 0
    endloop
  endfacet
  facet normal 0.0392565 0.999229 -0
    outer loop
      vertex -29.6985 26.6485 0
      vertex -29.9378 26.6579 15
      vertex -29.6985 26.6485 15
    endloop
  endfacet
  facet normal 0.0392565 0.999229 0
    outer loop
      vertex -29.9378 26.6579 15
      vertex -29.6985 26.6485 0
      vertex -29.9378 26.6579 0
    endloop
  endfacet
  facet normal 0.418665 0.908141 -0
    outer loop
      vertex -30.8657 26.8807 0
      vertex -31.0832 26.9809 15
      vertex -30.8657 26.8807 15
    endloop
  endfacet
  facet normal 0.418665 0.908141 0
    outer loop
      vertex -31.0832 26.9809 15
      vertex -30.8657 26.8807 0
      vertex -31.0832 26.9809 0
    endloop
  endfacet
  facet normal 0.908145 -0.418655 0
    outer loop
      vertex -32.5163 30.8657 15
      vertex -32.4161 31.0832 0
      vertex -32.4161 31.0832 15
    endloop
  endfacet
  facet normal 0.908145 -0.418655 0
    outer loop
      vertex -32.4161 31.0832 0
      vertex -32.5163 30.8657 15
      vertex -32.5163 30.8657 0
    endloop
  endfacet
  facet normal 0.938192 0.346115 0
    outer loop
      vertex -32.5163 28.5313 15
      vertex -32.5992 28.756 0
      vertex -32.5992 28.756 15
    endloop
  endfacet
  facet normal 0.938192 0.346115 0
    outer loop
      vertex -32.5992 28.756 0
      vertex -32.5163 28.5313 15
      vertex -32.5163 28.5313 0
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex -32.7109 29.2214 15
      vertex -32.7391 29.4592 0
      vertex -32.7391 29.4592 15
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex -32.7391 29.4592 0
      vertex -32.7109 29.2214 15
      vertex -32.7109 29.2214 0
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex -28.5313 26.8807 0
      vertex -28.756 26.7978 15
      vertex -28.5313 26.8807 15
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex -28.756 26.7978 15
      vertex -28.5313 26.8807 0
      vertex -28.756 26.7978 0
    endloop
  endfacet
  facet normal 0.619097 0.785314 -0
    outer loop
      vertex -31.4912 27.231 0
      vertex -31.6793 27.3792 15
      vertex -31.4912 27.231 15
    endloop
  endfacet
  facet normal 0.619097 0.785314 0
    outer loop
      vertex -31.6793 27.3792 15
      vertex -31.4912 27.231 0
      vertex -31.6793 27.3792 0
    endloop
  endfacet
  facet normal -0.999229 0.0392565 0
    outer loop
      vertex -26.6579 29.4592 0
      vertex -26.6485 29.6985 15
      vertex -26.6485 29.6985 0
    endloop
  endfacet
  facet normal -0.999229 0.0392565 0
    outer loop
      vertex -26.6485 29.6985 15
      vertex -26.6579 29.4592 0
      vertex -26.6579 29.4592 15
    endloop
  endfacet
  facet normal 0.831464 -0.555578 0
    outer loop
      vertex -32.299 31.2921 15
      vertex -32.166 31.4912 0
      vertex -32.166 31.4912 15
    endloop
  endfacet
  facet normal 0.831464 -0.555578 0
    outer loop
      vertex -32.166 31.4912 0
      vertex -32.299 31.2921 15
      vertex -32.299 31.2921 0
    endloop
  endfacet
  facet normal 0.785318 -0.619092 0
    outer loop
      vertex -32.166 31.4912 15
      vertex -32.0177 31.6793 0
      vertex -32.0177 31.6793 15
    endloop
  endfacet
  facet normal 0.785318 -0.619092 0
    outer loop
      vertex -32.0177 31.6793 0
      vertex -32.166 31.4912 15
      vertex -32.166 31.4912 0
    endloop
  endfacet
  facet normal 0.872499 -0.488615 0
    outer loop
      vertex -32.4161 31.0832 15
      vertex -32.299 31.2921 0
      vertex -32.299 31.2921 15
    endloop
  endfacet
  facet normal 0.872499 -0.488615 0
    outer loop
      vertex -32.299 31.2921 0
      vertex -32.4161 31.0832 15
      vertex -32.4161 31.0832 0
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex -32.7109 30.1756 15
      vertex -32.6642 30.4105 0
      vertex -32.6642 30.4105 15
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex -32.6642 30.4105 0
      vertex -32.7109 30.1756 15
      vertex -32.7109 30.1756 0
    endloop
  endfacet
  facet normal 0.993068 -0.117539 0
    outer loop
      vertex -32.7391 29.9378 15
      vertex -32.7109 30.1756 0
      vertex -32.7109 30.1756 15
    endloop
  endfacet
  facet normal 0.993068 -0.117539 0
    outer loop
      vertex -32.7109 30.1756 0
      vertex -32.7391 29.9378 15
      vertex -32.7391 29.9378 0
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex -32.5992 30.641 15
      vertex -32.5163 30.8657 0
      vertex -32.5163 30.8657 15
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex -32.5163 30.8657 0
      vertex -32.5992 30.641 15
      vertex -32.5992 30.641 0
    endloop
  endfacet
  facet normal 0.831467 0.555575 0
    outer loop
      vertex -32.166 27.9057 15
      vertex -32.299 28.1049 0
      vertex -32.299 28.1049 15
    endloop
  endfacet
  facet normal 0.831467 0.555575 0
    outer loop
      vertex -32.299 28.1049 0
      vertex -32.166 27.9057 15
      vertex -32.166 27.9057 0
    endloop
  endfacet
  facet normal 0.872499 0.488615 0
    outer loop
      vertex -32.299 28.1049 15
      vertex -32.4161 28.3138 0
      vertex -32.4161 28.3138 15
    endloop
  endfacet
  facet normal 0.872499 0.488615 0
    outer loop
      vertex -32.4161 28.3138 0
      vertex -32.299 28.1049 15
      vertex -32.299 28.1049 0
    endloop
  endfacet
  facet normal 0.785318 0.619092 0
    outer loop
      vertex -32.0177 27.7177 15
      vertex -32.166 27.9057 0
      vertex -32.166 27.9057 15
    endloop
  endfacet
  facet normal 0.785318 0.619092 0
    outer loop
      vertex -32.166 27.9057 0
      vertex -32.0177 27.7177 15
      vertex -32.0177 27.7177 0
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex -32.5992 28.756 15
      vertex -32.6642 28.9865 0
      vertex -32.6642 28.9865 15
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex -32.6642 28.9865 0
      vertex -32.5992 28.756 15
      vertex -32.5992 28.756 0
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -32.7391 29.4592 15
      vertex -32.7485 29.6985 0
      vertex -32.7485 29.6985 15
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -32.7485 29.6985 0
      vertex -32.7391 29.4592 15
      vertex -32.7391 29.4592 0
    endloop
  endfacet
  facet normal -0.555569 0.83147 0
    outer loop
      vertex -27.9057 27.231 0
      vertex -28.1049 27.0979 15
      vertex -27.9057 27.231 15
    endloop
  endfacet
  facet normal -0.555569 0.83147 0
    outer loop
      vertex -28.1049 27.0979 15
      vertex -27.9057 27.231 0
      vertex -28.1049 27.0979 0
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex -29.2214 26.686 0
      vertex -29.4592 26.6579 15
      vertex -29.2214 26.686 15
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex -29.4592 26.6579 15
      vertex -29.2214 26.686 0
      vertex -29.4592 26.6579 0
    endloop
  endfacet
  facet normal -0.0392565 0.999229 0
    outer loop
      vertex -29.4592 26.6579 0
      vertex -29.6985 26.6485 15
      vertex -29.4592 26.6579 15
    endloop
  endfacet
  facet normal -0.0392565 0.999229 0
    outer loop
      vertex -29.6985 26.6485 15
      vertex -29.4592 26.6579 0
      vertex -29.6985 26.6485 0
    endloop
  endfacet
  facet normal -0.488625 0.872494 0
    outer loop
      vertex -28.1049 27.0979 0
      vertex -28.3138 26.9809 15
      vertex -28.1049 27.0979 15
    endloop
  endfacet
  facet normal -0.488625 0.872494 0
    outer loop
      vertex -28.3138 26.9809 15
      vertex -28.1049 27.0979 0
      vertex -28.3138 26.9809 0
    endloop
  endfacet
  facet normal -0.619097 0.785314 0
    outer loop
      vertex -27.7177 27.3792 0
      vertex -27.9057 27.231 15
      vertex -27.7177 27.3792 15
    endloop
  endfacet
  facet normal -0.619097 0.785314 0
    outer loop
      vertex -27.9057 27.231 15
      vertex -27.7177 27.3792 0
      vertex -27.9057 27.231 0
    endloop
  endfacet
  facet normal 0.271434 0.962457 -0
    outer loop
      vertex -30.4105 26.7328 0
      vertex -30.641 26.7978 15
      vertex -30.4105 26.7328 15
    endloop
  endfacet
  facet normal 0.271434 0.962457 0
    outer loop
      vertex -30.641 26.7978 15
      vertex -30.4105 26.7328 0
      vertex -30.641 26.7978 0
    endloop
  endfacet
  facet normal 0.346115 0.938192 -0
    outer loop
      vertex -30.641 26.7978 0
      vertex -30.8657 26.8807 15
      vertex -30.641 26.7978 15
    endloop
  endfacet
  facet normal 0.346115 0.938192 0
    outer loop
      vertex -30.8657 26.8807 15
      vertex -30.641 26.7978 0
      vertex -30.8657 26.8807 0
    endloop
  endfacet
  facet normal 0.117538 0.993068 -0
    outer loop
      vertex -29.9378 26.6579 0
      vertex -30.1756 26.686 15
      vertex -29.9378 26.6579 15
    endloop
  endfacet
  facet normal 0.117538 0.993068 0
    outer loop
      vertex -30.1756 26.686 15
      vertex -29.9378 26.6579 0
      vertex -30.1756 26.686 0
    endloop
  endfacet
  facet normal 0.555569 0.83147 -0
    outer loop
      vertex -31.2921 27.0979 0
      vertex -31.4912 27.231 15
      vertex -31.2921 27.0979 15
    endloop
  endfacet
  facet normal 0.555569 0.83147 0
    outer loop
      vertex -31.4912 27.231 15
      vertex -31.2921 27.0979 0
      vertex -31.4912 27.231 0
    endloop
  endfacet
  facet normal 0.678798 0.734325 -0
    outer loop
      vertex -31.6793 27.3792 0
      vertex -31.8552 27.5418 15
      vertex -31.6793 27.3792 15
    endloop
  endfacet
  facet normal 0.678798 0.734325 0
    outer loop
      vertex -31.8552 27.5418 15
      vertex -31.6793 27.3792 0
      vertex -31.8552 27.5418 0
    endloop
  endfacet
  facet normal -0.678802 -0.734321 0
    outer loop
      vertex -27.7177 32.0177 0
      vertex -27.5418 31.8552 15
      vertex -27.7177 32.0177 15
    endloop
  endfacet
  facet normal -0.678802 -0.734321 -0
    outer loop
      vertex -27.5418 31.8552 15
      vertex -27.7177 32.0177 0
      vertex -27.5418 31.8552 0
    endloop
  endfacet
  facet normal -0.418658 -0.908144 0
    outer loop
      vertex -28.5313 32.5163 0
      vertex -28.3138 32.4161 15
      vertex -28.5313 32.5163 15
    endloop
  endfacet
  facet normal -0.418658 -0.908144 -0
    outer loop
      vertex -28.3138 32.4161 15
      vertex -28.5313 32.5163 0
      vertex -28.3138 32.4161 0
    endloop
  endfacet
  facet normal -0.555575 -0.831467 0
    outer loop
      vertex -28.1049 32.299 0
      vertex -27.9057 32.166 15
      vertex -28.1049 32.299 15
    endloop
  endfacet
  facet normal -0.555575 -0.831467 -0
    outer loop
      vertex -27.9057 32.166 15
      vertex -28.1049 32.299 0
      vertex -27.9057 32.166 0
    endloop
  endfacet
  facet normal -0.117538 -0.993068 0
    outer loop
      vertex -29.4592 32.7391 0
      vertex -29.2214 32.7109 15
      vertex -29.4592 32.7391 15
    endloop
  endfacet
  facet normal -0.117538 -0.993068 -0
    outer loop
      vertex -29.2214 32.7109 15
      vertex -29.4592 32.7391 0
      vertex -29.2214 32.7109 0
    endloop
  endfacet
  facet normal -0.195096 -0.980784 0
    outer loop
      vertex -29.2214 32.7109 0
      vertex -28.9865 32.6642 15
      vertex -29.2214 32.7109 15
    endloop
  endfacet
  facet normal -0.195096 -0.980784 -0
    outer loop
      vertex -28.9865 32.6642 15
      vertex -29.2214 32.7109 0
      vertex -28.9865 32.6642 0
    endloop
  endfacet
  facet normal -0.346115 -0.938192 0
    outer loop
      vertex -28.756 32.5992 0
      vertex -28.5313 32.5163 15
      vertex -28.756 32.5992 15
    endloop
  endfacet
  facet normal -0.346115 -0.938192 -0
    outer loop
      vertex -28.5313 32.5163 15
      vertex -28.756 32.5992 0
      vertex -28.5313 32.5163 0
    endloop
  endfacet
  facet normal 0.0392642 -0.999229 0
    outer loop
      vertex -29.9378 32.7391 0
      vertex -29.6985 32.7485 15
      vertex -29.9378 32.7391 15
    endloop
  endfacet
  facet normal 0.0392642 -0.999229 0
    outer loop
      vertex -29.6985 32.7485 15
      vertex -29.9378 32.7391 0
      vertex -29.6985 32.7485 0
    endloop
  endfacet
  facet normal 0.619092 -0.785318 0
    outer loop
      vertex -31.6793 32.0177 0
      vertex -31.4912 32.166 15
      vertex -31.6793 32.0177 15
    endloop
  endfacet
  facet normal 0.619092 -0.785318 0
    outer loop
      vertex -31.4912 32.166 15
      vertex -31.6793 32.0177 0
      vertex -31.4912 32.166 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392565 0
    outer loop
      vertex -26.6485 29.6985 0
      vertex -26.6579 29.9378 15
      vertex -26.6579 29.9378 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392565 0
    outer loop
      vertex -26.6579 29.9378 15
      vertex -26.6485 29.6985 0
      vertex -26.6485 29.6985 15
    endloop
  endfacet
  facet normal -0.785314 -0.619097 0
    outer loop
      vertex -27.231 31.4912 0
      vertex -27.3792 31.6793 15
      vertex -27.3792 31.6793 0
    endloop
  endfacet
  facet normal -0.785314 -0.619097 0
    outer loop
      vertex -27.3792 31.6793 15
      vertex -27.231 31.4912 0
      vertex -27.231 31.4912 15
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex -26.7328 28.9865 0
      vertex -26.686 29.2214 15
      vertex -26.686 29.2214 0
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex -26.686 29.2214 15
      vertex -26.7328 28.9865 0
      vertex -26.7328 28.9865 15
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex -26.8807 28.5313 0
      vertex -26.7978 28.756 15
      vertex -26.7978 28.756 0
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex -26.7978 28.756 15
      vertex -26.8807 28.5313 0
      vertex -26.8807 28.5313 15
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex -26.686 29.2214 0
      vertex -26.6579 29.4592 15
      vertex -26.6579 29.4592 0
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex -26.6579 29.4592 15
      vertex -26.686 29.2214 0
      vertex -26.686 29.2214 15
    endloop
  endfacet
  facet normal -0.83147 0.555569 0
    outer loop
      vertex -27.231 27.9057 0
      vertex -27.0979 28.1049 15
      vertex -27.0979 28.1049 0
    endloop
  endfacet
  facet normal -0.83147 0.555569 0
    outer loop
      vertex -27.0979 28.1049 15
      vertex -27.231 27.9057 0
      vertex -27.231 27.9057 15
    endloop
  endfacet
  facet normal -0.872494 0.488625 0
    outer loop
      vertex -27.0979 28.1049 0
      vertex -26.9809 28.3138 15
      vertex -26.9809 28.3138 0
    endloop
  endfacet
  facet normal -0.872494 0.488625 0
    outer loop
      vertex -26.9809 28.3138 15
      vertex -27.0979 28.1049 0
      vertex -27.0979 28.1049 15
    endloop
  endfacet
  facet normal -0.734325 0.678798 0
    outer loop
      vertex -27.5418 27.5418 0
      vertex -27.3792 27.7177 15
      vertex -27.3792 27.7177 0
    endloop
  endfacet
  facet normal -0.734325 0.678798 0
    outer loop
      vertex -27.3792 27.7177 15
      vertex -27.5418 27.5418 0
      vertex -27.5418 27.5418 15
    endloop
  endfacet
  facet normal 0.908144 0.418658 0
    outer loop
      vertex -32.4161 28.3138 15
      vertex -32.5163 28.5313 0
      vertex -32.5163 28.5313 15
    endloop
  endfacet
  facet normal 0.908144 0.418658 0
    outer loop
      vertex -32.5163 28.5313 0
      vertex -32.4161 28.3138 15
      vertex -32.4161 28.3138 0
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex -32.6642 28.9865 15
      vertex -32.7109 29.2214 0
      vertex -32.7109 29.2214 15
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex -32.7109 29.2214 0
      vertex -32.6642 28.9865 15
      vertex -32.6642 28.9865 0
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex -28.9865 26.7328 0
      vertex -29.2214 26.686 15
      vertex -28.9865 26.7328 15
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex -29.2214 26.686 15
      vertex -28.9865 26.7328 0
      vertex -29.2214 26.686 0
    endloop
  endfacet
  facet normal -0.271432 0.962458 0
    outer loop
      vertex -28.756 26.7978 0
      vertex -28.9865 26.7328 15
      vertex -28.756 26.7978 15
    endloop
  endfacet
  facet normal -0.271432 0.962458 0
    outer loop
      vertex -28.9865 26.7328 15
      vertex -28.756 26.7978 0
      vertex -28.9865 26.7328 0
    endloop
  endfacet
  facet normal -0.418662 0.908142 0
    outer loop
      vertex -28.3138 26.9809 0
      vertex -28.5313 26.8807 15
      vertex -28.3138 26.9809 15
    endloop
  endfacet
  facet normal -0.418662 0.908142 0
    outer loop
      vertex -28.5313 26.8807 15
      vertex -28.3138 26.9809 0
      vertex -28.5313 26.8807 0
    endloop
  endfacet
  facet normal 0.195096 0.980784 -0
    outer loop
      vertex -30.1756 26.686 0
      vertex -30.4105 26.7328 15
      vertex -30.1756 26.686 15
    endloop
  endfacet
  facet normal 0.195096 0.980784 0
    outer loop
      vertex -30.4105 26.7328 15
      vertex -30.1756 26.686 0
      vertex -30.4105 26.7328 0
    endloop
  endfacet
  facet normal 0.678802 -0.734321 0
    outer loop
      vertex -31.8552 31.8552 0
      vertex -31.6793 32.0177 15
      vertex -31.8552 31.8552 15
    endloop
  endfacet
  facet normal 0.678802 -0.734321 0
    outer loop
      vertex -31.6793 32.0177 15
      vertex -31.8552 31.8552 0
      vertex -31.6793 32.0177 0
    endloop
  endfacet
  facet normal -0.619092 -0.785318 0
    outer loop
      vertex -27.9057 32.166 0
      vertex -27.7177 32.0177 15
      vertex -27.9057 32.166 15
    endloop
  endfacet
  facet normal -0.619092 -0.785318 -0
    outer loop
      vertex -27.7177 32.0177 15
      vertex -27.9057 32.166 0
      vertex -27.7177 32.0177 0
    endloop
  endfacet
  facet normal -0.488615 -0.872499 0
    outer loop
      vertex -28.3138 32.4161 0
      vertex -28.1049 32.299 15
      vertex -28.3138 32.4161 15
    endloop
  endfacet
  facet normal -0.488615 -0.872499 -0
    outer loop
      vertex -28.1049 32.299 15
      vertex -28.3138 32.4161 0
      vertex -28.1049 32.299 0
    endloop
  endfacet
  facet normal -0.0392645 -0.999229 0
    outer loop
      vertex -29.6985 32.7485 0
      vertex -29.4592 32.7391 15
      vertex -29.6985 32.7485 15
    endloop
  endfacet
  facet normal -0.0392645 -0.999229 -0
    outer loop
      vertex -29.4592 32.7391 15
      vertex -29.6985 32.7485 0
      vertex -29.4592 32.7391 0
    endloop
  endfacet
  facet normal -0.271442 -0.962455 0
    outer loop
      vertex -28.9865 32.6642 0
      vertex -28.756 32.5992 15
      vertex -28.9865 32.6642 15
    endloop
  endfacet
  facet normal -0.271442 -0.962455 -0
    outer loop
      vertex -28.756 32.5992 15
      vertex -28.9865 32.6642 0
      vertex -28.756 32.5992 0
    endloop
  endfacet
  facet normal 0.117539 -0.993068 0
    outer loop
      vertex -30.1756 32.7109 0
      vertex -29.9378 32.7391 15
      vertex -30.1756 32.7109 15
    endloop
  endfacet
  facet normal 0.117539 -0.993068 0
    outer loop
      vertex -29.9378 32.7391 15
      vertex -30.1756 32.7109 0
      vertex -29.9378 32.7391 0
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex -30.4105 32.6642 0
      vertex -30.1756 32.7109 15
      vertex -30.4105 32.6642 15
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex -30.1756 32.7109 15
      vertex -30.4105 32.6642 0
      vertex -30.1756 32.7109 0
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex -30.8657 32.5163 0
      vertex -30.641 32.5992 15
      vertex -30.8657 32.5163 15
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex -30.641 32.5992 15
      vertex -30.8657 32.5163 0
      vertex -30.641 32.5992 0
    endloop
  endfacet
  facet normal 0.555578 -0.831464 0
    outer loop
      vertex -31.4912 32.166 0
      vertex -31.2921 32.299 15
      vertex -31.4912 32.166 15
    endloop
  endfacet
  facet normal 0.555578 -0.831464 0
    outer loop
      vertex -31.2921 32.299 15
      vertex -31.4912 32.166 0
      vertex -31.2921 32.299 0
    endloop
  endfacet
  facet normal 0.418655 -0.908145 0
    outer loop
      vertex -31.0832 32.4161 0
      vertex -30.8657 32.5163 15
      vertex -31.0832 32.4161 15
    endloop
  endfacet
  facet normal 0.418655 -0.908145 0
    outer loop
      vertex -30.8657 32.5163 15
      vertex -31.0832 32.4161 0
      vertex -30.8657 32.5163 0
    endloop
  endfacet
  facet normal 0.488615 -0.872499 0
    outer loop
      vertex -31.2921 32.299 0
      vertex -31.0832 32.4161 15
      vertex -31.2921 32.299 15
    endloop
  endfacet
  facet normal 0.488615 -0.872499 0
    outer loop
      vertex -31.0832 32.4161 15
      vertex -31.2921 32.299 0
      vertex -31.0832 32.4161 0
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex -26.6579 29.9378 0
      vertex -26.686 30.1756 15
      vertex -26.686 30.1756 0
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex -26.686 30.1756 15
      vertex -26.6579 29.9378 0
      vertex -26.6579 29.9378 15
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex -26.686 30.1756 0
      vertex -26.7328 30.4105 15
      vertex -26.7328 30.4105 0
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex -26.7328 30.4105 15
      vertex -26.686 30.1756 0
      vertex -26.686 30.1756 15
    endloop
  endfacet
  facet normal -0.938192 -0.346115 0
    outer loop
      vertex -26.7978 30.641 0
      vertex -26.8807 30.8657 15
      vertex -26.8807 30.8657 0
    endloop
  endfacet
  facet normal -0.938192 -0.346115 0
    outer loop
      vertex -26.8807 30.8657 15
      vertex -26.7978 30.641 0
      vertex -26.7978 30.641 15
    endloop
  endfacet
  facet normal -0.872496 -0.488622 0
    outer loop
      vertex -26.9809 31.0832 0
      vertex -27.0979 31.2921 15
      vertex -27.0979 31.2921 0
    endloop
  endfacet
  facet normal -0.872496 -0.488622 0
    outer loop
      vertex -27.0979 31.2921 15
      vertex -26.9809 31.0832 0
      vertex -26.9809 31.0832 15
    endloop
  endfacet
  facet normal -0.908141 -0.418665 0
    outer loop
      vertex -26.8807 30.8657 0
      vertex -26.9809 31.0832 15
      vertex -26.9809 31.0832 0
    endloop
  endfacet
  facet normal -0.908141 -0.418665 0
    outer loop
      vertex -26.9809 31.0832 15
      vertex -26.8807 30.8657 0
      vertex -26.8807 30.8657 15
    endloop
  endfacet
  facet normal -0.83147 -0.555569 0
    outer loop
      vertex -27.0979 31.2921 0
      vertex -27.231 31.4912 15
      vertex -27.231 31.4912 0
    endloop
  endfacet
  facet normal -0.83147 -0.555569 0
    outer loop
      vertex -27.231 31.4912 15
      vertex -27.0979 31.2921 0
      vertex -27.0979 31.2921 15
    endloop
  endfacet
  facet normal -0.734325 -0.678798 0
    outer loop
      vertex -27.3792 31.6793 0
      vertex -27.5418 31.8552 15
      vertex -27.5418 31.8552 0
    endloop
  endfacet
  facet normal -0.734325 -0.678798 0
    outer loop
      vertex -27.5418 31.8552 15
      vertex -27.3792 31.6793 0
      vertex -27.3792 31.6793 15
    endloop
  endfacet
  facet normal -0.962458 0.271432 0
    outer loop
      vertex -26.7978 28.756 0
      vertex -26.7328 28.9865 15
      vertex -26.7328 28.9865 0
    endloop
  endfacet
  facet normal -0.962458 0.271432 0
    outer loop
      vertex -26.7328 28.9865 15
      vertex -26.7978 28.756 0
      vertex -26.7978 28.756 15
    endloop
  endfacet
  facet normal -0.908142 0.418662 0
    outer loop
      vertex -26.9809 28.3138 0
      vertex -26.8807 28.5313 15
      vertex -26.8807 28.5313 0
    endloop
  endfacet
  facet normal -0.908142 0.418662 0
    outer loop
      vertex -26.8807 28.5313 15
      vertex -26.9809 28.3138 0
      vertex -26.9809 28.3138 15
    endloop
  endfacet
  facet normal -0.785314 0.619097 0
    outer loop
      vertex -27.3792 27.7177 0
      vertex -27.231 27.9057 15
      vertex -27.231 27.9057 0
    endloop
  endfacet
  facet normal -0.785314 0.619097 0
    outer loop
      vertex -27.231 27.9057 15
      vertex -27.3792 27.7177 0
      vertex -27.3792 27.7177 15
    endloop
  endfacet
  facet normal 0.962455 -0.27144 0
    outer loop
      vertex -32.6642 30.4105 15
      vertex -32.5992 30.641 0
      vertex -32.5992 30.641 15
    endloop
  endfacet
  facet normal 0.962455 -0.27144 0
    outer loop
      vertex -32.5992 30.641 0
      vertex -32.6642 30.4105 15
      vertex -32.6642 30.4105 0
    endloop
  endfacet
  facet normal 0.488622 0.872496 -0
    outer loop
      vertex -31.0832 26.9809 0
      vertex -31.2921 27.0979 15
      vertex -31.0832 26.9809 15
    endloop
  endfacet
  facet normal 0.488622 0.872496 0
    outer loop
      vertex -31.2921 27.0979 15
      vertex -31.0832 26.9809 0
      vertex -31.2921 27.0979 0
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -30.641 32.5992 0
      vertex -30.4105 32.6642 15
      vertex -30.641 32.5992 15
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -30.4105 32.6642 15
      vertex -30.641 32.5992 0
      vertex -30.4105 32.6642 0
    endloop
  endfacet
  facet normal -0.962457 -0.271434 0
    outer loop
      vertex -26.7328 30.4105 0
      vertex -26.7978 30.641 15
      vertex -26.7978 30.641 0
    endloop
  endfacet
  facet normal -0.962457 -0.271434 0
    outer loop
      vertex -26.7978 30.641 15
      vertex -26.7328 30.4105 0
      vertex -26.7328 30.4105 15
    endloop
  endfacet
  facet normal 0.734326 -0.678796 0
    outer loop
      vertex -33.5005 32.9457 19
      vertex -33.234 33.234 15
      vertex -33.234 33.234 19
    endloop
  endfacet
  facet normal 0.734326 -0.678796 0
    outer loop
      vertex -33.234 33.234 15
      vertex -33.5005 32.9457 19
      vertex -33.5005 32.9457 15
    endloop
  endfacet
  facet normal 0.678796 0.734326 -0
    outer loop
      vertex -32.9457 25.8965 15
      vertex -33.234 26.163 19
      vertex -32.9457 25.8965 19
    endloop
  endfacet
  facet normal 0.678796 0.734326 0
    outer loop
      vertex -33.234 26.163 19
      vertex -32.9457 25.8965 15
      vertex -33.234 26.163 15
    endloop
  endfacet
  facet normal -0.678799 -0.734324 0
    outer loop
      vertex -26.4512 33.5005 15
      vertex -26.163 33.234 19
      vertex -26.4512 33.5005 19
    endloop
  endfacet
  facet normal -0.678799 -0.734324 -0
    outer loop
      vertex -26.163 33.234 19
      vertex -26.4512 33.5005 15
      vertex -26.163 33.234 15
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -34.6831 29.3062 19
      vertex -34.6985 29.6985 15
      vertex -34.6985 29.6985 19
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -34.6985 29.6985 15
      vertex -34.6831 29.3062 19
      vertex -34.6831 29.3062 15
    endloop
  endfacet
  facet normal -0.0392597 0.999229 0
    outer loop
      vertex -29.3062 24.7139 15
      vertex -29.6985 24.6985 19
      vertex -29.3062 24.7139 19
    endloop
  endfacet
  facet normal -0.0392597 0.999229 0
    outer loop
      vertex -29.6985 24.6985 19
      vertex -29.3062 24.7139 15
      vertex -29.6985 24.6985 15
    endloop
  endfacet
  facet normal 0.346115 0.938192 -0
    outer loop
      vertex -31.2436 24.9432 15
      vertex -31.6119 25.0791 19
      vertex -31.2436 24.9432 19
    endloop
  endfacet
  facet normal 0.346115 0.938192 0
    outer loop
      vertex -31.6119 25.0791 19
      vertex -31.2436 24.9432 15
      vertex -31.6119 25.0791 15
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex -34.4538 31.2436 19
      vertex -34.3179 31.6119 15
      vertex -34.3179 31.6119 19
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex -34.3179 31.6119 15
      vertex -34.4538 31.2436 19
      vertex -34.4538 31.2436 15
    endloop
  endfacet
  facet normal 0.908145 0.418656 0
    outer loop
      vertex -34.1535 27.4285 19
      vertex -34.3179 27.7851 15
      vertex -34.3179 27.7851 19
    endloop
  endfacet
  facet normal 0.908145 0.418656 0
    outer loop
      vertex -34.3179 27.7851 15
      vertex -34.1535 27.4285 19
      vertex -34.1535 27.4285 15
    endloop
  endfacet
  facet normal 0.980785 0.195089 0
    outer loop
      vertex -34.5603 28.5313 19
      vertex -34.6369 28.9163 15
      vertex -34.6369 28.9163 19
    endloop
  endfacet
  facet normal 0.980785 0.195089 0
    outer loop
      vertex -34.6369 28.9163 15
      vertex -34.5603 28.5313 19
      vertex -34.5603 28.5313 15
    endloop
  endfacet
  facet normal -0.418662 0.908142 0
    outer loop
      vertex -27.4285 25.2435 15
      vertex -27.7851 25.0791 19
      vertex -27.4285 25.2435 19
    endloop
  endfacet
  facet normal -0.418662 0.908142 0
    outer loop
      vertex -27.7851 25.0791 19
      vertex -27.4285 25.2435 15
      vertex -27.7851 25.0791 15
    endloop
  endfacet
  facet normal 0.48862 0.872496 -0
    outer loop
      vertex -31.9684 25.2435 15
      vertex -32.311 25.4353 19
      vertex -31.9684 25.2435 19
    endloop
  endfacet
  facet normal 0.48862 0.872496 0
    outer loop
      vertex -32.311 25.4353 19
      vertex -31.9684 25.2435 15
      vertex -32.311 25.4353 15
    endloop
  endfacet
  facet normal 0.872494 -0.488624 0
    outer loop
      vertex -34.1535 31.9684 19
      vertex -33.9617 32.311 15
      vertex -33.9617 32.311 19
    endloop
  endfacet
  facet normal 0.872494 -0.488624 0
    outer loop
      vertex -33.9617 32.311 15
      vertex -34.1535 31.9684 19
      vertex -34.1535 31.9684 15
    endloop
  endfacet
  facet normal 0.78532 -0.61909 0
    outer loop
      vertex -33.7436 32.6374 19
      vertex -33.5005 32.9457 15
      vertex -33.5005 32.9457 19
    endloop
  endfacet
  facet normal 0.78532 -0.61909 0
    outer loop
      vertex -33.5005 32.9457 15
      vertex -33.7436 32.6374 19
      vertex -33.7436 32.6374 15
    endloop
  endfacet
  facet normal 0.908144 -0.418658 0
    outer loop
      vertex -34.3179 31.6119 19
      vertex -34.1535 31.9684 15
      vertex -34.1535 31.9684 19
    endloop
  endfacet
  facet normal 0.908144 -0.418658 0
    outer loop
      vertex -34.1535 31.9684 15
      vertex -34.3179 31.6119 19
      vertex -34.3179 31.6119 15
    endloop
  endfacet
  facet normal 0.980785 -0.195089 0
    outer loop
      vertex -34.6369 30.4807 19
      vertex -34.5603 30.8657 15
      vertex -34.5603 30.8657 19
    endloop
  endfacet
  facet normal 0.980785 -0.195089 0
    outer loop
      vertex -34.5603 30.8657 15
      vertex -34.6369 30.4807 19
      vertex -34.6369 30.4807 15
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex -34.5603 30.8657 19
      vertex -34.4538 31.2436 15
      vertex -34.4538 31.2436 19
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex -34.4538 31.2436 15
      vertex -34.5603 30.8657 19
      vertex -34.5603 30.8657 15
    endloop
  endfacet
  facet normal 0.831468 0.555572 0
    outer loop
      vertex -33.7436 26.7596 19
      vertex -33.9617 27.086 15
      vertex -33.9617 27.086 19
    endloop
  endfacet
  facet normal 0.831468 0.555572 0
    outer loop
      vertex -33.9617 27.086 15
      vertex -33.7436 26.7596 19
      vertex -33.7436 26.7596 15
    endloop
  endfacet
  facet normal 0.872493 0.488626 0
    outer loop
      vertex -33.9617 27.086 19
      vertex -34.1535 27.4285 15
      vertex -34.1535 27.4285 19
    endloop
  endfacet
  facet normal 0.872493 0.488626 0
    outer loop
      vertex -34.1535 27.4285 15
      vertex -33.9617 27.086 19
      vertex -33.9617 27.086 15
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex -34.4538 28.1534 19
      vertex -34.5603 28.5313 15
      vertex -34.5603 28.5313 19
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex -34.5603 28.5313 15
      vertex -34.4538 28.1534 19
      vertex -34.4538 28.1534 15
    endloop
  endfacet
  facet normal 0.993068 0.117541 0
    outer loop
      vertex -34.6369 28.9163 19
      vertex -34.6831 29.3062 15
      vertex -34.6831 29.3062 19
    endloop
  endfacet
  facet normal 0.993068 0.117541 0
    outer loop
      vertex -34.6831 29.3062 15
      vertex -34.6369 28.9163 19
      vertex -34.6369 28.9163 15
    endloop
  endfacet
  facet normal -0.555572 0.831468 0
    outer loop
      vertex -26.7596 25.6534 15
      vertex -27.086 25.4353 19
      vertex -26.7596 25.6534 19
    endloop
  endfacet
  facet normal -0.555572 0.831468 0
    outer loop
      vertex -27.086 25.4353 19
      vertex -26.7596 25.6534 15
      vertex -27.086 25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.6485 29.6985 15
      vertex -24.6985 29.6985 15
      vertex -24.7139 30.0908 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.6579 29.9378 15
      vertex -24.7139 30.0908 15
      vertex -24.76 30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.6985 29.6985 15
      vertex -26.6485 29.6985 15
      vertex -24.7139 29.3062 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.686 30.1756 15
      vertex -24.76 30.4807 15
      vertex -24.8366 30.8657 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.6579 29.4592 15
      vertex -24.7139 29.3062 15
      vertex -26.6485 29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7328 30.4105 15
      vertex -24.8366 30.8657 15
      vertex -24.9432 31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.7139 29.3062 15
      vertex -26.6579 29.4592 15
      vertex -24.76 28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7978 30.641 15
      vertex -24.9432 31.2436 15
      vertex -25.0791 31.6119 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.686 29.2214 15
      vertex -24.76 28.9163 15
      vertex -26.6579 29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.8807 30.8657 15
      vertex -25.0791 31.6119 15
      vertex -25.2435 31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.76 28.9163 15
      vertex -26.686 29.2214 15
      vertex -24.8366 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.9809 31.0832 15
      vertex -25.2435 31.9684 15
      vertex -25.4353 32.311 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.7328 28.9865 15
      vertex -24.8366 28.5313 15
      vertex -26.686 29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.0979 31.2921 15
      vertex -25.4353 32.311 15
      vertex -25.6534 32.6374 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.8366 28.5313 15
      vertex -26.7328 28.9865 15
      vertex -24.9432 28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.231 31.4912 15
      vertex -25.6534 32.6374 15
      vertex -25.8965 32.9457 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.7978 28.756 15
      vertex -24.9432 28.1534 15
      vertex -26.7328 28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.3792 31.6793 15
      vertex -25.8965 32.9457 15
      vertex -26.163 33.234 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9432 28.1534 15
      vertex -26.7978 28.756 15
      vertex -25.0791 27.7851 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.5418 31.8552 15
      vertex -26.163 33.234 15
      vertex -26.4512 33.5005 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.8807 28.5313 15
      vertex -25.0791 27.7851 15
      vertex -26.7978 28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.0791 27.7851 15
      vertex -26.8807 28.5313 15
      vertex -25.2435 27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.7139 30.0908 15
      vertex -26.6579 29.9378 15
      vertex -26.6485 29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.76 30.4807 15
      vertex -26.686 30.1756 15
      vertex -26.6579 29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.8366 30.8657 15
      vertex -26.7328 30.4105 15
      vertex -26.686 30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7177 32.0177 15
      vertex -26.4512 33.5005 15
      vertex -26.7596 33.7436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9432 31.2436 15
      vertex -26.7978 30.641 15
      vertex -26.7328 30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.0791 31.6119 15
      vertex -26.8807 30.8657 15
      vertex -26.7978 30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.2435 31.9684 15
      vertex -26.9809 31.0832 15
      vertex -26.8807 30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.9057 32.166 15
      vertex -26.7596 33.7436 15
      vertex -27.086 33.9617 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.4353 32.311 15
      vertex -27.0979 31.2921 15
      vertex -26.9809 31.0832 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.6534 32.6374 15
      vertex -27.231 31.4912 15
      vertex -27.0979 31.2921 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.8965 32.9457 15
      vertex -27.3792 31.6793 15
      vertex -27.231 31.4912 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1049 32.299 15
      vertex -27.086 33.9617 15
      vertex -27.4285 34.1535 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 33.234 15
      vertex -27.5418 31.8552 15
      vertex -27.3792 31.6793 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.4512 33.5005 15
      vertex -27.7177 32.0177 15
      vertex -27.5418 31.8552 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.3138 32.4161 15
      vertex -27.4285 34.1535 15
      vertex -27.7851 34.3179 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7596 33.7436 15
      vertex -27.9057 32.166 15
      vertex -27.7177 32.0177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 33.9617 15
      vertex -28.1049 32.299 15
      vertex -27.9057 32.166 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 32.5163 15
      vertex -27.7851 34.3179 15
      vertex -28.1534 34.4538 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.4285 34.1535 15
      vertex -28.3138 32.4161 15
      vertex -28.1049 32.299 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.756 32.5992 15
      vertex -28.1534 34.4538 15
      vertex -28.5313 34.5603 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7851 34.3179 15
      vertex -28.5313 32.5163 15
      vertex -28.3138 32.4161 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1534 34.4538 15
      vertex -28.756 32.5992 15
      vertex -28.5313 32.5163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.9865 32.6642 15
      vertex -28.5313 34.5603 15
      vertex -28.9163 34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 34.5603 15
      vertex -28.9865 32.6642 15
      vertex -28.756 32.5992 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.9163 34.6369 15
      vertex -29.2214 32.7109 15
      vertex -28.9865 32.6642 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.3062 34.6831 15
      vertex -29.2214 32.7109 15
      vertex -28.9163 34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.3062 34.6831 15
      vertex -29.4592 32.7391 15
      vertex -29.2214 32.7109 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 34.6985 15
      vertex -29.4592 32.7391 15
      vertex -29.3062 34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 34.6985 15
      vertex -29.6985 32.7485 15
      vertex -29.4592 32.7391 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 34.6985 15
      vertex -29.9378 32.7391 15
      vertex -29.6985 32.7485 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -30.0908 34.6831 15
      vertex -29.9378 32.7391 15
      vertex -29.6985 34.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.0908 34.6831 15
      vertex -30.1756 32.7109 15
      vertex -29.9378 32.7391 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -30.4807 34.6369 15
      vertex -30.1756 32.7109 15
      vertex -30.0908 34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.1756 32.7109 15
      vertex -30.4807 34.6369 15
      vertex -30.4105 32.6642 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -30.8657 34.5603 15
      vertex -30.4105 32.6642 15
      vertex -30.4807 34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4105 32.6642 15
      vertex -30.8657 34.5603 15
      vertex -30.641 32.5992 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -31.2436 34.4538 15
      vertex -30.641 32.5992 15
      vertex -30.8657 34.5603 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.641 32.5992 15
      vertex -31.2436 34.4538 15
      vertex -30.8657 32.5163 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -31.6119 34.3179 15
      vertex -30.8657 32.5163 15
      vertex -31.2436 34.4538 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 32.5163 15
      vertex -31.6119 34.3179 15
      vertex -31.0832 32.4161 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -31.9684 34.1535 15
      vertex -31.0832 32.4161 15
      vertex -31.6119 34.3179 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.0832 32.4161 15
      vertex -31.9684 34.1535 15
      vertex -31.2921 32.299 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.311 33.9617 15
      vertex -31.2921 32.299 15
      vertex -31.9684 34.1535 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2921 32.299 15
      vertex -32.311 33.9617 15
      vertex -31.4912 32.166 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.6374 33.7436 15
      vertex -31.4912 32.166 15
      vertex -32.311 33.9617 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.4912 32.166 15
      vertex -32.6374 33.7436 15
      vertex -31.6793 32.0177 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.9457 33.5005 15
      vertex -31.6793 32.0177 15
      vertex -32.6374 33.7436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6793 32.0177 15
      vertex -32.9457 33.5005 15
      vertex -31.8552 31.8552 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.234 33.234 15
      vertex -31.8552 31.8552 15
      vertex -32.9457 33.5005 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.8552 31.8552 15
      vertex -33.234 33.234 15
      vertex -32.0177 31.6793 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.5005 32.9457 15
      vertex -32.0177 31.6793 15
      vertex -33.234 33.234 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.0177 31.6793 15
      vertex -33.5005 32.9457 15
      vertex -32.166 31.4912 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.7436 32.6374 15
      vertex -32.166 31.4912 15
      vertex -33.5005 32.9457 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.166 31.4912 15
      vertex -33.7436 32.6374 15
      vertex -32.299 31.2921 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.9617 32.311 15
      vertex -32.299 31.2921 15
      vertex -33.7436 32.6374 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.299 31.2921 15
      vertex -33.9617 32.311 15
      vertex -32.4161 31.0832 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.1535 31.9684 15
      vertex -32.4161 31.0832 15
      vertex -33.9617 32.311 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.4161 31.0832 15
      vertex -34.1535 31.9684 15
      vertex -32.5163 30.8657 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.9809 28.3138 15
      vertex -25.2435 27.4285 15
      vertex -26.8807 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.2435 27.4285 15
      vertex -26.9809 28.3138 15
      vertex -25.4353 27.086 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.0979 28.1049 15
      vertex -25.4353 27.086 15
      vertex -26.9809 28.3138 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.4353 27.086 15
      vertex -27.0979 28.1049 15
      vertex -25.6534 26.7596 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.231 27.9057 15
      vertex -25.6534 26.7596 15
      vertex -27.0979 28.1049 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.6534 26.7596 15
      vertex -27.231 27.9057 15
      vertex -25.8965 26.4512 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.3792 27.7177 15
      vertex -25.8965 26.4512 15
      vertex -27.231 27.9057 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.8965 26.4512 15
      vertex -27.3792 27.7177 15
      vertex -26.163 26.163 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.5418 27.5418 15
      vertex -26.163 26.163 15
      vertex -27.3792 27.7177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 26.163 15
      vertex -27.5418 27.5418 15
      vertex -26.4512 25.8965 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.7177 27.3792 15
      vertex -26.4512 25.8965 15
      vertex -27.5418 27.5418 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.4512 25.8965 15
      vertex -27.7177 27.3792 15
      vertex -26.7596 25.6534 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.9057 27.231 15
      vertex -26.7596 25.6534 15
      vertex -27.7177 27.3792 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7596 25.6534 15
      vertex -27.9057 27.231 15
      vertex -27.086 25.4353 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.1049 27.0979 15
      vertex -27.086 25.4353 15
      vertex -27.9057 27.231 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 25.4353 15
      vertex -28.1049 27.0979 15
      vertex -27.4285 25.2435 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.3138 26.9809 15
      vertex -27.4285 25.2435 15
      vertex -28.1049 27.0979 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.4285 25.2435 15
      vertex -28.3138 26.9809 15
      vertex -27.7851 25.0791 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.5313 26.8807 15
      vertex -27.7851 25.0791 15
      vertex -28.3138 26.9809 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7851 25.0791 15
      vertex -28.5313 26.8807 15
      vertex -28.1534 24.9432 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.756 26.7978 15
      vertex -28.1534 24.9432 15
      vertex -28.5313 26.8807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1534 24.9432 15
      vertex -28.756 26.7978 15
      vertex -28.5313 24.8366 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.9865 26.7328 15
      vertex -28.5313 24.8366 15
      vertex -28.756 26.7978 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 24.8366 15
      vertex -28.9865 26.7328 15
      vertex -28.9163 24.76 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -29.2214 26.686 15
      vertex -28.9163 24.76 15
      vertex -28.9865 26.7328 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.2214 26.686 15
      vertex -29.3062 24.7139 15
      vertex -28.9163 24.76 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -29.4592 26.6579 15
      vertex -29.3062 24.7139 15
      vertex -29.2214 26.686 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -29.6985 26.6485 15
      vertex -29.3062 24.7139 15
      vertex -29.4592 26.6579 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 26.6485 15
      vertex -29.6985 24.6985 15
      vertex -29.3062 24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.9378 26.6579 15
      vertex -29.6985 24.6985 15
      vertex -29.6985 26.6485 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.9378 26.6579 15
      vertex -30.0908 24.7139 15
      vertex -29.6985 24.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.1756 26.686 15
      vertex -30.0908 24.7139 15
      vertex -29.9378 26.6579 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4807 24.76 15
      vertex -30.1756 26.686 15
      vertex -30.4105 26.7328 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.1756 26.686 15
      vertex -30.4807 24.76 15
      vertex -30.0908 24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 24.8366 15
      vertex -30.4105 26.7328 15
      vertex -30.641 26.7978 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2436 24.9432 15
      vertex -30.641 26.7978 15
      vertex -30.8657 26.8807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4105 26.7328 15
      vertex -30.8657 24.8366 15
      vertex -30.4807 24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6119 25.0791 15
      vertex -30.8657 26.8807 15
      vertex -31.0832 26.9809 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.641 26.7978 15
      vertex -31.2436 24.9432 15
      vertex -30.8657 24.8366 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.9684 25.2435 15
      vertex -31.0832 26.9809 15
      vertex -31.2921 27.0979 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.311 25.4353 15
      vertex -31.2921 27.0979 15
      vertex -31.4912 27.231 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 26.8807 15
      vertex -31.6119 25.0791 15
      vertex -31.2436 24.9432 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6374 25.6534 15
      vertex -31.4912 27.231 15
      vertex -31.6793 27.3792 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.9457 25.8965 15
      vertex -31.6793 27.3792 15
      vertex -31.8552 27.5418 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.0832 26.9809 15
      vertex -31.9684 25.2435 15
      vertex -31.6119 25.0791 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.234 26.163 15
      vertex -31.8552 27.5418 15
      vertex -32.0177 27.7177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.5005 26.4512 15
      vertex -32.0177 27.7177 15
      vertex -32.166 27.9057 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.7436 26.7596 15
      vertex -32.166 27.9057 15
      vertex -32.299 28.1049 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2921 27.0979 15
      vertex -32.311 25.4353 15
      vertex -31.9684 25.2435 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.9617 27.086 15
      vertex -32.299 28.1049 15
      vertex -32.4161 28.3138 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.1535 27.4285 15
      vertex -32.4161 28.3138 15
      vertex -32.5163 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.3179 27.7851 15
      vertex -32.5163 28.5313 15
      vertex -32.5992 28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.4912 27.231 15
      vertex -32.6374 25.6534 15
      vertex -32.311 25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.4538 28.1534 15
      vertex -32.5992 28.756 15
      vertex -32.6642 28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.5603 28.5313 15
      vertex -32.6642 28.9865 15
      vertex -32.7109 29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6369 28.9163 15
      vertex -32.7109 29.2214 15
      vertex -32.7391 29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6831 29.3062 15
      vertex -32.7391 29.4592 15
      vertex -32.7485 29.6985 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.3179 31.6119 15
      vertex -32.5163 30.8657 15
      vertex -34.1535 31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6793 27.3792 15
      vertex -32.9457 25.8965 15
      vertex -32.6374 25.6534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5163 30.8657 15
      vertex -34.3179 31.6119 15
      vertex -32.5992 30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.8552 27.5418 15
      vertex -33.234 26.163 15
      vertex -32.9457 25.8965 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.4538 31.2436 15
      vertex -32.5992 30.641 15
      vertex -34.3179 31.6119 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.0177 27.7177 15
      vertex -33.5005 26.4512 15
      vertex -33.234 26.163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5992 30.641 15
      vertex -34.4538 31.2436 15
      vertex -32.6642 30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.166 27.9057 15
      vertex -33.7436 26.7596 15
      vertex -33.5005 26.4512 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.5603 30.8657 15
      vertex -32.6642 30.4105 15
      vertex -34.4538 31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.299 28.1049 15
      vertex -33.9617 27.086 15
      vertex -33.7436 26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6642 30.4105 15
      vertex -34.5603 30.8657 15
      vertex -32.7109 30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.4161 28.3138 15
      vertex -34.1535 27.4285 15
      vertex -33.9617 27.086 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.6369 30.4807 15
      vertex -32.7109 30.1756 15
      vertex -34.5603 30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5163 28.5313 15
      vertex -34.3179 27.7851 15
      vertex -34.1535 27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7109 30.1756 15
      vertex -34.6369 30.4807 15
      vertex -32.7391 29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5992 28.756 15
      vertex -34.4538 28.1534 15
      vertex -34.3179 27.7851 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.6831 30.0908 15
      vertex -32.7391 29.9378 15
      vertex -34.6369 30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6642 28.9865 15
      vertex -34.5603 28.5313 15
      vertex -34.4538 28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7391 29.9378 15
      vertex -34.6831 30.0908 15
      vertex -32.7485 29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7109 29.2214 15
      vertex -34.6369 28.9163 15
      vertex -34.5603 28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6985 29.6985 15
      vertex -32.7485 29.6985 15
      vertex -34.6831 30.0908 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7391 29.4592 15
      vertex -34.6831 29.3062 15
      vertex -34.6369 28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7485 29.6985 15
      vertex -34.6985 29.6985 15
      vertex -34.6831 29.3062 15
    endloop
  endfacet
  facet normal -0.195094 0.980785 0
    outer loop
      vertex -28.5313 24.8366 15
      vertex -28.9163 24.76 19
      vertex -28.5313 24.8366 19
    endloop
  endfacet
  facet normal -0.195094 0.980785 0
    outer loop
      vertex -28.9163 24.76 19
      vertex -28.5313 24.8366 15
      vertex -28.9163 24.76 15
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex -28.9163 24.76 15
      vertex -29.3062 24.7139 19
      vertex -28.9163 24.76 19
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex -29.3062 24.7139 19
      vertex -28.9163 24.76 15
      vertex -29.3062 24.7139 15
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex -28.1534 24.9432 15
      vertex -28.5313 24.8366 19
      vertex -28.1534 24.9432 19
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex -28.5313 24.8366 19
      vertex -28.1534 24.9432 15
      vertex -28.5313 24.8366 15
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex -27.086 25.4353 15
      vertex -27.4285 25.2435 19
      vertex -27.086 25.4353 19
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex -27.4285 25.2435 19
      vertex -27.086 25.4353 15
      vertex -27.4285 25.2435 15
    endloop
  endfacet
  facet normal 0.195094 0.980785 -0
    outer loop
      vertex -30.4807 24.76 15
      vertex -30.8657 24.8366 19
      vertex -30.4807 24.76 19
    endloop
  endfacet
  facet normal 0.195094 0.980785 0
    outer loop
      vertex -30.8657 24.8366 19
      vertex -30.4807 24.76 15
      vertex -30.8657 24.8366 15
    endloop
  endfacet
  facet normal 0.271441 0.962455 -0
    outer loop
      vertex -30.8657 24.8366 15
      vertex -31.2436 24.9432 19
      vertex -30.8657 24.8366 19
    endloop
  endfacet
  facet normal 0.271441 0.962455 0
    outer loop
      vertex -31.2436 24.9432 19
      vertex -30.8657 24.8366 15
      vertex -31.2436 24.9432 15
    endloop
  endfacet
  facet normal 0.41866 0.908143 -0
    outer loop
      vertex -31.6119 25.0791 15
      vertex -31.9684 25.2435 19
      vertex -31.6119 25.0791 19
    endloop
  endfacet
  facet normal 0.41866 0.908143 0
    outer loop
      vertex -31.9684 25.2435 19
      vertex -31.6119 25.0791 15
      vertex -31.9684 25.2435 15
    endloop
  endfacet
  facet normal 0.619093 0.785318 -0
    outer loop
      vertex -32.6374 25.6534 15
      vertex -32.9457 25.8965 19
      vertex -32.6374 25.6534 19
    endloop
  endfacet
  facet normal 0.619093 0.785318 0
    outer loop
      vertex -32.9457 25.8965 19
      vertex -32.6374 25.6534 15
      vertex -32.9457 25.8965 15
    endloop
  endfacet
  facet normal 0.61909 -0.78532 0
    outer loop
      vertex -32.9457 33.5005 15
      vertex -32.6374 33.7436 19
      vertex -32.9457 33.5005 19
    endloop
  endfacet
  facet normal 0.61909 -0.78532 0
    outer loop
      vertex -32.6374 33.7436 19
      vertex -32.9457 33.5005 15
      vertex -32.6374 33.7436 15
    endloop
  endfacet
  facet normal 0.0392645 -0.999229 0
    outer loop
      vertex -30.0908 34.6831 15
      vertex -29.6985 34.6985 19
      vertex -30.0908 34.6831 19
    endloop
  endfacet
  facet normal 0.0392645 -0.999229 0
    outer loop
      vertex -29.6985 34.6985 19
      vertex -30.0908 34.6831 15
      vertex -29.6985 34.6985 15
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex -31.9684 34.1535 15
      vertex -31.6119 34.3179 19
      vertex -31.9684 34.1535 19
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex -31.6119 34.3179 19
      vertex -31.9684 34.1535 15
      vertex -31.6119 34.3179 15
    endloop
  endfacet
  facet normal -0.61909 -0.78532 0
    outer loop
      vertex -26.7596 33.7436 15
      vertex -26.4512 33.5005 19
      vertex -26.7596 33.7436 19
    endloop
  endfacet
  facet normal -0.61909 -0.78532 -0
    outer loop
      vertex -26.4512 33.5005 19
      vertex -26.7596 33.7436 15
      vertex -26.4512 33.5005 15
    endloop
  endfacet
  facet normal 0.831467 -0.555574 0
    outer loop
      vertex -33.9617 32.311 19
      vertex -33.7436 32.6374 15
      vertex -33.7436 32.6374 19
    endloop
  endfacet
  facet normal 0.831467 -0.555574 0
    outer loop
      vertex -33.7436 32.6374 15
      vertex -33.9617 32.311 19
      vertex -33.9617 32.311 15
    endloop
  endfacet
  facet normal 0.993068 -0.117541 0
    outer loop
      vertex -34.6831 30.0908 19
      vertex -34.6369 30.4807 15
      vertex -34.6369 30.4807 19
    endloop
  endfacet
  facet normal 0.993068 -0.117541 0
    outer loop
      vertex -34.6369 30.4807 15
      vertex -34.6831 30.0908 19
      vertex -34.6831 30.0908 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -34.6985 29.6985 19
      vertex -34.6831 30.0908 15
      vertex -34.6831 30.0908 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -34.6831 30.0908 15
      vertex -34.6985 29.6985 19
      vertex -34.6985 29.6985 15
    endloop
  endfacet
  facet normal 0.78532 0.61909 0
    outer loop
      vertex -33.5005 26.4512 19
      vertex -33.7436 26.7596 15
      vertex -33.7436 26.7596 19
    endloop
  endfacet
  facet normal 0.78532 0.61909 0
    outer loop
      vertex -33.7436 26.7596 15
      vertex -33.5005 26.4512 19
      vertex -33.5005 26.4512 15
    endloop
  endfacet
  facet normal 0.734324 0.678799 0
    outer loop
      vertex -33.234 26.163 19
      vertex -33.5005 26.4512 15
      vertex -33.5005 26.4512 19
    endloop
  endfacet
  facet normal 0.734324 0.678799 0
    outer loop
      vertex -33.5005 26.4512 15
      vertex -33.234 26.163 19
      vertex -33.234 26.163 15
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex -34.3179 27.7851 19
      vertex -34.4538 28.1534 15
      vertex -34.4538 28.1534 19
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex -34.4538 28.1534 15
      vertex -34.3179 27.7851 19
      vertex -34.3179 27.7851 15
    endloop
  endfacet
  facet normal -0.346114 0.938193 0
    outer loop
      vertex -27.7851 25.0791 15
      vertex -28.1534 24.9432 19
      vertex -27.7851 25.0791 19
    endloop
  endfacet
  facet normal -0.346114 0.938193 0
    outer loop
      vertex -28.1534 24.9432 19
      vertex -27.7851 25.0791 15
      vertex -28.1534 24.9432 15
    endloop
  endfacet
  facet normal -0.619095 0.785316 0
    outer loop
      vertex -26.4512 25.8965 15
      vertex -26.7596 25.6534 19
      vertex -26.4512 25.8965 19
    endloop
  endfacet
  facet normal -0.619095 0.785316 0
    outer loop
      vertex -26.7596 25.6534 19
      vertex -26.4512 25.8965 15
      vertex -26.7596 25.6534 15
    endloop
  endfacet
  facet normal -0.678799 0.734324 0
    outer loop
      vertex -26.163 26.163 15
      vertex -26.4512 25.8965 19
      vertex -26.163 26.163 19
    endloop
  endfacet
  facet normal -0.678799 0.734324 0
    outer loop
      vertex -26.4512 25.8965 19
      vertex -26.163 26.163 15
      vertex -26.4512 25.8965 15
    endloop
  endfacet
  facet normal -0.734324 0.678799 0
    outer loop
      vertex -26.163 26.163 15
      vertex -25.8965 26.4512 19
      vertex -25.8965 26.4512 15
    endloop
  endfacet
  facet normal -0.734324 0.678799 0
    outer loop
      vertex -25.8965 26.4512 19
      vertex -26.163 26.163 15
      vertex -26.163 26.163 19
    endloop
  endfacet
  facet normal 0.117536 0.993069 -0
    outer loop
      vertex -30.0908 24.7139 15
      vertex -30.4807 24.76 19
      vertex -30.0908 24.7139 19
    endloop
  endfacet
  facet normal 0.117536 0.993069 0
    outer loop
      vertex -30.4807 24.76 19
      vertex -30.0908 24.7139 15
      vertex -30.4807 24.76 15
    endloop
  endfacet
  facet normal 0.0392597 0.999229 -0
    outer loop
      vertex -29.6985 24.6985 15
      vertex -30.0908 24.7139 19
      vertex -29.6985 24.6985 19
    endloop
  endfacet
  facet normal 0.0392597 0.999229 0
    outer loop
      vertex -30.0908 24.7139 19
      vertex -29.6985 24.6985 15
      vertex -30.0908 24.7139 15
    endloop
  endfacet
  facet normal 0.555574 0.831467 -0
    outer loop
      vertex -32.311 25.4353 15
      vertex -32.6374 25.6534 19
      vertex -32.311 25.4353 19
    endloop
  endfacet
  facet normal 0.555574 0.831467 0
    outer loop
      vertex -32.6374 25.6534 19
      vertex -32.311 25.4353 15
      vertex -32.6374 25.6534 15
    endloop
  endfacet
  facet normal 0.678796 -0.734326 0
    outer loop
      vertex -33.234 33.234 15
      vertex -32.9457 33.5005 19
      vertex -33.234 33.234 19
    endloop
  endfacet
  facet normal 0.678796 -0.734326 0
    outer loop
      vertex -32.9457 33.5005 19
      vertex -33.234 33.234 15
      vertex -32.9457 33.5005 15
    endloop
  endfacet
  facet normal 0.488624 -0.872494 0
    outer loop
      vertex -32.311 33.9617 15
      vertex -31.9684 34.1535 19
      vertex -32.311 33.9617 19
    endloop
  endfacet
  facet normal 0.488624 -0.872494 0
    outer loop
      vertex -31.9684 34.1535 19
      vertex -32.311 33.9617 15
      vertex -31.9684 34.1535 15
    endloop
  endfacet
  facet normal 0.117541 -0.993068 0
    outer loop
      vertex -30.4807 34.6369 15
      vertex -30.0908 34.6831 19
      vertex -30.4807 34.6369 19
    endloop
  endfacet
  facet normal 0.117541 -0.993068 0
    outer loop
      vertex -30.0908 34.6831 19
      vertex -30.4807 34.6369 15
      vertex -30.0908 34.6831 15
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex -31.2436 34.4538 15
      vertex -30.8657 34.5603 19
      vertex -31.2436 34.4538 19
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex -30.8657 34.5603 19
      vertex -31.2436 34.4538 15
      vertex -30.8657 34.5603 15
    endloop
  endfacet
  facet normal -0.872496 -0.48862 0
    outer loop
      vertex -25.2435 31.9684 15
      vertex -25.4353 32.311 19
      vertex -25.4353 32.311 15
    endloop
  endfacet
  facet normal -0.872496 -0.48862 0
    outer loop
      vertex -25.4353 32.311 19
      vertex -25.2435 31.9684 15
      vertex -25.2435 31.9684 19
    endloop
  endfacet
  facet normal -0.346114 -0.938193 0
    outer loop
      vertex -28.1534 34.4538 15
      vertex -27.7851 34.3179 19
      vertex -28.1534 34.4538 19
    endloop
  endfacet
  facet normal -0.346114 -0.938193 -0
    outer loop
      vertex -27.7851 34.3179 19
      vertex -28.1534 34.4538 15
      vertex -27.7851 34.3179 15
    endloop
  endfacet
  facet normal -0.418656 -0.908145 0
    outer loop
      vertex -27.7851 34.3179 15
      vertex -27.4285 34.1535 19
      vertex -27.7851 34.3179 19
    endloop
  endfacet
  facet normal -0.418656 -0.908145 -0
    outer loop
      vertex -27.4285 34.1535 19
      vertex -27.7851 34.3179 15
      vertex -27.4285 34.1535 15
    endloop
  endfacet
  facet normal -0.555572 -0.831468 0
    outer loop
      vertex -27.086 33.9617 15
      vertex -26.7596 33.7436 19
      vertex -27.086 33.9617 19
    endloop
  endfacet
  facet normal -0.555572 -0.831468 -0
    outer loop
      vertex -26.7596 33.7436 19
      vertex -27.086 33.9617 15
      vertex -26.7596 33.7436 15
    endloop
  endfacet
  facet normal 0.555574 -0.831467 0
    outer loop
      vertex -32.6374 33.7436 15
      vertex -32.311 33.9617 19
      vertex -32.6374 33.7436 19
    endloop
  endfacet
  facet normal 0.555574 -0.831467 0
    outer loop
      vertex -32.311 33.9617 19
      vertex -32.6374 33.7436 15
      vertex -32.311 33.9617 15
    endloop
  endfacet
  facet normal 0.195089 -0.980785 0
    outer loop
      vertex -30.8657 34.5603 15
      vertex -30.4807 34.6369 19
      vertex -30.8657 34.5603 19
    endloop
  endfacet
  facet normal 0.195089 -0.980785 0
    outer loop
      vertex -30.4807 34.6369 19
      vertex -30.8657 34.5603 15
      vertex -30.4807 34.6369 15
    endloop
  endfacet
  facet normal 0.346114 -0.938193 0
    outer loop
      vertex -31.6119 34.3179 15
      vertex -31.2436 34.4538 19
      vertex -31.6119 34.3179 19
    endloop
  endfacet
  facet normal 0.346114 -0.938193 0
    outer loop
      vertex -31.2436 34.4538 19
      vertex -31.6119 34.3179 15
      vertex -31.2436 34.4538 15
    endloop
  endfacet
  facet normal -0.908143 -0.41866 0
    outer loop
      vertex -25.0791 31.6119 15
      vertex -25.2435 31.9684 19
      vertex -25.2435 31.9684 15
    endloop
  endfacet
  facet normal -0.908143 -0.41866 0
    outer loop
      vertex -25.2435 31.9684 19
      vertex -25.0791 31.6119 15
      vertex -25.0791 31.6119 19
    endloop
  endfacet
  facet normal -0.999229 -0.0392597 0
    outer loop
      vertex -24.6985 29.6985 15
      vertex -24.7139 30.0908 19
      vertex -24.7139 30.0908 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392597 0
    outer loop
      vertex -24.7139 30.0908 19
      vertex -24.6985 29.6985 15
      vertex -24.6985 29.6985 19
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex -25.0791 27.7851 15
      vertex -24.9432 28.1534 19
      vertex -24.9432 28.1534 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex -24.9432 28.1534 19
      vertex -25.0791 27.7851 15
      vertex -25.0791 27.7851 19
    endloop
  endfacet
  facet normal -0.908142 0.418662 0
    outer loop
      vertex -25.2435 27.4285 15
      vertex -25.0791 27.7851 19
      vertex -25.0791 27.7851 15
    endloop
  endfacet
  facet normal -0.908142 0.418662 0
    outer loop
      vertex -25.0791 27.7851 19
      vertex -25.2435 27.4285 15
      vertex -25.2435 27.4285 19
    endloop
  endfacet
  facet normal -0.831468 0.555572 0
    outer loop
      vertex -25.6534 26.7596 15
      vertex -25.4353 27.086 19
      vertex -25.4353 27.086 15
    endloop
  endfacet
  facet normal -0.831468 0.555572 0
    outer loop
      vertex -25.4353 27.086 19
      vertex -25.6534 26.7596 15
      vertex -25.6534 26.7596 19
    endloop
  endfacet
  facet normal -0.785316 0.619095 0
    outer loop
      vertex -25.8965 26.4512 15
      vertex -25.6534 26.7596 19
      vertex -25.6534 26.7596 15
    endloop
  endfacet
  facet normal -0.785316 0.619095 0
    outer loop
      vertex -25.6534 26.7596 19
      vertex -25.8965 26.4512 15
      vertex -25.8965 26.4512 19
    endloop
  endfacet
  facet normal -0.488626 -0.872493 0
    outer loop
      vertex -27.4285 34.1535 15
      vertex -27.086 33.9617 19
      vertex -27.4285 34.1535 19
    endloop
  endfacet
  facet normal -0.488626 -0.872493 -0
    outer loop
      vertex -27.086 33.9617 19
      vertex -27.4285 34.1535 15
      vertex -27.086 33.9617 15
    endloop
  endfacet
  facet normal -0.0392645 -0.999229 0
    outer loop
      vertex -29.6985 34.6985 15
      vertex -29.3062 34.6831 19
      vertex -29.6985 34.6985 19
    endloop
  endfacet
  facet normal -0.0392645 -0.999229 -0
    outer loop
      vertex -29.3062 34.6831 19
      vertex -29.6985 34.6985 15
      vertex -29.3062 34.6831 15
    endloop
  endfacet
  facet normal -0.195089 -0.980785 0
    outer loop
      vertex -28.9163 34.6369 15
      vertex -28.5313 34.5603 19
      vertex -28.9163 34.6369 19
    endloop
  endfacet
  facet normal -0.195089 -0.980785 -0
    outer loop
      vertex -28.5313 34.5603 19
      vertex -28.9163 34.6369 15
      vertex -28.5313 34.5603 15
    endloop
  endfacet
  facet normal -0.271442 -0.962455 0
    outer loop
      vertex -28.5313 34.5603 15
      vertex -28.1534 34.4538 19
      vertex -28.5313 34.5603 19
    endloop
  endfacet
  facet normal -0.271442 -0.962455 -0
    outer loop
      vertex -28.1534 34.4538 19
      vertex -28.5313 34.5603 15
      vertex -28.1534 34.4538 15
    endloop
  endfacet
  facet normal -0.734326 -0.678796 0
    outer loop
      vertex -25.8965 32.9457 15
      vertex -26.163 33.234 19
      vertex -26.163 33.234 15
    endloop
  endfacet
  facet normal -0.734326 -0.678796 0
    outer loop
      vertex -26.163 33.234 19
      vertex -25.8965 32.9457 15
      vertex -25.8965 32.9457 19
    endloop
  endfacet
  facet normal -0.938192 -0.346115 0
    outer loop
      vertex -24.9432 31.2436 15
      vertex -25.0791 31.6119 19
      vertex -25.0791 31.6119 15
    endloop
  endfacet
  facet normal -0.938192 -0.346115 0
    outer loop
      vertex -25.0791 31.6119 19
      vertex -24.9432 31.2436 15
      vertex -24.9432 31.2436 19
    endloop
  endfacet
  facet normal -0.831467 -0.555574 0
    outer loop
      vertex -25.4353 32.311 15
      vertex -25.6534 32.6374 19
      vertex -25.6534 32.6374 15
    endloop
  endfacet
  facet normal -0.831467 -0.555574 0
    outer loop
      vertex -25.6534 32.6374 19
      vertex -25.4353 32.311 15
      vertex -25.4353 32.311 19
    endloop
  endfacet
  facet normal -0.785318 -0.619093 0
    outer loop
      vertex -25.6534 32.6374 15
      vertex -25.8965 32.9457 19
      vertex -25.8965 32.9457 15
    endloop
  endfacet
  facet normal -0.785318 -0.619093 0
    outer loop
      vertex -25.8965 32.9457 19
      vertex -25.6534 32.6374 15
      vertex -25.6534 32.6374 19
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -24.9432 28.1534 15
      vertex -24.8366 28.5313 19
      vertex -24.8366 28.5313 15
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -24.8366 28.5313 19
      vertex -24.9432 28.1534 15
      vertex -24.9432 28.1534 19
    endloop
  endfacet
  facet normal -0.980785 0.195094 0
    outer loop
      vertex -24.8366 28.5313 15
      vertex -24.76 28.9163 19
      vertex -24.76 28.9163 15
    endloop
  endfacet
  facet normal -0.980785 0.195094 0
    outer loop
      vertex -24.76 28.9163 19
      vertex -24.8366 28.5313 15
      vertex -24.8366 28.5313 19
    endloop
  endfacet
  facet normal -0.993069 0.117536 0
    outer loop
      vertex -24.76 28.9163 15
      vertex -24.7139 29.3062 19
      vertex -24.7139 29.3062 15
    endloop
  endfacet
  facet normal -0.993069 0.117536 0
    outer loop
      vertex -24.7139 29.3062 19
      vertex -24.76 28.9163 15
      vertex -24.76 28.9163 19
    endloop
  endfacet
  facet normal -0.999229 0.0392597 0
    outer loop
      vertex -24.7139 29.3062 15
      vertex -24.6985 29.6985 19
      vertex -24.6985 29.6985 15
    endloop
  endfacet
  facet normal -0.999229 0.0392597 0
    outer loop
      vertex -24.6985 29.6985 19
      vertex -24.7139 29.3062 15
      vertex -24.7139 29.3062 19
    endloop
  endfacet
  facet normal -0.872496 0.48862 0
    outer loop
      vertex -25.4353 27.086 15
      vertex -25.2435 27.4285 19
      vertex -25.2435 27.4285 15
    endloop
  endfacet
  facet normal -0.872496 0.48862 0
    outer loop
      vertex -25.2435 27.4285 19
      vertex -25.4353 27.086 15
      vertex -25.4353 27.086 19
    endloop
  endfacet
  facet normal -0.117541 -0.993068 0
    outer loop
      vertex -29.3062 34.6831 15
      vertex -28.9163 34.6369 19
      vertex -29.3062 34.6831 19
    endloop
  endfacet
  facet normal -0.117541 -0.993068 -0
    outer loop
      vertex -28.9163 34.6369 19
      vertex -29.3062 34.6831 15
      vertex -28.9163 34.6369 15
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -24.8366 30.8657 15
      vertex -24.9432 31.2436 19
      vertex -24.9432 31.2436 15
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -24.9432 31.2436 19
      vertex -24.8366 30.8657 15
      vertex -24.8366 30.8657 19
    endloop
  endfacet
  facet normal -0.980785 -0.195094 0
    outer loop
      vertex -24.76 30.4807 15
      vertex -24.8366 30.8657 19
      vertex -24.8366 30.8657 15
    endloop
  endfacet
  facet normal -0.980785 -0.195094 0
    outer loop
      vertex -24.8366 30.8657 19
      vertex -24.76 30.4807 15
      vertex -24.76 30.4807 19
    endloop
  endfacet
  facet normal -0.993069 -0.117536 0
    outer loop
      vertex -24.7139 30.0908 15
      vertex -24.76 30.4807 19
      vertex -24.76 30.4807 15
    endloop
  endfacet
  facet normal -0.993069 -0.117536 0
    outer loop
      vertex -24.76 30.4807 19
      vertex -24.7139 30.0908 15
      vertex -24.7139 30.0908 19
    endloop
  endfacet
  facet normal -0.734321 0.678802 0
    outer loop
      vertex 31.8552 -31.8552 0
      vertex 32.0177 -31.6793 15
      vertex 32.0177 -31.6793 0
    endloop
  endfacet
  facet normal -0.734321 0.678802 0
    outer loop
      vertex 32.0177 -31.6793 15
      vertex 31.8552 -31.8552 0
      vertex 31.8552 -31.8552 15
    endloop
  endfacet
  facet normal 0.678798 -0.734325 0
    outer loop
      vertex 27.5418 -27.5418 0
      vertex 27.7177 -27.3792 15
      vertex 27.5418 -27.5418 15
    endloop
  endfacet
  facet normal 0.678798 -0.734325 0
    outer loop
      vertex 27.7177 -27.3792 15
      vertex 27.5418 -27.5418 0
      vertex 27.7177 -27.3792 0
    endloop
  endfacet
  facet normal -0.734321 -0.678802 0
    outer loop
      vertex 32.0177 -27.7177 0
      vertex 31.8552 -27.5418 15
      vertex 31.8552 -27.5418 0
    endloop
  endfacet
  facet normal -0.734321 -0.678802 0
    outer loop
      vertex 31.8552 -27.5418 15
      vertex 32.0177 -27.7177 0
      vertex 32.0177 -27.7177 15
    endloop
  endfacet
  facet normal -0.999229 0.0392642 0
    outer loop
      vertex 32.7391 -29.9378 0
      vertex 32.7485 -29.6985 15
      vertex 32.7485 -29.6985 0
    endloop
  endfacet
  facet normal -0.999229 0.0392642 0
    outer loop
      vertex 32.7485 -29.6985 15
      vertex 32.7391 -29.9378 0
      vertex 32.7391 -29.9378 15
    endloop
  endfacet
  facet normal -0.0392565 -0.999229 0
    outer loop
      vertex 29.6985 -26.6485 0
      vertex 29.9378 -26.6579 15
      vertex 29.6985 -26.6485 15
    endloop
  endfacet
  facet normal -0.0392565 -0.999229 -0
    outer loop
      vertex 29.9378 -26.6579 15
      vertex 29.6985 -26.6485 0
      vertex 29.9378 -26.6579 0
    endloop
  endfacet
  facet normal -0.418665 -0.908141 0
    outer loop
      vertex 30.8657 -26.8807 0
      vertex 31.0832 -26.9809 15
      vertex 30.8657 -26.8807 15
    endloop
  endfacet
  facet normal -0.418665 -0.908141 -0
    outer loop
      vertex 31.0832 -26.9809 15
      vertex 30.8657 -26.8807 0
      vertex 31.0832 -26.9809 0
    endloop
  endfacet
  facet normal -0.908145 0.418655 0
    outer loop
      vertex 32.4161 -31.0832 0
      vertex 32.5163 -30.8657 15
      vertex 32.5163 -30.8657 0
    endloop
  endfacet
  facet normal -0.908145 0.418655 0
    outer loop
      vertex 32.5163 -30.8657 15
      vertex 32.4161 -31.0832 0
      vertex 32.4161 -31.0832 15
    endloop
  endfacet
  facet normal -0.938192 -0.346115 0
    outer loop
      vertex 32.5992 -28.756 0
      vertex 32.5163 -28.5313 15
      vertex 32.5163 -28.5313 0
    endloop
  endfacet
  facet normal -0.938192 -0.346115 0
    outer loop
      vertex 32.5163 -28.5313 15
      vertex 32.5992 -28.756 0
      vertex 32.5992 -28.756 15
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex 32.7391 -29.4592 0
      vertex 32.7109 -29.2214 15
      vertex 32.7109 -29.2214 0
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex 32.7109 -29.2214 15
      vertex 32.7391 -29.4592 0
      vertex 32.7391 -29.4592 15
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex 28.5313 -26.8807 0
      vertex 28.756 -26.7978 15
      vertex 28.5313 -26.8807 15
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex 28.756 -26.7978 15
      vertex 28.5313 -26.8807 0
      vertex 28.756 -26.7978 0
    endloop
  endfacet
  facet normal -0.619097 -0.785314 0
    outer loop
      vertex 31.4912 -27.231 0
      vertex 31.6793 -27.3792 15
      vertex 31.4912 -27.231 15
    endloop
  endfacet
  facet normal -0.619097 -0.785314 -0
    outer loop
      vertex 31.6793 -27.3792 15
      vertex 31.4912 -27.231 0
      vertex 31.6793 -27.3792 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392565 0
    outer loop
      vertex 26.6485 -29.6985 15
      vertex 26.6579 -29.4592 0
      vertex 26.6579 -29.4592 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392565 0
    outer loop
      vertex 26.6579 -29.4592 0
      vertex 26.6485 -29.6985 15
      vertex 26.6485 -29.6985 0
    endloop
  endfacet
  facet normal -0.831464 0.555578 0
    outer loop
      vertex 32.166 -31.4912 0
      vertex 32.299 -31.2921 15
      vertex 32.299 -31.2921 0
    endloop
  endfacet
  facet normal -0.831464 0.555578 0
    outer loop
      vertex 32.299 -31.2921 15
      vertex 32.166 -31.4912 0
      vertex 32.166 -31.4912 15
    endloop
  endfacet
  facet normal -0.785318 0.619092 0
    outer loop
      vertex 32.0177 -31.6793 0
      vertex 32.166 -31.4912 15
      vertex 32.166 -31.4912 0
    endloop
  endfacet
  facet normal -0.785318 0.619092 0
    outer loop
      vertex 32.166 -31.4912 15
      vertex 32.0177 -31.6793 0
      vertex 32.0177 -31.6793 15
    endloop
  endfacet
  facet normal -0.872499 0.488615 0
    outer loop
      vertex 32.299 -31.2921 0
      vertex 32.4161 -31.0832 15
      vertex 32.4161 -31.0832 0
    endloop
  endfacet
  facet normal -0.872499 0.488615 0
    outer loop
      vertex 32.4161 -31.0832 15
      vertex 32.299 -31.2921 0
      vertex 32.299 -31.2921 15
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex 32.6642 -30.4105 0
      vertex 32.7109 -30.1756 15
      vertex 32.7109 -30.1756 0
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex 32.7109 -30.1756 15
      vertex 32.6642 -30.4105 0
      vertex 32.6642 -30.4105 15
    endloop
  endfacet
  facet normal -0.993068 0.117539 0
    outer loop
      vertex 32.7109 -30.1756 0
      vertex 32.7391 -29.9378 15
      vertex 32.7391 -29.9378 0
    endloop
  endfacet
  facet normal -0.993068 0.117539 0
    outer loop
      vertex 32.7391 -29.9378 15
      vertex 32.7109 -30.1756 0
      vertex 32.7109 -30.1756 15
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex 32.5163 -30.8657 0
      vertex 32.5992 -30.641 15
      vertex 32.5992 -30.641 0
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex 32.5992 -30.641 15
      vertex 32.5163 -30.8657 0
      vertex 32.5163 -30.8657 15
    endloop
  endfacet
  facet normal -0.831467 -0.555575 0
    outer loop
      vertex 32.299 -28.1049 0
      vertex 32.166 -27.9057 15
      vertex 32.166 -27.9057 0
    endloop
  endfacet
  facet normal -0.831467 -0.555575 0
    outer loop
      vertex 32.166 -27.9057 15
      vertex 32.299 -28.1049 0
      vertex 32.299 -28.1049 15
    endloop
  endfacet
  facet normal -0.872499 -0.488615 0
    outer loop
      vertex 32.4161 -28.3138 0
      vertex 32.299 -28.1049 15
      vertex 32.299 -28.1049 0
    endloop
  endfacet
  facet normal -0.872499 -0.488615 0
    outer loop
      vertex 32.299 -28.1049 15
      vertex 32.4161 -28.3138 0
      vertex 32.4161 -28.3138 15
    endloop
  endfacet
  facet normal -0.785318 -0.619092 0
    outer loop
      vertex 32.166 -27.9057 0
      vertex 32.0177 -27.7177 15
      vertex 32.0177 -27.7177 0
    endloop
  endfacet
  facet normal -0.785318 -0.619092 0
    outer loop
      vertex 32.0177 -27.7177 15
      vertex 32.166 -27.9057 0
      vertex 32.166 -27.9057 15
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex 32.6642 -28.9865 0
      vertex 32.5992 -28.756 15
      vertex 32.5992 -28.756 0
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex 32.5992 -28.756 15
      vertex 32.6642 -28.9865 0
      vertex 32.6642 -28.9865 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 32.7485 -29.6985 0
      vertex 32.7391 -29.4592 15
      vertex 32.7391 -29.4592 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 32.7391 -29.4592 15
      vertex 32.7485 -29.6985 0
      vertex 32.7485 -29.6985 15
    endloop
  endfacet
  facet normal 0.555569 -0.83147 0
    outer loop
      vertex 27.9057 -27.231 0
      vertex 28.1049 -27.0979 15
      vertex 27.9057 -27.231 15
    endloop
  endfacet
  facet normal 0.555569 -0.83147 0
    outer loop
      vertex 28.1049 -27.0979 15
      vertex 27.9057 -27.231 0
      vertex 28.1049 -27.0979 0
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex 29.2214 -26.686 0
      vertex 29.4592 -26.6579 15
      vertex 29.2214 -26.686 15
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex 29.4592 -26.6579 15
      vertex 29.2214 -26.686 0
      vertex 29.4592 -26.6579 0
    endloop
  endfacet
  facet normal 0.0392565 -0.999229 0
    outer loop
      vertex 29.4592 -26.6579 0
      vertex 29.6985 -26.6485 15
      vertex 29.4592 -26.6579 15
    endloop
  endfacet
  facet normal 0.0392565 -0.999229 0
    outer loop
      vertex 29.6985 -26.6485 15
      vertex 29.4592 -26.6579 0
      vertex 29.6985 -26.6485 0
    endloop
  endfacet
  facet normal 0.488625 -0.872494 0
    outer loop
      vertex 28.1049 -27.0979 0
      vertex 28.3138 -26.9809 15
      vertex 28.1049 -27.0979 15
    endloop
  endfacet
  facet normal 0.488625 -0.872494 0
    outer loop
      vertex 28.3138 -26.9809 15
      vertex 28.1049 -27.0979 0
      vertex 28.3138 -26.9809 0
    endloop
  endfacet
  facet normal 0.619097 -0.785314 0
    outer loop
      vertex 27.7177 -27.3792 0
      vertex 27.9057 -27.231 15
      vertex 27.7177 -27.3792 15
    endloop
  endfacet
  facet normal 0.619097 -0.785314 0
    outer loop
      vertex 27.9057 -27.231 15
      vertex 27.7177 -27.3792 0
      vertex 27.9057 -27.231 0
    endloop
  endfacet
  facet normal -0.271434 -0.962457 0
    outer loop
      vertex 30.4105 -26.7328 0
      vertex 30.641 -26.7978 15
      vertex 30.4105 -26.7328 15
    endloop
  endfacet
  facet normal -0.271434 -0.962457 -0
    outer loop
      vertex 30.641 -26.7978 15
      vertex 30.4105 -26.7328 0
      vertex 30.641 -26.7978 0
    endloop
  endfacet
  facet normal -0.346115 -0.938192 0
    outer loop
      vertex 30.641 -26.7978 0
      vertex 30.8657 -26.8807 15
      vertex 30.641 -26.7978 15
    endloop
  endfacet
  facet normal -0.346115 -0.938192 -0
    outer loop
      vertex 30.8657 -26.8807 15
      vertex 30.641 -26.7978 0
      vertex 30.8657 -26.8807 0
    endloop
  endfacet
  facet normal -0.117538 -0.993068 0
    outer loop
      vertex 29.9378 -26.6579 0
      vertex 30.1756 -26.686 15
      vertex 29.9378 -26.6579 15
    endloop
  endfacet
  facet normal -0.117538 -0.993068 -0
    outer loop
      vertex 30.1756 -26.686 15
      vertex 29.9378 -26.6579 0
      vertex 30.1756 -26.686 0
    endloop
  endfacet
  facet normal -0.555569 -0.83147 0
    outer loop
      vertex 31.2921 -27.0979 0
      vertex 31.4912 -27.231 15
      vertex 31.2921 -27.0979 15
    endloop
  endfacet
  facet normal -0.555569 -0.83147 -0
    outer loop
      vertex 31.4912 -27.231 15
      vertex 31.2921 -27.0979 0
      vertex 31.4912 -27.231 0
    endloop
  endfacet
  facet normal -0.678798 -0.734325 0
    outer loop
      vertex 31.6793 -27.3792 0
      vertex 31.8552 -27.5418 15
      vertex 31.6793 -27.3792 15
    endloop
  endfacet
  facet normal -0.678798 -0.734325 -0
    outer loop
      vertex 31.8552 -27.5418 15
      vertex 31.6793 -27.3792 0
      vertex 31.8552 -27.5418 0
    endloop
  endfacet
  facet normal 0.678802 0.734321 -0
    outer loop
      vertex 27.7177 -32.0177 0
      vertex 27.5418 -31.8552 15
      vertex 27.7177 -32.0177 15
    endloop
  endfacet
  facet normal 0.678802 0.734321 0
    outer loop
      vertex 27.5418 -31.8552 15
      vertex 27.7177 -32.0177 0
      vertex 27.5418 -31.8552 0
    endloop
  endfacet
  facet normal 0.418658 0.908144 -0
    outer loop
      vertex 28.5313 -32.5163 0
      vertex 28.3138 -32.4161 15
      vertex 28.5313 -32.5163 15
    endloop
  endfacet
  facet normal 0.418658 0.908144 0
    outer loop
      vertex 28.3138 -32.4161 15
      vertex 28.5313 -32.5163 0
      vertex 28.3138 -32.4161 0
    endloop
  endfacet
  facet normal 0.555575 0.831467 -0
    outer loop
      vertex 28.1049 -32.299 0
      vertex 27.9057 -32.166 15
      vertex 28.1049 -32.299 15
    endloop
  endfacet
  facet normal 0.555575 0.831467 0
    outer loop
      vertex 27.9057 -32.166 15
      vertex 28.1049 -32.299 0
      vertex 27.9057 -32.166 0
    endloop
  endfacet
  facet normal 0.117538 0.993068 -0
    outer loop
      vertex 29.4592 -32.7391 0
      vertex 29.2214 -32.7109 15
      vertex 29.4592 -32.7391 15
    endloop
  endfacet
  facet normal 0.117538 0.993068 0
    outer loop
      vertex 29.2214 -32.7109 15
      vertex 29.4592 -32.7391 0
      vertex 29.2214 -32.7109 0
    endloop
  endfacet
  facet normal 0.195096 0.980784 -0
    outer loop
      vertex 29.2214 -32.7109 0
      vertex 28.9865 -32.6642 15
      vertex 29.2214 -32.7109 15
    endloop
  endfacet
  facet normal 0.195096 0.980784 0
    outer loop
      vertex 28.9865 -32.6642 15
      vertex 29.2214 -32.7109 0
      vertex 28.9865 -32.6642 0
    endloop
  endfacet
  facet normal 0.346115 0.938192 -0
    outer loop
      vertex 28.756 -32.5992 0
      vertex 28.5313 -32.5163 15
      vertex 28.756 -32.5992 15
    endloop
  endfacet
  facet normal 0.346115 0.938192 0
    outer loop
      vertex 28.5313 -32.5163 15
      vertex 28.756 -32.5992 0
      vertex 28.5313 -32.5163 0
    endloop
  endfacet
  facet normal -0.0392642 0.999229 0
    outer loop
      vertex 29.9378 -32.7391 0
      vertex 29.6985 -32.7485 15
      vertex 29.9378 -32.7391 15
    endloop
  endfacet
  facet normal -0.0392642 0.999229 0
    outer loop
      vertex 29.6985 -32.7485 15
      vertex 29.9378 -32.7391 0
      vertex 29.6985 -32.7485 0
    endloop
  endfacet
  facet normal -0.619092 0.785318 0
    outer loop
      vertex 31.6793 -32.0177 0
      vertex 31.4912 -32.166 15
      vertex 31.6793 -32.0177 15
    endloop
  endfacet
  facet normal -0.619092 0.785318 0
    outer loop
      vertex 31.4912 -32.166 15
      vertex 31.6793 -32.0177 0
      vertex 31.4912 -32.166 0
    endloop
  endfacet
  facet normal 0.999229 0.0392565 0
    outer loop
      vertex 26.6579 -29.9378 15
      vertex 26.6485 -29.6985 0
      vertex 26.6485 -29.6985 15
    endloop
  endfacet
  facet normal 0.999229 0.0392565 0
    outer loop
      vertex 26.6485 -29.6985 0
      vertex 26.6579 -29.9378 15
      vertex 26.6579 -29.9378 0
    endloop
  endfacet
  facet normal 0.785314 0.619097 0
    outer loop
      vertex 27.3792 -31.6793 15
      vertex 27.231 -31.4912 0
      vertex 27.231 -31.4912 15
    endloop
  endfacet
  facet normal 0.785314 0.619097 0
    outer loop
      vertex 27.231 -31.4912 0
      vertex 27.3792 -31.6793 15
      vertex 27.3792 -31.6793 0
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex 26.686 -29.2214 15
      vertex 26.7328 -28.9865 0
      vertex 26.7328 -28.9865 15
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex 26.7328 -28.9865 0
      vertex 26.686 -29.2214 15
      vertex 26.686 -29.2214 0
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex 26.7978 -28.756 15
      vertex 26.8807 -28.5313 0
      vertex 26.8807 -28.5313 15
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex 26.8807 -28.5313 0
      vertex 26.7978 -28.756 15
      vertex 26.7978 -28.756 0
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex 26.6579 -29.4592 15
      vertex 26.686 -29.2214 0
      vertex 26.686 -29.2214 15
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex 26.686 -29.2214 0
      vertex 26.6579 -29.4592 15
      vertex 26.6579 -29.4592 0
    endloop
  endfacet
  facet normal 0.83147 -0.555569 0
    outer loop
      vertex 27.0979 -28.1049 15
      vertex 27.231 -27.9057 0
      vertex 27.231 -27.9057 15
    endloop
  endfacet
  facet normal 0.83147 -0.555569 0
    outer loop
      vertex 27.231 -27.9057 0
      vertex 27.0979 -28.1049 15
      vertex 27.0979 -28.1049 0
    endloop
  endfacet
  facet normal 0.872494 -0.488625 0
    outer loop
      vertex 26.9809 -28.3138 15
      vertex 27.0979 -28.1049 0
      vertex 27.0979 -28.1049 15
    endloop
  endfacet
  facet normal 0.872494 -0.488625 0
    outer loop
      vertex 27.0979 -28.1049 0
      vertex 26.9809 -28.3138 15
      vertex 26.9809 -28.3138 0
    endloop
  endfacet
  facet normal 0.734325 -0.678798 0
    outer loop
      vertex 27.3792 -27.7177 15
      vertex 27.5418 -27.5418 0
      vertex 27.5418 -27.5418 15
    endloop
  endfacet
  facet normal 0.734325 -0.678798 0
    outer loop
      vertex 27.5418 -27.5418 0
      vertex 27.3792 -27.7177 15
      vertex 27.3792 -27.7177 0
    endloop
  endfacet
  facet normal -0.908144 -0.418658 0
    outer loop
      vertex 32.5163 -28.5313 0
      vertex 32.4161 -28.3138 15
      vertex 32.4161 -28.3138 0
    endloop
  endfacet
  facet normal -0.908144 -0.418658 0
    outer loop
      vertex 32.4161 -28.3138 15
      vertex 32.5163 -28.5313 0
      vertex 32.5163 -28.5313 15
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex 32.7109 -29.2214 0
      vertex 32.6642 -28.9865 15
      vertex 32.6642 -28.9865 0
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex 32.6642 -28.9865 15
      vertex 32.7109 -29.2214 0
      vertex 32.7109 -29.2214 15
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex 28.9865 -26.7328 0
      vertex 29.2214 -26.686 15
      vertex 28.9865 -26.7328 15
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex 29.2214 -26.686 15
      vertex 28.9865 -26.7328 0
      vertex 29.2214 -26.686 0
    endloop
  endfacet
  facet normal 0.271432 -0.962458 0
    outer loop
      vertex 28.756 -26.7978 0
      vertex 28.9865 -26.7328 15
      vertex 28.756 -26.7978 15
    endloop
  endfacet
  facet normal 0.271432 -0.962458 0
    outer loop
      vertex 28.9865 -26.7328 15
      vertex 28.756 -26.7978 0
      vertex 28.9865 -26.7328 0
    endloop
  endfacet
  facet normal 0.418662 -0.908142 0
    outer loop
      vertex 28.3138 -26.9809 0
      vertex 28.5313 -26.8807 15
      vertex 28.3138 -26.9809 15
    endloop
  endfacet
  facet normal 0.418662 -0.908142 0
    outer loop
      vertex 28.5313 -26.8807 15
      vertex 28.3138 -26.9809 0
      vertex 28.5313 -26.8807 0
    endloop
  endfacet
  facet normal -0.195096 -0.980784 0
    outer loop
      vertex 30.1756 -26.686 0
      vertex 30.4105 -26.7328 15
      vertex 30.1756 -26.686 15
    endloop
  endfacet
  facet normal -0.195096 -0.980784 -0
    outer loop
      vertex 30.4105 -26.7328 15
      vertex 30.1756 -26.686 0
      vertex 30.4105 -26.7328 0
    endloop
  endfacet
  facet normal -0.678802 0.734321 0
    outer loop
      vertex 31.8552 -31.8552 0
      vertex 31.6793 -32.0177 15
      vertex 31.8552 -31.8552 15
    endloop
  endfacet
  facet normal -0.678802 0.734321 0
    outer loop
      vertex 31.6793 -32.0177 15
      vertex 31.8552 -31.8552 0
      vertex 31.6793 -32.0177 0
    endloop
  endfacet
  facet normal 0.619092 0.785318 -0
    outer loop
      vertex 27.9057 -32.166 0
      vertex 27.7177 -32.0177 15
      vertex 27.9057 -32.166 15
    endloop
  endfacet
  facet normal 0.619092 0.785318 0
    outer loop
      vertex 27.7177 -32.0177 15
      vertex 27.9057 -32.166 0
      vertex 27.7177 -32.0177 0
    endloop
  endfacet
  facet normal 0.488615 0.872499 -0
    outer loop
      vertex 28.3138 -32.4161 0
      vertex 28.1049 -32.299 15
      vertex 28.3138 -32.4161 15
    endloop
  endfacet
  facet normal 0.488615 0.872499 0
    outer loop
      vertex 28.1049 -32.299 15
      vertex 28.3138 -32.4161 0
      vertex 28.1049 -32.299 0
    endloop
  endfacet
  facet normal 0.0392645 0.999229 -0
    outer loop
      vertex 29.6985 -32.7485 0
      vertex 29.4592 -32.7391 15
      vertex 29.6985 -32.7485 15
    endloop
  endfacet
  facet normal 0.0392645 0.999229 0
    outer loop
      vertex 29.4592 -32.7391 15
      vertex 29.6985 -32.7485 0
      vertex 29.4592 -32.7391 0
    endloop
  endfacet
  facet normal 0.271442 0.962455 -0
    outer loop
      vertex 28.9865 -32.6642 0
      vertex 28.756 -32.5992 15
      vertex 28.9865 -32.6642 15
    endloop
  endfacet
  facet normal 0.271442 0.962455 0
    outer loop
      vertex 28.756 -32.5992 15
      vertex 28.9865 -32.6642 0
      vertex 28.756 -32.5992 0
    endloop
  endfacet
  facet normal -0.117539 0.993068 0
    outer loop
      vertex 30.1756 -32.7109 0
      vertex 29.9378 -32.7391 15
      vertex 30.1756 -32.7109 15
    endloop
  endfacet
  facet normal -0.117539 0.993068 0
    outer loop
      vertex 29.9378 -32.7391 15
      vertex 30.1756 -32.7109 0
      vertex 29.9378 -32.7391 0
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex 30.4105 -32.6642 0
      vertex 30.1756 -32.7109 15
      vertex 30.4105 -32.6642 15
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex 30.1756 -32.7109 15
      vertex 30.4105 -32.6642 0
      vertex 30.1756 -32.7109 0
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex 30.8657 -32.5163 0
      vertex 30.641 -32.5992 15
      vertex 30.8657 -32.5163 15
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex 30.641 -32.5992 15
      vertex 30.8657 -32.5163 0
      vertex 30.641 -32.5992 0
    endloop
  endfacet
  facet normal -0.555578 0.831464 0
    outer loop
      vertex 31.4912 -32.166 0
      vertex 31.2921 -32.299 15
      vertex 31.4912 -32.166 15
    endloop
  endfacet
  facet normal -0.555578 0.831464 0
    outer loop
      vertex 31.2921 -32.299 15
      vertex 31.4912 -32.166 0
      vertex 31.2921 -32.299 0
    endloop
  endfacet
  facet normal -0.418655 0.908145 0
    outer loop
      vertex 31.0832 -32.4161 0
      vertex 30.8657 -32.5163 15
      vertex 31.0832 -32.4161 15
    endloop
  endfacet
  facet normal -0.418655 0.908145 0
    outer loop
      vertex 30.8657 -32.5163 15
      vertex 31.0832 -32.4161 0
      vertex 30.8657 -32.5163 0
    endloop
  endfacet
  facet normal -0.488615 0.872499 0
    outer loop
      vertex 31.2921 -32.299 0
      vertex 31.0832 -32.4161 15
      vertex 31.2921 -32.299 15
    endloop
  endfacet
  facet normal -0.488615 0.872499 0
    outer loop
      vertex 31.0832 -32.4161 15
      vertex 31.2921 -32.299 0
      vertex 31.0832 -32.4161 0
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex 26.686 -30.1756 15
      vertex 26.6579 -29.9378 0
      vertex 26.6579 -29.9378 15
    endloop
  endfacet
  facet normal 0.993068 0.117538 0
    outer loop
      vertex 26.6579 -29.9378 0
      vertex 26.686 -30.1756 15
      vertex 26.686 -30.1756 0
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex 26.7328 -30.4105 15
      vertex 26.686 -30.1756 0
      vertex 26.686 -30.1756 15
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex 26.686 -30.1756 0
      vertex 26.7328 -30.4105 15
      vertex 26.7328 -30.4105 0
    endloop
  endfacet
  facet normal 0.938192 0.346115 0
    outer loop
      vertex 26.8807 -30.8657 15
      vertex 26.7978 -30.641 0
      vertex 26.7978 -30.641 15
    endloop
  endfacet
  facet normal 0.938192 0.346115 0
    outer loop
      vertex 26.7978 -30.641 0
      vertex 26.8807 -30.8657 15
      vertex 26.8807 -30.8657 0
    endloop
  endfacet
  facet normal 0.872496 0.488622 0
    outer loop
      vertex 27.0979 -31.2921 15
      vertex 26.9809 -31.0832 0
      vertex 26.9809 -31.0832 15
    endloop
  endfacet
  facet normal 0.872496 0.488622 0
    outer loop
      vertex 26.9809 -31.0832 0
      vertex 27.0979 -31.2921 15
      vertex 27.0979 -31.2921 0
    endloop
  endfacet
  facet normal 0.908141 0.418665 0
    outer loop
      vertex 26.9809 -31.0832 15
      vertex 26.8807 -30.8657 0
      vertex 26.8807 -30.8657 15
    endloop
  endfacet
  facet normal 0.908141 0.418665 0
    outer loop
      vertex 26.8807 -30.8657 0
      vertex 26.9809 -31.0832 15
      vertex 26.9809 -31.0832 0
    endloop
  endfacet
  facet normal 0.83147 0.555569 0
    outer loop
      vertex 27.231 -31.4912 15
      vertex 27.0979 -31.2921 0
      vertex 27.0979 -31.2921 15
    endloop
  endfacet
  facet normal 0.83147 0.555569 0
    outer loop
      vertex 27.0979 -31.2921 0
      vertex 27.231 -31.4912 15
      vertex 27.231 -31.4912 0
    endloop
  endfacet
  facet normal 0.734325 0.678798 0
    outer loop
      vertex 27.5418 -31.8552 15
      vertex 27.3792 -31.6793 0
      vertex 27.3792 -31.6793 15
    endloop
  endfacet
  facet normal 0.734325 0.678798 0
    outer loop
      vertex 27.3792 -31.6793 0
      vertex 27.5418 -31.8552 15
      vertex 27.5418 -31.8552 0
    endloop
  endfacet
  facet normal 0.962458 -0.271432 0
    outer loop
      vertex 26.7328 -28.9865 15
      vertex 26.7978 -28.756 0
      vertex 26.7978 -28.756 15
    endloop
  endfacet
  facet normal 0.962458 -0.271432 0
    outer loop
      vertex 26.7978 -28.756 0
      vertex 26.7328 -28.9865 15
      vertex 26.7328 -28.9865 0
    endloop
  endfacet
  facet normal 0.908142 -0.418662 0
    outer loop
      vertex 26.8807 -28.5313 15
      vertex 26.9809 -28.3138 0
      vertex 26.9809 -28.3138 15
    endloop
  endfacet
  facet normal 0.908142 -0.418662 0
    outer loop
      vertex 26.9809 -28.3138 0
      vertex 26.8807 -28.5313 15
      vertex 26.8807 -28.5313 0
    endloop
  endfacet
  facet normal 0.785314 -0.619097 0
    outer loop
      vertex 27.231 -27.9057 15
      vertex 27.3792 -27.7177 0
      vertex 27.3792 -27.7177 15
    endloop
  endfacet
  facet normal 0.785314 -0.619097 0
    outer loop
      vertex 27.3792 -27.7177 0
      vertex 27.231 -27.9057 15
      vertex 27.231 -27.9057 0
    endloop
  endfacet
  facet normal -0.962455 0.27144 0
    outer loop
      vertex 32.5992 -30.641 0
      vertex 32.6642 -30.4105 15
      vertex 32.6642 -30.4105 0
    endloop
  endfacet
  facet normal -0.962455 0.27144 0
    outer loop
      vertex 32.6642 -30.4105 15
      vertex 32.5992 -30.641 0
      vertex 32.5992 -30.641 15
    endloop
  endfacet
  facet normal -0.488622 -0.872496 0
    outer loop
      vertex 31.0832 -26.9809 0
      vertex 31.2921 -27.0979 15
      vertex 31.0832 -26.9809 15
    endloop
  endfacet
  facet normal -0.488622 -0.872496 -0
    outer loop
      vertex 31.2921 -27.0979 15
      vertex 31.0832 -26.9809 0
      vertex 31.2921 -27.0979 0
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 30.641 -32.5992 0
      vertex 30.4105 -32.6642 15
      vertex 30.641 -32.5992 15
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 30.4105 -32.6642 15
      vertex 30.641 -32.5992 0
      vertex 30.4105 -32.6642 0
    endloop
  endfacet
  facet normal 0.962457 0.271434 0
    outer loop
      vertex 26.7978 -30.641 15
      vertex 26.7328 -30.4105 0
      vertex 26.7328 -30.4105 15
    endloop
  endfacet
  facet normal 0.962457 0.271434 0
    outer loop
      vertex 26.7328 -30.4105 0
      vertex 26.7978 -30.641 15
      vertex 26.7978 -30.641 0
    endloop
  endfacet
  facet normal -0.734326 0.678796 0
    outer loop
      vertex 33.234 -33.234 15
      vertex 33.5005 -32.9457 19
      vertex 33.5005 -32.9457 15
    endloop
  endfacet
  facet normal -0.734326 0.678796 0
    outer loop
      vertex 33.5005 -32.9457 19
      vertex 33.234 -33.234 15
      vertex 33.234 -33.234 19
    endloop
  endfacet
  facet normal -0.678796 -0.734326 0
    outer loop
      vertex 32.9457 -25.8965 15
      vertex 33.234 -26.163 19
      vertex 32.9457 -25.8965 19
    endloop
  endfacet
  facet normal -0.678796 -0.734326 -0
    outer loop
      vertex 33.234 -26.163 19
      vertex 32.9457 -25.8965 15
      vertex 33.234 -26.163 15
    endloop
  endfacet
  facet normal 0.678799 0.734324 -0
    outer loop
      vertex 26.4512 -33.5005 15
      vertex 26.163 -33.234 19
      vertex 26.4512 -33.5005 19
    endloop
  endfacet
  facet normal 0.678799 0.734324 0
    outer loop
      vertex 26.163 -33.234 19
      vertex 26.4512 -33.5005 15
      vertex 26.163 -33.234 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 34.6985 -29.6985 15
      vertex 34.6831 -29.3062 19
      vertex 34.6831 -29.3062 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex 34.6831 -29.3062 19
      vertex 34.6985 -29.6985 15
      vertex 34.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0.0392597 -0.999229 0
    outer loop
      vertex 29.3062 -24.7139 15
      vertex 29.6985 -24.6985 19
      vertex 29.3062 -24.7139 19
    endloop
  endfacet
  facet normal 0.0392597 -0.999229 0
    outer loop
      vertex 29.6985 -24.6985 19
      vertex 29.3062 -24.7139 15
      vertex 29.6985 -24.6985 15
    endloop
  endfacet
  facet normal -0.346115 -0.938192 0
    outer loop
      vertex 31.2436 -24.9432 15
      vertex 31.6119 -25.0791 19
      vertex 31.2436 -24.9432 19
    endloop
  endfacet
  facet normal -0.346115 -0.938192 -0
    outer loop
      vertex 31.6119 -25.0791 19
      vertex 31.2436 -24.9432 15
      vertex 31.6119 -25.0791 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex 34.3179 -31.6119 15
      vertex 34.4538 -31.2436 19
      vertex 34.4538 -31.2436 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex 34.4538 -31.2436 19
      vertex 34.3179 -31.6119 15
      vertex 34.3179 -31.6119 19
    endloop
  endfacet
  facet normal -0.908145 -0.418656 0
    outer loop
      vertex 34.3179 -27.7851 15
      vertex 34.1535 -27.4285 19
      vertex 34.1535 -27.4285 15
    endloop
  endfacet
  facet normal -0.908145 -0.418656 0
    outer loop
      vertex 34.1535 -27.4285 19
      vertex 34.3179 -27.7851 15
      vertex 34.3179 -27.7851 19
    endloop
  endfacet
  facet normal -0.980785 -0.195089 0
    outer loop
      vertex 34.6369 -28.9163 15
      vertex 34.5603 -28.5313 19
      vertex 34.5603 -28.5313 15
    endloop
  endfacet
  facet normal -0.980785 -0.195089 0
    outer loop
      vertex 34.5603 -28.5313 19
      vertex 34.6369 -28.9163 15
      vertex 34.6369 -28.9163 19
    endloop
  endfacet
  facet normal 0.418662 -0.908142 0
    outer loop
      vertex 27.4285 -25.2435 15
      vertex 27.7851 -25.0791 19
      vertex 27.4285 -25.2435 19
    endloop
  endfacet
  facet normal 0.418662 -0.908142 0
    outer loop
      vertex 27.7851 -25.0791 19
      vertex 27.4285 -25.2435 15
      vertex 27.7851 -25.0791 15
    endloop
  endfacet
  facet normal -0.48862 -0.872496 0
    outer loop
      vertex 31.9684 -25.2435 15
      vertex 32.311 -25.4353 19
      vertex 31.9684 -25.2435 19
    endloop
  endfacet
  facet normal -0.48862 -0.872496 -0
    outer loop
      vertex 32.311 -25.4353 19
      vertex 31.9684 -25.2435 15
      vertex 32.311 -25.4353 15
    endloop
  endfacet
  facet normal -0.872494 0.488624 0
    outer loop
      vertex 33.9617 -32.311 15
      vertex 34.1535 -31.9684 19
      vertex 34.1535 -31.9684 15
    endloop
  endfacet
  facet normal -0.872494 0.488624 0
    outer loop
      vertex 34.1535 -31.9684 19
      vertex 33.9617 -32.311 15
      vertex 33.9617 -32.311 19
    endloop
  endfacet
  facet normal -0.78532 0.61909 0
    outer loop
      vertex 33.5005 -32.9457 15
      vertex 33.7436 -32.6374 19
      vertex 33.7436 -32.6374 15
    endloop
  endfacet
  facet normal -0.78532 0.61909 0
    outer loop
      vertex 33.7436 -32.6374 19
      vertex 33.5005 -32.9457 15
      vertex 33.5005 -32.9457 19
    endloop
  endfacet
  facet normal -0.908144 0.418658 0
    outer loop
      vertex 34.1535 -31.9684 15
      vertex 34.3179 -31.6119 19
      vertex 34.3179 -31.6119 15
    endloop
  endfacet
  facet normal -0.908144 0.418658 0
    outer loop
      vertex 34.3179 -31.6119 19
      vertex 34.1535 -31.9684 15
      vertex 34.1535 -31.9684 19
    endloop
  endfacet
  facet normal -0.980785 0.195089 0
    outer loop
      vertex 34.5603 -30.8657 15
      vertex 34.6369 -30.4807 19
      vertex 34.6369 -30.4807 15
    endloop
  endfacet
  facet normal -0.980785 0.195089 0
    outer loop
      vertex 34.6369 -30.4807 19
      vertex 34.5603 -30.8657 15
      vertex 34.5603 -30.8657 19
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex 34.4538 -31.2436 15
      vertex 34.5603 -30.8657 19
      vertex 34.5603 -30.8657 15
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex 34.5603 -30.8657 19
      vertex 34.4538 -31.2436 15
      vertex 34.4538 -31.2436 19
    endloop
  endfacet
  facet normal -0.831468 -0.555572 0
    outer loop
      vertex 33.9617 -27.086 15
      vertex 33.7436 -26.7596 19
      vertex 33.7436 -26.7596 15
    endloop
  endfacet
  facet normal -0.831468 -0.555572 0
    outer loop
      vertex 33.7436 -26.7596 19
      vertex 33.9617 -27.086 15
      vertex 33.9617 -27.086 19
    endloop
  endfacet
  facet normal -0.872493 -0.488626 0
    outer loop
      vertex 34.1535 -27.4285 15
      vertex 33.9617 -27.086 19
      vertex 33.9617 -27.086 15
    endloop
  endfacet
  facet normal -0.872493 -0.488626 0
    outer loop
      vertex 33.9617 -27.086 19
      vertex 34.1535 -27.4285 15
      vertex 34.1535 -27.4285 19
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex 34.5603 -28.5313 15
      vertex 34.4538 -28.1534 19
      vertex 34.4538 -28.1534 15
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex 34.4538 -28.1534 19
      vertex 34.5603 -28.5313 15
      vertex 34.5603 -28.5313 19
    endloop
  endfacet
  facet normal -0.993068 -0.117541 0
    outer loop
      vertex 34.6831 -29.3062 15
      vertex 34.6369 -28.9163 19
      vertex 34.6369 -28.9163 15
    endloop
  endfacet
  facet normal -0.993068 -0.117541 0
    outer loop
      vertex 34.6369 -28.9163 19
      vertex 34.6831 -29.3062 15
      vertex 34.6831 -29.3062 19
    endloop
  endfacet
  facet normal 0.555572 -0.831468 0
    outer loop
      vertex 26.7596 -25.6534 15
      vertex 27.086 -25.4353 19
      vertex 26.7596 -25.6534 19
    endloop
  endfacet
  facet normal 0.555572 -0.831468 0
    outer loop
      vertex 27.086 -25.4353 19
      vertex 26.7596 -25.6534 15
      vertex 27.086 -25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.7485 -29.6985 15
      vertex 34.6985 -29.6985 15
      vertex 34.6831 -29.3062 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.7391 -29.4592 15
      vertex 34.6831 -29.3062 15
      vertex 34.6369 -28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6985 -29.6985 15
      vertex 32.7485 -29.6985 15
      vertex 34.6831 -30.0908 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.7109 -29.2214 15
      vertex 34.6369 -28.9163 15
      vertex 34.5603 -28.5313 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.7391 -29.9378 15
      vertex 34.6831 -30.0908 15
      vertex 32.7485 -29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.6642 -28.9865 15
      vertex 34.5603 -28.5313 15
      vertex 34.4538 -28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6831 -30.0908 15
      vertex 32.7391 -29.9378 15
      vertex 34.6369 -30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.5992 -28.756 15
      vertex 34.4538 -28.1534 15
      vertex 34.3179 -27.7851 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.7109 -30.1756 15
      vertex 34.6369 -30.4807 15
      vertex 32.7391 -29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.5163 -28.5313 15
      vertex 34.3179 -27.7851 15
      vertex 34.1535 -27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6369 -30.4807 15
      vertex 32.7109 -30.1756 15
      vertex 34.5603 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.4161 -28.3138 15
      vertex 34.1535 -27.4285 15
      vertex 33.9617 -27.086 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.6642 -30.4105 15
      vertex 34.5603 -30.8657 15
      vertex 32.7109 -30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.299 -28.1049 15
      vertex 33.9617 -27.086 15
      vertex 33.7436 -26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.5603 -30.8657 15
      vertex 32.6642 -30.4105 15
      vertex 34.4538 -31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.166 -27.9057 15
      vertex 33.7436 -26.7596 15
      vertex 33.5005 -26.4512 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.5992 -30.641 15
      vertex 34.4538 -31.2436 15
      vertex 32.6642 -30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.0177 -27.7177 15
      vertex 33.5005 -26.4512 15
      vertex 33.234 -26.163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.4538 -31.2436 15
      vertex 32.5992 -30.641 15
      vertex 34.3179 -31.6119 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.8552 -27.5418 15
      vertex 33.234 -26.163 15
      vertex 32.9457 -25.8965 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.5163 -30.8657 15
      vertex 34.3179 -31.6119 15
      vertex 32.5992 -30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.3179 -31.6119 15
      vertex 32.5163 -30.8657 15
      vertex 34.1535 -31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6831 -29.3062 15
      vertex 32.7391 -29.4592 15
      vertex 32.7485 -29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.6369 -28.9163 15
      vertex 32.7109 -29.2214 15
      vertex 32.7391 -29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.5603 -28.5313 15
      vertex 32.6642 -28.9865 15
      vertex 32.7109 -29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.6793 -27.3792 15
      vertex 32.9457 -25.8965 15
      vertex 32.6374 -25.6534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.4538 -28.1534 15
      vertex 32.5992 -28.756 15
      vertex 32.6642 -28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.3179 -27.7851 15
      vertex 32.5163 -28.5313 15
      vertex 32.5992 -28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.1535 -27.4285 15
      vertex 32.4161 -28.3138 15
      vertex 32.5163 -28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.4912 -27.231 15
      vertex 32.6374 -25.6534 15
      vertex 32.311 -25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.9617 -27.086 15
      vertex 32.299 -28.1049 15
      vertex 32.4161 -28.3138 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.7436 -26.7596 15
      vertex 32.166 -27.9057 15
      vertex 32.299 -28.1049 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.5005 -26.4512 15
      vertex 32.0177 -27.7177 15
      vertex 32.166 -27.9057 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.2921 -27.0979 15
      vertex 32.311 -25.4353 15
      vertex 31.9684 -25.2435 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.234 -26.163 15
      vertex 31.8552 -27.5418 15
      vertex 32.0177 -27.7177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.9457 -25.8965 15
      vertex 31.6793 -27.3792 15
      vertex 31.8552 -27.5418 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.0832 -26.9809 15
      vertex 31.9684 -25.2435 15
      vertex 31.6119 -25.0791 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.6374 -25.6534 15
      vertex 31.4912 -27.231 15
      vertex 31.6793 -27.3792 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.311 -25.4353 15
      vertex 31.2921 -27.0979 15
      vertex 31.4912 -27.231 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.8657 -26.8807 15
      vertex 31.6119 -25.0791 15
      vertex 31.2436 -24.9432 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.9684 -25.2435 15
      vertex 31.0832 -26.9809 15
      vertex 31.2921 -27.0979 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.641 -26.7978 15
      vertex 31.2436 -24.9432 15
      vertex 30.8657 -24.8366 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.6119 -25.0791 15
      vertex 30.8657 -26.8807 15
      vertex 31.0832 -26.9809 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.2436 -24.9432 15
      vertex 30.641 -26.7978 15
      vertex 30.8657 -26.8807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.4105 -26.7328 15
      vertex 30.8657 -24.8366 15
      vertex 30.4807 -24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.8657 -24.8366 15
      vertex 30.4105 -26.7328 15
      vertex 30.641 -26.7978 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.4807 -24.76 15
      vertex 30.1756 -26.686 15
      vertex 30.4105 -26.7328 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.0908 -24.7139 15
      vertex 30.1756 -26.686 15
      vertex 30.4807 -24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.0908 -24.7139 15
      vertex 29.9378 -26.6579 15
      vertex 30.1756 -26.686 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 -24.6985 15
      vertex 29.9378 -26.6579 15
      vertex 30.0908 -24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 -24.6985 15
      vertex 29.6985 -26.6485 15
      vertex 29.9378 -26.6579 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 -24.6985 15
      vertex 29.4592 -26.6579 15
      vertex 29.6985 -26.6485 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.3062 -24.7139 15
      vertex 29.4592 -26.6579 15
      vertex 29.6985 -24.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.3062 -24.7139 15
      vertex 29.2214 -26.686 15
      vertex 29.4592 -26.6579 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 28.9163 -24.76 15
      vertex 29.2214 -26.686 15
      vertex 29.3062 -24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.2214 -26.686 15
      vertex 28.9163 -24.76 15
      vertex 28.9865 -26.7328 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 28.5313 -24.8366 15
      vertex 28.9865 -26.7328 15
      vertex 28.9163 -24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9865 -26.7328 15
      vertex 28.5313 -24.8366 15
      vertex 28.756 -26.7978 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 28.1534 -24.9432 15
      vertex 28.756 -26.7978 15
      vertex 28.5313 -24.8366 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.756 -26.7978 15
      vertex 28.1534 -24.9432 15
      vertex 28.5313 -26.8807 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 27.7851 -25.0791 15
      vertex 28.5313 -26.8807 15
      vertex 28.1534 -24.9432 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 -26.8807 15
      vertex 27.7851 -25.0791 15
      vertex 28.3138 -26.9809 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 27.4285 -25.2435 15
      vertex 28.3138 -26.9809 15
      vertex 27.7851 -25.0791 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.3138 -26.9809 15
      vertex 27.4285 -25.2435 15
      vertex 28.1049 -27.0979 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 27.086 -25.4353 15
      vertex 28.1049 -27.0979 15
      vertex 27.4285 -25.2435 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1049 -27.0979 15
      vertex 27.086 -25.4353 15
      vertex 27.9057 -27.231 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 26.7596 -25.6534 15
      vertex 27.9057 -27.231 15
      vertex 27.086 -25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.9057 -27.231 15
      vertex 26.7596 -25.6534 15
      vertex 27.7177 -27.3792 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 26.4512 -25.8965 15
      vertex 27.7177 -27.3792 15
      vertex 26.7596 -25.6534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7177 -27.3792 15
      vertex 26.4512 -25.8965 15
      vertex 27.5418 -27.5418 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 26.163 -26.163 15
      vertex 27.5418 -27.5418 15
      vertex 26.4512 -25.8965 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.5418 -27.5418 15
      vertex 26.163 -26.163 15
      vertex 27.3792 -27.7177 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.8965 -26.4512 15
      vertex 27.3792 -27.7177 15
      vertex 26.163 -26.163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.3792 -27.7177 15
      vertex 25.8965 -26.4512 15
      vertex 27.231 -27.9057 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.6534 -26.7596 15
      vertex 27.231 -27.9057 15
      vertex 25.8965 -26.4512 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.231 -27.9057 15
      vertex 25.6534 -26.7596 15
      vertex 27.0979 -28.1049 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.4353 -27.086 15
      vertex 27.0979 -28.1049 15
      vertex 25.6534 -26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.0979 -28.1049 15
      vertex 25.4353 -27.086 15
      vertex 26.9809 -28.3138 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.2435 -27.4285 15
      vertex 26.9809 -28.3138 15
      vertex 25.4353 -27.086 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.9809 -28.3138 15
      vertex 25.2435 -27.4285 15
      vertex 26.8807 -28.5313 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.4161 -31.0832 15
      vertex 34.1535 -31.9684 15
      vertex 32.5163 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 34.1535 -31.9684 15
      vertex 32.4161 -31.0832 15
      vertex 33.9617 -32.311 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.299 -31.2921 15
      vertex 33.9617 -32.311 15
      vertex 32.4161 -31.0832 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.9617 -32.311 15
      vertex 32.299 -31.2921 15
      vertex 33.7436 -32.6374 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.166 -31.4912 15
      vertex 33.7436 -32.6374 15
      vertex 32.299 -31.2921 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.7436 -32.6374 15
      vertex 32.166 -31.4912 15
      vertex 33.5005 -32.9457 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 32.0177 -31.6793 15
      vertex 33.5005 -32.9457 15
      vertex 32.166 -31.4912 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.5005 -32.9457 15
      vertex 32.0177 -31.6793 15
      vertex 33.234 -33.234 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.8552 -31.8552 15
      vertex 33.234 -33.234 15
      vertex 32.0177 -31.6793 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 33.234 -33.234 15
      vertex 31.8552 -31.8552 15
      vertex 32.9457 -33.5005 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.6793 -32.0177 15
      vertex 32.9457 -33.5005 15
      vertex 31.8552 -31.8552 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.9457 -33.5005 15
      vertex 31.6793 -32.0177 15
      vertex 32.6374 -33.7436 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.4912 -32.166 15
      vertex 32.6374 -33.7436 15
      vertex 31.6793 -32.0177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.6374 -33.7436 15
      vertex 31.4912 -32.166 15
      vertex 32.311 -33.9617 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.2921 -32.299 15
      vertex 32.311 -33.9617 15
      vertex 31.4912 -32.166 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 32.311 -33.9617 15
      vertex 31.2921 -32.299 15
      vertex 31.9684 -34.1535 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 31.0832 -32.4161 15
      vertex 31.9684 -34.1535 15
      vertex 31.2921 -32.299 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.9684 -34.1535 15
      vertex 31.0832 -32.4161 15
      vertex 31.6119 -34.3179 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.8657 -32.5163 15
      vertex 31.6119 -34.3179 15
      vertex 31.0832 -32.4161 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.6119 -34.3179 15
      vertex 30.8657 -32.5163 15
      vertex 31.2436 -34.4538 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.641 -32.5992 15
      vertex 31.2436 -34.4538 15
      vertex 30.8657 -32.5163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 31.2436 -34.4538 15
      vertex 30.641 -32.5992 15
      vertex 30.8657 -34.5603 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.4105 -32.6642 15
      vertex 30.8657 -34.5603 15
      vertex 30.641 -32.5992 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.8657 -34.5603 15
      vertex 30.4105 -32.6642 15
      vertex 30.4807 -34.6369 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 30.1756 -32.7109 15
      vertex 30.4807 -34.6369 15
      vertex 30.4105 -32.6642 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 30.1756 -32.7109 15
      vertex 30.0908 -34.6831 15
      vertex 30.4807 -34.6369 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.9378 -32.7391 15
      vertex 30.0908 -34.6831 15
      vertex 30.1756 -32.7109 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 29.6985 -32.7485 15
      vertex 30.0908 -34.6831 15
      vertex 29.9378 -32.7391 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.6985 -32.7485 15
      vertex 29.6985 -34.6985 15
      vertex 30.0908 -34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.4592 -32.7391 15
      vertex 29.6985 -34.6985 15
      vertex 29.6985 -32.7485 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.4592 -32.7391 15
      vertex 29.3062 -34.6831 15
      vertex 29.6985 -34.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.2214 -32.7109 15
      vertex 29.3062 -34.6831 15
      vertex 29.4592 -32.7391 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9163 -34.6369 15
      vertex 29.2214 -32.7109 15
      vertex 28.9865 -32.6642 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 29.2214 -32.7109 15
      vertex 28.9163 -34.6369 15
      vertex 29.3062 -34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 -34.5603 15
      vertex 28.9865 -32.6642 15
      vertex 28.756 -32.5992 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1534 -34.4538 15
      vertex 28.756 -32.5992 15
      vertex 28.5313 -32.5163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.9865 -32.6642 15
      vertex 28.5313 -34.5603 15
      vertex 28.9163 -34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7851 -34.3179 15
      vertex 28.5313 -32.5163 15
      vertex 28.3138 -32.4161 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.756 -32.5992 15
      vertex 28.1534 -34.4538 15
      vertex 28.5313 -34.5603 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.4285 -34.1535 15
      vertex 28.3138 -32.4161 15
      vertex 28.1049 -32.299 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.086 -33.9617 15
      vertex 28.1049 -32.299 15
      vertex 27.9057 -32.166 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.5313 -32.5163 15
      vertex 27.7851 -34.3179 15
      vertex 28.1534 -34.4538 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7596 -33.7436 15
      vertex 27.9057 -32.166 15
      vertex 27.7177 -32.0177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.4512 -33.5005 15
      vertex 27.7177 -32.0177 15
      vertex 27.5418 -31.8552 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.3138 -32.4161 15
      vertex 27.4285 -34.1535 15
      vertex 27.7851 -34.3179 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.163 -33.234 15
      vertex 27.5418 -31.8552 15
      vertex 27.3792 -31.6793 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.8965 -32.9457 15
      vertex 27.3792 -31.6793 15
      vertex 27.231 -31.4912 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.6534 -32.6374 15
      vertex 27.231 -31.4912 15
      vertex 27.0979 -31.2921 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 28.1049 -32.299 15
      vertex 27.086 -33.9617 15
      vertex 27.4285 -34.1535 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.4353 -32.311 15
      vertex 27.0979 -31.2921 15
      vertex 26.9809 -31.0832 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.2435 -31.9684 15
      vertex 26.9809 -31.0832 15
      vertex 26.8807 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 25.0791 -31.6119 15
      vertex 26.8807 -30.8657 15
      vertex 26.7978 -30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.9057 -32.166 15
      vertex 26.7596 -33.7436 15
      vertex 27.086 -33.9617 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.9432 -31.2436 15
      vertex 26.7978 -30.641 15
      vertex 26.7328 -30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.8366 -30.8657 15
      vertex 26.7328 -30.4105 15
      vertex 26.686 -30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.76 -30.4807 15
      vertex 26.686 -30.1756 15
      vertex 26.6579 -29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.7139 -30.0908 15
      vertex 26.6579 -29.9378 15
      vertex 26.6485 -29.6985 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 25.0791 -27.7851 15
      vertex 26.8807 -28.5313 15
      vertex 25.2435 -27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.7177 -32.0177 15
      vertex 26.4512 -33.5005 15
      vertex 26.7596 -33.7436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.8807 -28.5313 15
      vertex 25.0791 -27.7851 15
      vertex 26.7978 -28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.5418 -31.8552 15
      vertex 26.163 -33.234 15
      vertex 26.4512 -33.5005 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.9432 -28.1534 15
      vertex 26.7978 -28.756 15
      vertex 25.0791 -27.7851 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.3792 -31.6793 15
      vertex 25.8965 -32.9457 15
      vertex 26.163 -33.234 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7978 -28.756 15
      vertex 24.9432 -28.1534 15
      vertex 26.7328 -28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.231 -31.4912 15
      vertex 25.6534 -32.6374 15
      vertex 25.8965 -32.9457 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.8366 -28.5313 15
      vertex 26.7328 -28.9865 15
      vertex 24.9432 -28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 27.0979 -31.2921 15
      vertex 25.4353 -32.311 15
      vertex 25.6534 -32.6374 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7328 -28.9865 15
      vertex 24.8366 -28.5313 15
      vertex 26.686 -29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.9809 -31.0832 15
      vertex 25.2435 -31.9684 15
      vertex 25.4353 -32.311 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.76 -28.9163 15
      vertex 26.686 -29.2214 15
      vertex 24.8366 -28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.8807 -30.8657 15
      vertex 25.0791 -31.6119 15
      vertex 25.2435 -31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.686 -29.2214 15
      vertex 24.76 -28.9163 15
      vertex 26.6579 -29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7978 -30.641 15
      vertex 24.9432 -31.2436 15
      vertex 25.0791 -31.6119 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 24.7139 -29.3062 15
      vertex 26.6579 -29.4592 15
      vertex 24.76 -28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.7328 -30.4105 15
      vertex 24.8366 -30.8657 15
      vertex 24.9432 -31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.6579 -29.4592 15
      vertex 24.7139 -29.3062 15
      vertex 26.6485 -29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.686 -30.1756 15
      vertex 24.76 -30.4807 15
      vertex 24.8366 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 24.6985 -29.6985 15
      vertex 26.6485 -29.6985 15
      vertex 24.7139 -29.3062 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.6579 -29.9378 15
      vertex 24.7139 -30.0908 15
      vertex 24.76 -30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 26.6485 -29.6985 15
      vertex 24.6985 -29.6985 15
      vertex 24.7139 -30.0908 15
    endloop
  endfacet
  facet normal 0.195094 -0.980785 0
    outer loop
      vertex 28.5313 -24.8366 15
      vertex 28.9163 -24.76 19
      vertex 28.5313 -24.8366 19
    endloop
  endfacet
  facet normal 0.195094 -0.980785 0
    outer loop
      vertex 28.9163 -24.76 19
      vertex 28.5313 -24.8366 15
      vertex 28.9163 -24.76 15
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex 28.9163 -24.76 15
      vertex 29.3062 -24.7139 19
      vertex 28.9163 -24.76 19
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex 29.3062 -24.7139 19
      vertex 28.9163 -24.76 15
      vertex 29.3062 -24.7139 15
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex 28.1534 -24.9432 15
      vertex 28.5313 -24.8366 19
      vertex 28.1534 -24.9432 19
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex 28.5313 -24.8366 19
      vertex 28.1534 -24.9432 15
      vertex 28.5313 -24.8366 15
    endloop
  endfacet
  facet normal 0.48862 -0.872496 0
    outer loop
      vertex 27.086 -25.4353 15
      vertex 27.4285 -25.2435 19
      vertex 27.086 -25.4353 19
    endloop
  endfacet
  facet normal 0.48862 -0.872496 0
    outer loop
      vertex 27.4285 -25.2435 19
      vertex 27.086 -25.4353 15
      vertex 27.4285 -25.2435 15
    endloop
  endfacet
  facet normal -0.195094 -0.980785 0
    outer loop
      vertex 30.4807 -24.76 15
      vertex 30.8657 -24.8366 19
      vertex 30.4807 -24.76 19
    endloop
  endfacet
  facet normal -0.195094 -0.980785 -0
    outer loop
      vertex 30.8657 -24.8366 19
      vertex 30.4807 -24.76 15
      vertex 30.8657 -24.8366 15
    endloop
  endfacet
  facet normal -0.271441 -0.962455 0
    outer loop
      vertex 30.8657 -24.8366 15
      vertex 31.2436 -24.9432 19
      vertex 30.8657 -24.8366 19
    endloop
  endfacet
  facet normal -0.271441 -0.962455 -0
    outer loop
      vertex 31.2436 -24.9432 19
      vertex 30.8657 -24.8366 15
      vertex 31.2436 -24.9432 15
    endloop
  endfacet
  facet normal -0.41866 -0.908143 0
    outer loop
      vertex 31.6119 -25.0791 15
      vertex 31.9684 -25.2435 19
      vertex 31.6119 -25.0791 19
    endloop
  endfacet
  facet normal -0.41866 -0.908143 -0
    outer loop
      vertex 31.9684 -25.2435 19
      vertex 31.6119 -25.0791 15
      vertex 31.9684 -25.2435 15
    endloop
  endfacet
  facet normal -0.619093 -0.785318 0
    outer loop
      vertex 32.6374 -25.6534 15
      vertex 32.9457 -25.8965 19
      vertex 32.6374 -25.6534 19
    endloop
  endfacet
  facet normal -0.619093 -0.785318 -0
    outer loop
      vertex 32.9457 -25.8965 19
      vertex 32.6374 -25.6534 15
      vertex 32.9457 -25.8965 15
    endloop
  endfacet
  facet normal -0.61909 0.78532 0
    outer loop
      vertex 32.9457 -33.5005 15
      vertex 32.6374 -33.7436 19
      vertex 32.9457 -33.5005 19
    endloop
  endfacet
  facet normal -0.61909 0.78532 0
    outer loop
      vertex 32.6374 -33.7436 19
      vertex 32.9457 -33.5005 15
      vertex 32.6374 -33.7436 15
    endloop
  endfacet
  facet normal -0.0392645 0.999229 0
    outer loop
      vertex 30.0908 -34.6831 15
      vertex 29.6985 -34.6985 19
      vertex 30.0908 -34.6831 19
    endloop
  endfacet
  facet normal -0.0392645 0.999229 0
    outer loop
      vertex 29.6985 -34.6985 19
      vertex 30.0908 -34.6831 15
      vertex 29.6985 -34.6985 15
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex 31.9684 -34.1535 15
      vertex 31.6119 -34.3179 19
      vertex 31.9684 -34.1535 19
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex 31.6119 -34.3179 19
      vertex 31.9684 -34.1535 15
      vertex 31.6119 -34.3179 15
    endloop
  endfacet
  facet normal 0.61909 0.78532 -0
    outer loop
      vertex 26.7596 -33.7436 15
      vertex 26.4512 -33.5005 19
      vertex 26.7596 -33.7436 19
    endloop
  endfacet
  facet normal 0.61909 0.78532 0
    outer loop
      vertex 26.4512 -33.5005 19
      vertex 26.7596 -33.7436 15
      vertex 26.4512 -33.5005 15
    endloop
  endfacet
  facet normal -0.831467 0.555574 0
    outer loop
      vertex 33.7436 -32.6374 15
      vertex 33.9617 -32.311 19
      vertex 33.9617 -32.311 15
    endloop
  endfacet
  facet normal -0.831467 0.555574 0
    outer loop
      vertex 33.9617 -32.311 19
      vertex 33.7436 -32.6374 15
      vertex 33.7436 -32.6374 19
    endloop
  endfacet
  facet normal -0.993068 0.117541 0
    outer loop
      vertex 34.6369 -30.4807 15
      vertex 34.6831 -30.0908 19
      vertex 34.6831 -30.0908 15
    endloop
  endfacet
  facet normal -0.993068 0.117541 0
    outer loop
      vertex 34.6831 -30.0908 19
      vertex 34.6369 -30.4807 15
      vertex 34.6369 -30.4807 19
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 34.6831 -30.0908 15
      vertex 34.6985 -29.6985 19
      vertex 34.6985 -29.6985 15
    endloop
  endfacet
  facet normal -0.999229 0.0392645 0
    outer loop
      vertex 34.6985 -29.6985 19
      vertex 34.6831 -30.0908 15
      vertex 34.6831 -30.0908 19
    endloop
  endfacet
  facet normal -0.78532 -0.61909 0
    outer loop
      vertex 33.7436 -26.7596 15
      vertex 33.5005 -26.4512 19
      vertex 33.5005 -26.4512 15
    endloop
  endfacet
  facet normal -0.78532 -0.61909 0
    outer loop
      vertex 33.5005 -26.4512 19
      vertex 33.7436 -26.7596 15
      vertex 33.7436 -26.7596 19
    endloop
  endfacet
  facet normal -0.734324 -0.678799 0
    outer loop
      vertex 33.5005 -26.4512 15
      vertex 33.234 -26.163 19
      vertex 33.234 -26.163 15
    endloop
  endfacet
  facet normal -0.734324 -0.678799 0
    outer loop
      vertex 33.234 -26.163 19
      vertex 33.5005 -26.4512 15
      vertex 33.5005 -26.4512 19
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex 34.4538 -28.1534 15
      vertex 34.3179 -27.7851 19
      vertex 34.3179 -27.7851 15
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex 34.3179 -27.7851 19
      vertex 34.4538 -28.1534 15
      vertex 34.4538 -28.1534 19
    endloop
  endfacet
  facet normal 0.346114 -0.938193 0
    outer loop
      vertex 27.7851 -25.0791 15
      vertex 28.1534 -24.9432 19
      vertex 27.7851 -25.0791 19
    endloop
  endfacet
  facet normal 0.346114 -0.938193 0
    outer loop
      vertex 28.1534 -24.9432 19
      vertex 27.7851 -25.0791 15
      vertex 28.1534 -24.9432 15
    endloop
  endfacet
  facet normal 0.619095 -0.785316 0
    outer loop
      vertex 26.4512 -25.8965 15
      vertex 26.7596 -25.6534 19
      vertex 26.4512 -25.8965 19
    endloop
  endfacet
  facet normal 0.619095 -0.785316 0
    outer loop
      vertex 26.7596 -25.6534 19
      vertex 26.4512 -25.8965 15
      vertex 26.7596 -25.6534 15
    endloop
  endfacet
  facet normal 0.678799 -0.734324 0
    outer loop
      vertex 26.163 -26.163 15
      vertex 26.4512 -25.8965 19
      vertex 26.163 -26.163 19
    endloop
  endfacet
  facet normal 0.678799 -0.734324 0
    outer loop
      vertex 26.4512 -25.8965 19
      vertex 26.163 -26.163 15
      vertex 26.4512 -25.8965 15
    endloop
  endfacet
  facet normal 0.734324 -0.678799 0
    outer loop
      vertex 25.8965 -26.4512 19
      vertex 26.163 -26.163 15
      vertex 26.163 -26.163 19
    endloop
  endfacet
  facet normal 0.734324 -0.678799 0
    outer loop
      vertex 26.163 -26.163 15
      vertex 25.8965 -26.4512 19
      vertex 25.8965 -26.4512 15
    endloop
  endfacet
  facet normal -0.117536 -0.993069 0
    outer loop
      vertex 30.0908 -24.7139 15
      vertex 30.4807 -24.76 19
      vertex 30.0908 -24.7139 19
    endloop
  endfacet
  facet normal -0.117536 -0.993069 -0
    outer loop
      vertex 30.4807 -24.76 19
      vertex 30.0908 -24.7139 15
      vertex 30.4807 -24.76 15
    endloop
  endfacet
  facet normal -0.0392597 -0.999229 0
    outer loop
      vertex 29.6985 -24.6985 15
      vertex 30.0908 -24.7139 19
      vertex 29.6985 -24.6985 19
    endloop
  endfacet
  facet normal -0.0392597 -0.999229 -0
    outer loop
      vertex 30.0908 -24.7139 19
      vertex 29.6985 -24.6985 15
      vertex 30.0908 -24.7139 15
    endloop
  endfacet
  facet normal -0.555574 -0.831467 0
    outer loop
      vertex 32.311 -25.4353 15
      vertex 32.6374 -25.6534 19
      vertex 32.311 -25.4353 19
    endloop
  endfacet
  facet normal -0.555574 -0.831467 -0
    outer loop
      vertex 32.6374 -25.6534 19
      vertex 32.311 -25.4353 15
      vertex 32.6374 -25.6534 15
    endloop
  endfacet
  facet normal -0.678796 0.734326 0
    outer loop
      vertex 33.234 -33.234 15
      vertex 32.9457 -33.5005 19
      vertex 33.234 -33.234 19
    endloop
  endfacet
  facet normal -0.678796 0.734326 0
    outer loop
      vertex 32.9457 -33.5005 19
      vertex 33.234 -33.234 15
      vertex 32.9457 -33.5005 15
    endloop
  endfacet
  facet normal -0.488624 0.872494 0
    outer loop
      vertex 32.311 -33.9617 15
      vertex 31.9684 -34.1535 19
      vertex 32.311 -33.9617 19
    endloop
  endfacet
  facet normal -0.488624 0.872494 0
    outer loop
      vertex 31.9684 -34.1535 19
      vertex 32.311 -33.9617 15
      vertex 31.9684 -34.1535 15
    endloop
  endfacet
  facet normal -0.117541 0.993068 0
    outer loop
      vertex 30.4807 -34.6369 15
      vertex 30.0908 -34.6831 19
      vertex 30.4807 -34.6369 19
    endloop
  endfacet
  facet normal -0.117541 0.993068 0
    outer loop
      vertex 30.0908 -34.6831 19
      vertex 30.4807 -34.6369 15
      vertex 30.0908 -34.6831 15
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex 31.2436 -34.4538 15
      vertex 30.8657 -34.5603 19
      vertex 31.2436 -34.4538 19
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex 30.8657 -34.5603 19
      vertex 31.2436 -34.4538 15
      vertex 30.8657 -34.5603 15
    endloop
  endfacet
  facet normal 0.872496 0.48862 0
    outer loop
      vertex 25.4353 -32.311 19
      vertex 25.2435 -31.9684 15
      vertex 25.2435 -31.9684 19
    endloop
  endfacet
  facet normal 0.872496 0.48862 0
    outer loop
      vertex 25.2435 -31.9684 15
      vertex 25.4353 -32.311 19
      vertex 25.4353 -32.311 15
    endloop
  endfacet
  facet normal 0.346114 0.938193 -0
    outer loop
      vertex 28.1534 -34.4538 15
      vertex 27.7851 -34.3179 19
      vertex 28.1534 -34.4538 19
    endloop
  endfacet
  facet normal 0.346114 0.938193 0
    outer loop
      vertex 27.7851 -34.3179 19
      vertex 28.1534 -34.4538 15
      vertex 27.7851 -34.3179 15
    endloop
  endfacet
  facet normal 0.418656 0.908145 -0
    outer loop
      vertex 27.7851 -34.3179 15
      vertex 27.4285 -34.1535 19
      vertex 27.7851 -34.3179 19
    endloop
  endfacet
  facet normal 0.418656 0.908145 0
    outer loop
      vertex 27.4285 -34.1535 19
      vertex 27.7851 -34.3179 15
      vertex 27.4285 -34.1535 15
    endloop
  endfacet
  facet normal 0.555572 0.831468 -0
    outer loop
      vertex 27.086 -33.9617 15
      vertex 26.7596 -33.7436 19
      vertex 27.086 -33.9617 19
    endloop
  endfacet
  facet normal 0.555572 0.831468 0
    outer loop
      vertex 26.7596 -33.7436 19
      vertex 27.086 -33.9617 15
      vertex 26.7596 -33.7436 15
    endloop
  endfacet
  facet normal -0.555574 0.831467 0
    outer loop
      vertex 32.6374 -33.7436 15
      vertex 32.311 -33.9617 19
      vertex 32.6374 -33.7436 19
    endloop
  endfacet
  facet normal -0.555574 0.831467 0
    outer loop
      vertex 32.311 -33.9617 19
      vertex 32.6374 -33.7436 15
      vertex 32.311 -33.9617 15
    endloop
  endfacet
  facet normal -0.195089 0.980785 0
    outer loop
      vertex 30.8657 -34.5603 15
      vertex 30.4807 -34.6369 19
      vertex 30.8657 -34.5603 19
    endloop
  endfacet
  facet normal -0.195089 0.980785 0
    outer loop
      vertex 30.4807 -34.6369 19
      vertex 30.8657 -34.5603 15
      vertex 30.4807 -34.6369 15
    endloop
  endfacet
  facet normal -0.346114 0.938193 0
    outer loop
      vertex 31.6119 -34.3179 15
      vertex 31.2436 -34.4538 19
      vertex 31.6119 -34.3179 19
    endloop
  endfacet
  facet normal -0.346114 0.938193 0
    outer loop
      vertex 31.2436 -34.4538 19
      vertex 31.6119 -34.3179 15
      vertex 31.2436 -34.4538 15
    endloop
  endfacet
  facet normal 0.908143 0.41866 0
    outer loop
      vertex 25.2435 -31.9684 19
      vertex 25.0791 -31.6119 15
      vertex 25.0791 -31.6119 19
    endloop
  endfacet
  facet normal 0.908143 0.41866 0
    outer loop
      vertex 25.0791 -31.6119 15
      vertex 25.2435 -31.9684 19
      vertex 25.2435 -31.9684 15
    endloop
  endfacet
  facet normal 0.999229 0.0392597 0
    outer loop
      vertex 24.7139 -30.0908 19
      vertex 24.6985 -29.6985 15
      vertex 24.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0.999229 0.0392597 0
    outer loop
      vertex 24.6985 -29.6985 15
      vertex 24.7139 -30.0908 19
      vertex 24.7139 -30.0908 15
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex 24.9432 -28.1534 19
      vertex 25.0791 -27.7851 15
      vertex 25.0791 -27.7851 19
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex 25.0791 -27.7851 15
      vertex 24.9432 -28.1534 19
      vertex 24.9432 -28.1534 15
    endloop
  endfacet
  facet normal 0.908142 -0.418662 0
    outer loop
      vertex 25.0791 -27.7851 19
      vertex 25.2435 -27.4285 15
      vertex 25.2435 -27.4285 19
    endloop
  endfacet
  facet normal 0.908142 -0.418662 0
    outer loop
      vertex 25.2435 -27.4285 15
      vertex 25.0791 -27.7851 19
      vertex 25.0791 -27.7851 15
    endloop
  endfacet
  facet normal 0.831468 -0.555572 0
    outer loop
      vertex 25.4353 -27.086 19
      vertex 25.6534 -26.7596 15
      vertex 25.6534 -26.7596 19
    endloop
  endfacet
  facet normal 0.831468 -0.555572 0
    outer loop
      vertex 25.6534 -26.7596 15
      vertex 25.4353 -27.086 19
      vertex 25.4353 -27.086 15
    endloop
  endfacet
  facet normal 0.785316 -0.619095 0
    outer loop
      vertex 25.6534 -26.7596 19
      vertex 25.8965 -26.4512 15
      vertex 25.8965 -26.4512 19
    endloop
  endfacet
  facet normal 0.785316 -0.619095 0
    outer loop
      vertex 25.8965 -26.4512 15
      vertex 25.6534 -26.7596 19
      vertex 25.6534 -26.7596 15
    endloop
  endfacet
  facet normal 0.488626 0.872493 -0
    outer loop
      vertex 27.4285 -34.1535 15
      vertex 27.086 -33.9617 19
      vertex 27.4285 -34.1535 19
    endloop
  endfacet
  facet normal 0.488626 0.872493 0
    outer loop
      vertex 27.086 -33.9617 19
      vertex 27.4285 -34.1535 15
      vertex 27.086 -33.9617 15
    endloop
  endfacet
  facet normal 0.0392645 0.999229 -0
    outer loop
      vertex 29.6985 -34.6985 15
      vertex 29.3062 -34.6831 19
      vertex 29.6985 -34.6985 19
    endloop
  endfacet
  facet normal 0.0392645 0.999229 0
    outer loop
      vertex 29.3062 -34.6831 19
      vertex 29.6985 -34.6985 15
      vertex 29.3062 -34.6831 15
    endloop
  endfacet
  facet normal 0.195089 0.980785 -0
    outer loop
      vertex 28.9163 -34.6369 15
      vertex 28.5313 -34.5603 19
      vertex 28.9163 -34.6369 19
    endloop
  endfacet
  facet normal 0.195089 0.980785 0
    outer loop
      vertex 28.5313 -34.5603 19
      vertex 28.9163 -34.6369 15
      vertex 28.5313 -34.5603 15
    endloop
  endfacet
  facet normal 0.271442 0.962455 -0
    outer loop
      vertex 28.5313 -34.5603 15
      vertex 28.1534 -34.4538 19
      vertex 28.5313 -34.5603 19
    endloop
  endfacet
  facet normal 0.271442 0.962455 0
    outer loop
      vertex 28.1534 -34.4538 19
      vertex 28.5313 -34.5603 15
      vertex 28.1534 -34.4538 15
    endloop
  endfacet
  facet normal 0.734326 0.678796 0
    outer loop
      vertex 26.163 -33.234 19
      vertex 25.8965 -32.9457 15
      vertex 25.8965 -32.9457 19
    endloop
  endfacet
  facet normal 0.734326 0.678796 0
    outer loop
      vertex 25.8965 -32.9457 15
      vertex 26.163 -33.234 19
      vertex 26.163 -33.234 15
    endloop
  endfacet
  facet normal 0.938192 0.346115 0
    outer loop
      vertex 25.0791 -31.6119 19
      vertex 24.9432 -31.2436 15
      vertex 24.9432 -31.2436 19
    endloop
  endfacet
  facet normal 0.938192 0.346115 0
    outer loop
      vertex 24.9432 -31.2436 15
      vertex 25.0791 -31.6119 19
      vertex 25.0791 -31.6119 15
    endloop
  endfacet
  facet normal 0.831467 0.555574 0
    outer loop
      vertex 25.6534 -32.6374 19
      vertex 25.4353 -32.311 15
      vertex 25.4353 -32.311 19
    endloop
  endfacet
  facet normal 0.831467 0.555574 0
    outer loop
      vertex 25.4353 -32.311 15
      vertex 25.6534 -32.6374 19
      vertex 25.6534 -32.6374 15
    endloop
  endfacet
  facet normal 0.785318 0.619093 0
    outer loop
      vertex 25.8965 -32.9457 19
      vertex 25.6534 -32.6374 15
      vertex 25.6534 -32.6374 19
    endloop
  endfacet
  facet normal 0.785318 0.619093 0
    outer loop
      vertex 25.6534 -32.6374 15
      vertex 25.8965 -32.9457 19
      vertex 25.8965 -32.9457 15
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 24.8366 -28.5313 19
      vertex 24.9432 -28.1534 15
      vertex 24.9432 -28.1534 19
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 24.9432 -28.1534 15
      vertex 24.8366 -28.5313 19
      vertex 24.8366 -28.5313 15
    endloop
  endfacet
  facet normal 0.980785 -0.195094 0
    outer loop
      vertex 24.76 -28.9163 19
      vertex 24.8366 -28.5313 15
      vertex 24.8366 -28.5313 19
    endloop
  endfacet
  facet normal 0.980785 -0.195094 0
    outer loop
      vertex 24.8366 -28.5313 15
      vertex 24.76 -28.9163 19
      vertex 24.76 -28.9163 15
    endloop
  endfacet
  facet normal 0.993069 -0.117536 0
    outer loop
      vertex 24.7139 -29.3062 19
      vertex 24.76 -28.9163 15
      vertex 24.76 -28.9163 19
    endloop
  endfacet
  facet normal 0.993069 -0.117536 0
    outer loop
      vertex 24.76 -28.9163 15
      vertex 24.7139 -29.3062 19
      vertex 24.7139 -29.3062 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392597 0
    outer loop
      vertex 24.6985 -29.6985 19
      vertex 24.7139 -29.3062 15
      vertex 24.7139 -29.3062 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392597 0
    outer loop
      vertex 24.7139 -29.3062 15
      vertex 24.6985 -29.6985 19
      vertex 24.6985 -29.6985 15
    endloop
  endfacet
  facet normal 0.872496 -0.48862 0
    outer loop
      vertex 25.2435 -27.4285 19
      vertex 25.4353 -27.086 15
      vertex 25.4353 -27.086 19
    endloop
  endfacet
  facet normal 0.872496 -0.48862 0
    outer loop
      vertex 25.4353 -27.086 15
      vertex 25.2435 -27.4285 19
      vertex 25.2435 -27.4285 15
    endloop
  endfacet
  facet normal 0.117541 0.993068 -0
    outer loop
      vertex 29.3062 -34.6831 15
      vertex 28.9163 -34.6369 19
      vertex 29.3062 -34.6831 19
    endloop
  endfacet
  facet normal 0.117541 0.993068 0
    outer loop
      vertex 28.9163 -34.6369 19
      vertex 29.3062 -34.6831 15
      vertex 28.9163 -34.6369 15
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 24.9432 -31.2436 19
      vertex 24.8366 -30.8657 15
      vertex 24.8366 -30.8657 19
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 24.8366 -30.8657 15
      vertex 24.9432 -31.2436 19
      vertex 24.9432 -31.2436 15
    endloop
  endfacet
  facet normal 0.980785 0.195094 0
    outer loop
      vertex 24.8366 -30.8657 19
      vertex 24.76 -30.4807 15
      vertex 24.76 -30.4807 19
    endloop
  endfacet
  facet normal 0.980785 0.195094 0
    outer loop
      vertex 24.76 -30.4807 15
      vertex 24.8366 -30.8657 19
      vertex 24.8366 -30.8657 15
    endloop
  endfacet
  facet normal 0.993069 0.117536 0
    outer loop
      vertex 24.76 -30.4807 19
      vertex 24.7139 -30.0908 15
      vertex 24.7139 -30.0908 19
    endloop
  endfacet
  facet normal 0.993069 0.117536 0
    outer loop
      vertex 24.7139 -30.0908 15
      vertex 24.76 -30.4807 19
      vertex 24.76 -30.4807 15
    endloop
  endfacet
  facet normal 0.678802 0.734321 -0
    outer loop
      vertex -31.6793 -32.0177 0
      vertex -31.8552 -31.8552 15
      vertex -31.6793 -32.0177 15
    endloop
  endfacet
  facet normal 0.678802 0.734321 0
    outer loop
      vertex -31.8552 -31.8552 15
      vertex -31.6793 -32.0177 0
      vertex -31.8552 -31.8552 0
    endloop
  endfacet
  facet normal -0.734325 -0.678798 0
    outer loop
      vertex -27.3792 -27.7177 0
      vertex -27.5418 -27.5418 15
      vertex -27.5418 -27.5418 0
    endloop
  endfacet
  facet normal -0.734325 -0.678798 0
    outer loop
      vertex -27.5418 -27.5418 15
      vertex -27.3792 -27.7177 0
      vertex -27.3792 -27.7177 15
    endloop
  endfacet
  facet normal -0.678802 0.734321 0
    outer loop
      vertex -27.5418 -31.8552 0
      vertex -27.7177 -32.0177 15
      vertex -27.5418 -31.8552 15
    endloop
  endfacet
  facet normal -0.678802 0.734321 0
    outer loop
      vertex -27.7177 -32.0177 15
      vertex -27.5418 -31.8552 0
      vertex -27.7177 -32.0177 0
    endloop
  endfacet
  facet normal 0.0392642 0.999229 -0
    outer loop
      vertex -29.6985 -32.7485 0
      vertex -29.9378 -32.7391 15
      vertex -29.6985 -32.7485 15
    endloop
  endfacet
  facet normal 0.0392642 0.999229 0
    outer loop
      vertex -29.9378 -32.7391 15
      vertex -29.6985 -32.7485 0
      vertex -29.9378 -32.7391 0
    endloop
  endfacet
  facet normal -0.999229 0.0392565 0
    outer loop
      vertex -26.6579 -29.9378 0
      vertex -26.6485 -29.6985 15
      vertex -26.6485 -29.6985 0
    endloop
  endfacet
  facet normal -0.999229 0.0392565 0
    outer loop
      vertex -26.6485 -29.6985 15
      vertex -26.6579 -29.9378 0
      vertex -26.6579 -29.9378 15
    endloop
  endfacet
  facet normal -0.908141 0.418665 0
    outer loop
      vertex -26.9809 -31.0832 0
      vertex -26.8807 -30.8657 15
      vertex -26.8807 -30.8657 0
    endloop
  endfacet
  facet normal -0.908141 0.418665 0
    outer loop
      vertex -26.8807 -30.8657 15
      vertex -26.9809 -31.0832 0
      vertex -26.9809 -31.0832 15
    endloop
  endfacet
  facet normal 0.418655 0.908145 -0
    outer loop
      vertex -30.8657 -32.5163 0
      vertex -31.0832 -32.4161 15
      vertex -30.8657 -32.5163 15
    endloop
  endfacet
  facet normal 0.418655 0.908145 0
    outer loop
      vertex -31.0832 -32.4161 15
      vertex -30.8657 -32.5163 0
      vertex -31.0832 -32.4161 0
    endloop
  endfacet
  facet normal -0.346115 0.938192 0
    outer loop
      vertex -28.5313 -32.5163 0
      vertex -28.756 -32.5992 15
      vertex -28.5313 -32.5163 15
    endloop
  endfacet
  facet normal -0.346115 0.938192 0
    outer loop
      vertex -28.756 -32.5992 15
      vertex -28.5313 -32.5163 0
      vertex -28.756 -32.5992 0
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex -29.2214 -32.7109 0
      vertex -29.4592 -32.7391 15
      vertex -29.2214 -32.7109 15
    endloop
  endfacet
  facet normal -0.117538 0.993068 0
    outer loop
      vertex -29.4592 -32.7391 15
      vertex -29.2214 -32.7109 0
      vertex -29.4592 -32.7391 0
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex -26.7978 -28.756 0
      vertex -26.8807 -28.5313 15
      vertex -26.8807 -28.5313 0
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex -26.8807 -28.5313 15
      vertex -26.7978 -28.756 0
      vertex -26.7978 -28.756 15
    endloop
  endfacet
  facet normal -0.785314 0.619097 0
    outer loop
      vertex -27.3792 -31.6793 0
      vertex -27.231 -31.4912 15
      vertex -27.231 -31.4912 0
    endloop
  endfacet
  facet normal -0.785314 0.619097 0
    outer loop
      vertex -27.231 -31.4912 15
      vertex -27.3792 -31.6793 0
      vertex -27.3792 -31.6793 15
    endloop
  endfacet
  facet normal -0.0392565 -0.999229 0
    outer loop
      vertex -29.6985 -26.6485 0
      vertex -29.4592 -26.6579 15
      vertex -29.6985 -26.6485 15
    endloop
  endfacet
  facet normal -0.0392565 -0.999229 -0
    outer loop
      vertex -29.4592 -26.6579 15
      vertex -29.6985 -26.6485 0
      vertex -29.4592 -26.6579 0
    endloop
  endfacet
  facet normal 0.555578 0.831464 -0
    outer loop
      vertex -31.2921 -32.299 0
      vertex -31.4912 -32.166 15
      vertex -31.2921 -32.299 15
    endloop
  endfacet
  facet normal 0.555578 0.831464 0
    outer loop
      vertex -31.4912 -32.166 15
      vertex -31.2921 -32.299 0
      vertex -31.4912 -32.166 0
    endloop
  endfacet
  facet normal 0.619092 0.785318 -0
    outer loop
      vertex -31.4912 -32.166 0
      vertex -31.6793 -32.0177 15
      vertex -31.4912 -32.166 15
    endloop
  endfacet
  facet normal 0.619092 0.785318 0
    outer loop
      vertex -31.6793 -32.0177 15
      vertex -31.4912 -32.166 0
      vertex -31.6793 -32.0177 0
    endloop
  endfacet
  facet normal 0.488615 0.872499 -0
    outer loop
      vertex -31.0832 -32.4161 0
      vertex -31.2921 -32.299 15
      vertex -31.0832 -32.4161 15
    endloop
  endfacet
  facet normal 0.488615 0.872499 0
    outer loop
      vertex -31.2921 -32.299 15
      vertex -31.0832 -32.4161 0
      vertex -31.2921 -32.299 0
    endloop
  endfacet
  facet normal 0.195096 0.980784 -0
    outer loop
      vertex -30.1756 -32.7109 0
      vertex -30.4105 -32.6642 15
      vertex -30.1756 -32.7109 15
    endloop
  endfacet
  facet normal 0.195096 0.980784 0
    outer loop
      vertex -30.4105 -32.6642 15
      vertex -30.1756 -32.7109 0
      vertex -30.4105 -32.6642 0
    endloop
  endfacet
  facet normal 0.117539 0.993068 -0
    outer loop
      vertex -29.9378 -32.7391 0
      vertex -30.1756 -32.7109 15
      vertex -29.9378 -32.7391 15
    endloop
  endfacet
  facet normal 0.117539 0.993068 0
    outer loop
      vertex -30.1756 -32.7109 15
      vertex -29.9378 -32.7391 0
      vertex -30.1756 -32.7109 0
    endloop
  endfacet
  facet normal 0.346117 0.938191 -0
    outer loop
      vertex -30.641 -32.5992 0
      vertex -30.8657 -32.5163 15
      vertex -30.641 -32.5992 15
    endloop
  endfacet
  facet normal 0.346117 0.938191 0
    outer loop
      vertex -30.8657 -32.5163 15
      vertex -30.641 -32.5992 0
      vertex -30.8657 -32.5163 0
    endloop
  endfacet
  facet normal -0.555575 0.831467 0
    outer loop
      vertex -27.9057 -32.166 0
      vertex -28.1049 -32.299 15
      vertex -27.9057 -32.166 15
    endloop
  endfacet
  facet normal -0.555575 0.831467 0
    outer loop
      vertex -28.1049 -32.299 15
      vertex -27.9057 -32.166 0
      vertex -28.1049 -32.299 0
    endloop
  endfacet
  facet normal -0.488615 0.872499 0
    outer loop
      vertex -28.1049 -32.299 0
      vertex -28.3138 -32.4161 15
      vertex -28.1049 -32.299 15
    endloop
  endfacet
  facet normal -0.488615 0.872499 0
    outer loop
      vertex -28.3138 -32.4161 15
      vertex -28.1049 -32.299 0
      vertex -28.3138 -32.4161 0
    endloop
  endfacet
  facet normal -0.619092 0.785318 0
    outer loop
      vertex -27.7177 -32.0177 0
      vertex -27.9057 -32.166 15
      vertex -27.7177 -32.0177 15
    endloop
  endfacet
  facet normal -0.619092 0.785318 0
    outer loop
      vertex -27.9057 -32.166 15
      vertex -27.7177 -32.0177 0
      vertex -27.9057 -32.166 0
    endloop
  endfacet
  facet normal -0.271442 0.962455 0
    outer loop
      vertex -28.756 -32.5992 0
      vertex -28.9865 -32.6642 15
      vertex -28.756 -32.5992 15
    endloop
  endfacet
  facet normal -0.271442 0.962455 0
    outer loop
      vertex -28.9865 -32.6642 15
      vertex -28.756 -32.5992 0
      vertex -28.9865 -32.6642 0
    endloop
  endfacet
  facet normal -0.0392645 0.999229 0
    outer loop
      vertex -29.4592 -32.7391 0
      vertex -29.6985 -32.7485 15
      vertex -29.4592 -32.7391 15
    endloop
  endfacet
  facet normal -0.0392645 0.999229 0
    outer loop
      vertex -29.6985 -32.7485 15
      vertex -29.4592 -32.7391 0
      vertex -29.6985 -32.7485 0
    endloop
  endfacet
  facet normal -0.83147 -0.555569 0
    outer loop
      vertex -27.0979 -28.1049 0
      vertex -27.231 -27.9057 15
      vertex -27.231 -27.9057 0
    endloop
  endfacet
  facet normal -0.83147 -0.555569 0
    outer loop
      vertex -27.231 -27.9057 15
      vertex -27.0979 -28.1049 0
      vertex -27.0979 -28.1049 15
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex -26.6579 -29.4592 0
      vertex -26.686 -29.2214 15
      vertex -26.686 -29.2214 0
    endloop
  endfacet
  facet normal -0.993068 -0.117538 0
    outer loop
      vertex -26.686 -29.2214 15
      vertex -26.6579 -29.4592 0
      vertex -26.6579 -29.4592 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392565 0
    outer loop
      vertex -26.6485 -29.6985 0
      vertex -26.6579 -29.4592 15
      vertex -26.6579 -29.4592 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392565 0
    outer loop
      vertex -26.6579 -29.4592 15
      vertex -26.6485 -29.6985 0
      vertex -26.6485 -29.6985 15
    endloop
  endfacet
  facet normal -0.872494 -0.488625 0
    outer loop
      vertex -26.9809 -28.3138 0
      vertex -27.0979 -28.1049 15
      vertex -27.0979 -28.1049 0
    endloop
  endfacet
  facet normal -0.872494 -0.488625 0
    outer loop
      vertex -27.0979 -28.1049 15
      vertex -26.9809 -28.3138 0
      vertex -26.9809 -28.3138 15
    endloop
  endfacet
  facet normal -0.785314 -0.619097 0
    outer loop
      vertex -27.231 -27.9057 0
      vertex -27.3792 -27.7177 15
      vertex -27.3792 -27.7177 0
    endloop
  endfacet
  facet normal -0.785314 -0.619097 0
    outer loop
      vertex -27.3792 -27.7177 15
      vertex -27.231 -27.9057 0
      vertex -27.231 -27.9057 15
    endloop
  endfacet
  facet normal -0.962457 0.271434 0
    outer loop
      vertex -26.7978 -30.641 0
      vertex -26.7328 -30.4105 15
      vertex -26.7328 -30.4105 0
    endloop
  endfacet
  facet normal -0.962457 0.271434 0
    outer loop
      vertex -26.7328 -30.4105 15
      vertex -26.7978 -30.641 0
      vertex -26.7978 -30.641 15
    endloop
  endfacet
  facet normal -0.938192 0.346115 0
    outer loop
      vertex -26.8807 -30.8657 0
      vertex -26.7978 -30.641 15
      vertex -26.7978 -30.641 0
    endloop
  endfacet
  facet normal -0.938192 0.346115 0
    outer loop
      vertex -26.7978 -30.641 15
      vertex -26.8807 -30.8657 0
      vertex -26.8807 -30.8657 15
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex -26.686 -30.1756 0
      vertex -26.6579 -29.9378 15
      vertex -26.6579 -29.9378 0
    endloop
  endfacet
  facet normal -0.993068 0.117538 0
    outer loop
      vertex -26.6579 -29.9378 15
      vertex -26.686 -30.1756 0
      vertex -26.686 -30.1756 15
    endloop
  endfacet
  facet normal -0.83147 0.555569 0
    outer loop
      vertex -27.231 -31.4912 0
      vertex -27.0979 -31.2921 15
      vertex -27.0979 -31.2921 0
    endloop
  endfacet
  facet normal -0.83147 0.555569 0
    outer loop
      vertex -27.0979 -31.2921 15
      vertex -27.231 -31.4912 0
      vertex -27.231 -31.4912 15
    endloop
  endfacet
  facet normal -0.734325 0.678798 0
    outer loop
      vertex -27.5418 -31.8552 0
      vertex -27.3792 -31.6793 15
      vertex -27.3792 -31.6793 0
    endloop
  endfacet
  facet normal -0.734325 0.678798 0
    outer loop
      vertex -27.3792 -31.6793 15
      vertex -27.5418 -31.8552 0
      vertex -27.5418 -31.8552 15
    endloop
  endfacet
  facet normal 0.734321 -0.678802 0
    outer loop
      vertex -32.0177 -27.7177 15
      vertex -31.8552 -27.5418 0
      vertex -31.8552 -27.5418 15
    endloop
  endfacet
  facet normal 0.734321 -0.678802 0
    outer loop
      vertex -31.8552 -27.5418 0
      vertex -32.0177 -27.7177 15
      vertex -32.0177 -27.7177 0
    endloop
  endfacet
  facet normal 0.908144 -0.418658 0
    outer loop
      vertex -32.5163 -28.5313 15
      vertex -32.4161 -28.3138 0
      vertex -32.4161 -28.3138 15
    endloop
  endfacet
  facet normal 0.908144 -0.418658 0
    outer loop
      vertex -32.4161 -28.3138 0
      vertex -32.5163 -28.5313 15
      vertex -32.5163 -28.5313 0
    endloop
  endfacet
  facet normal 0.831467 -0.555575 0
    outer loop
      vertex -32.299 -28.1049 15
      vertex -32.166 -27.9057 0
      vertex -32.166 -27.9057 15
    endloop
  endfacet
  facet normal 0.831467 -0.555575 0
    outer loop
      vertex -32.166 -27.9057 0
      vertex -32.299 -28.1049 15
      vertex -32.299 -28.1049 0
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex -32.7391 -29.4592 15
      vertex -32.7109 -29.2214 0
      vertex -32.7109 -29.2214 15
    endloop
  endfacet
  facet normal 0.993068 -0.117538 0
    outer loop
      vertex -32.7109 -29.2214 0
      vertex -32.7391 -29.4592 15
      vertex -32.7391 -29.4592 0
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex -32.7109 -29.2214 15
      vertex -32.6642 -28.9865 0
      vertex -32.6642 -28.9865 15
    endloop
  endfacet
  facet normal 0.980784 -0.195096 0
    outer loop
      vertex -32.6642 -28.9865 0
      vertex -32.7109 -29.2214 15
      vertex -32.7109 -29.2214 0
    endloop
  endfacet
  facet normal 0.938192 -0.346115 0
    outer loop
      vertex -32.5992 -28.756 15
      vertex -32.5163 -28.5313 0
      vertex -32.5163 -28.5313 15
    endloop
  endfacet
  facet normal 0.938192 -0.346115 0
    outer loop
      vertex -32.5163 -28.5313 0
      vertex -32.5992 -28.756 15
      vertex -32.5992 -28.756 0
    endloop
  endfacet
  facet normal 0.999229 0.0392642 0
    outer loop
      vertex -32.7391 -29.9378 15
      vertex -32.7485 -29.6985 0
      vertex -32.7485 -29.6985 15
    endloop
  endfacet
  facet normal 0.999229 0.0392642 0
    outer loop
      vertex -32.7485 -29.6985 0
      vertex -32.7391 -29.9378 15
      vertex -32.7391 -29.9378 0
    endloop
  endfacet
  facet normal 0.785318 0.619092 0
    outer loop
      vertex -32.0177 -31.6793 15
      vertex -32.166 -31.4912 0
      vertex -32.166 -31.4912 15
    endloop
  endfacet
  facet normal 0.785318 0.619092 0
    outer loop
      vertex -32.166 -31.4912 0
      vertex -32.0177 -31.6793 15
      vertex -32.0177 -31.6793 0
    endloop
  endfacet
  facet normal 0.0392565 -0.999229 0
    outer loop
      vertex -29.9378 -26.6579 0
      vertex -29.6985 -26.6485 15
      vertex -29.9378 -26.6579 15
    endloop
  endfacet
  facet normal 0.0392565 -0.999229 0
    outer loop
      vertex -29.6985 -26.6485 15
      vertex -29.9378 -26.6579 0
      vertex -29.6985 -26.6485 0
    endloop
  endfacet
  facet normal 0.619097 -0.785314 0
    outer loop
      vertex -31.6793 -27.3792 0
      vertex -31.4912 -27.231 15
      vertex -31.6793 -27.3792 15
    endloop
  endfacet
  facet normal 0.619097 -0.785314 0
    outer loop
      vertex -31.4912 -27.231 15
      vertex -31.6793 -27.3792 0
      vertex -31.4912 -27.231 0
    endloop
  endfacet
  facet normal -0.195096 -0.980784 0
    outer loop
      vertex -29.2214 -26.686 0
      vertex -28.9865 -26.7328 15
      vertex -29.2214 -26.686 15
    endloop
  endfacet
  facet normal -0.195096 -0.980784 -0
    outer loop
      vertex -28.9865 -26.7328 15
      vertex -29.2214 -26.686 0
      vertex -28.9865 -26.7328 0
    endloop
  endfacet
  facet normal -0.346117 -0.938191 0
    outer loop
      vertex -28.756 -26.7978 0
      vertex -28.5313 -26.8807 15
      vertex -28.756 -26.7978 15
    endloop
  endfacet
  facet normal -0.346117 -0.938191 -0
    outer loop
      vertex -28.5313 -26.8807 15
      vertex -28.756 -26.7978 0
      vertex -28.5313 -26.8807 0
    endloop
  endfacet
  facet normal -0.117538 -0.993068 0
    outer loop
      vertex -29.4592 -26.6579 0
      vertex -29.2214 -26.686 15
      vertex -29.4592 -26.6579 15
    endloop
  endfacet
  facet normal -0.117538 -0.993068 -0
    outer loop
      vertex -29.2214 -26.686 15
      vertex -29.4592 -26.6579 0
      vertex -29.2214 -26.686 0
    endloop
  endfacet
  facet normal -0.555569 -0.83147 0
    outer loop
      vertex -28.1049 -27.0979 0
      vertex -27.9057 -27.231 15
      vertex -28.1049 -27.0979 15
    endloop
  endfacet
  facet normal -0.555569 -0.83147 -0
    outer loop
      vertex -27.9057 -27.231 15
      vertex -28.1049 -27.0979 0
      vertex -27.9057 -27.231 0
    endloop
  endfacet
  facet normal -0.488625 -0.872494 0
    outer loop
      vertex -28.3138 -26.9809 0
      vertex -28.1049 -27.0979 15
      vertex -28.3138 -26.9809 15
    endloop
  endfacet
  facet normal -0.488625 -0.872494 -0
    outer loop
      vertex -28.1049 -27.0979 15
      vertex -28.3138 -26.9809 0
      vertex -28.1049 -27.0979 0
    endloop
  endfacet
  facet normal -0.678798 -0.734325 0
    outer loop
      vertex -27.7177 -27.3792 0
      vertex -27.5418 -27.5418 15
      vertex -27.7177 -27.3792 15
    endloop
  endfacet
  facet normal -0.678798 -0.734325 -0
    outer loop
      vertex -27.5418 -27.5418 15
      vertex -27.7177 -27.3792 0
      vertex -27.5418 -27.5418 0
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex -28.3138 -32.4161 0
      vertex -28.5313 -32.5163 15
      vertex -28.3138 -32.4161 15
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex -28.5313 -32.5163 15
      vertex -28.3138 -32.4161 0
      vertex -28.5313 -32.5163 0
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex -28.9865 -32.6642 0
      vertex -29.2214 -32.7109 15
      vertex -28.9865 -32.6642 15
    endloop
  endfacet
  facet normal -0.195096 0.980784 0
    outer loop
      vertex -29.2214 -32.7109 15
      vertex -28.9865 -32.6642 0
      vertex -29.2214 -32.7109 0
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex -26.686 -29.2214 0
      vertex -26.7328 -28.9865 15
      vertex -26.7328 -28.9865 0
    endloop
  endfacet
  facet normal -0.980784 -0.195096 0
    outer loop
      vertex -26.7328 -28.9865 15
      vertex -26.686 -29.2214 0
      vertex -26.686 -29.2214 15
    endloop
  endfacet
  facet normal -0.962458 -0.271432 0
    outer loop
      vertex -26.7328 -28.9865 0
      vertex -26.7978 -28.756 15
      vertex -26.7978 -28.756 0
    endloop
  endfacet
  facet normal -0.962458 -0.271432 0
    outer loop
      vertex -26.7978 -28.756 15
      vertex -26.7328 -28.9865 0
      vertex -26.7328 -28.9865 15
    endloop
  endfacet
  facet normal -0.908142 -0.418662 0
    outer loop
      vertex -26.8807 -28.5313 0
      vertex -26.9809 -28.3138 15
      vertex -26.9809 -28.3138 0
    endloop
  endfacet
  facet normal -0.908142 -0.418662 0
    outer loop
      vertex -26.9809 -28.3138 15
      vertex -26.8807 -28.5313 0
      vertex -26.8807 -28.5313 15
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex -26.7328 -30.4105 0
      vertex -26.686 -30.1756 15
      vertex -26.686 -30.1756 0
    endloop
  endfacet
  facet normal -0.980784 0.195096 0
    outer loop
      vertex -26.686 -30.1756 15
      vertex -26.7328 -30.4105 0
      vertex -26.7328 -30.4105 15
    endloop
  endfacet
  facet normal 0.734321 0.678802 0
    outer loop
      vertex -31.8552 -31.8552 15
      vertex -32.0177 -31.6793 0
      vertex -32.0177 -31.6793 15
    endloop
  endfacet
  facet normal 0.734321 0.678802 0
    outer loop
      vertex -32.0177 -31.6793 0
      vertex -31.8552 -31.8552 15
      vertex -31.8552 -31.8552 0
    endloop
  endfacet
  facet normal 0.785318 -0.619092 0
    outer loop
      vertex -32.166 -27.9057 15
      vertex -32.0177 -27.7177 0
      vertex -32.0177 -27.7177 15
    endloop
  endfacet
  facet normal 0.785318 -0.619092 0
    outer loop
      vertex -32.0177 -27.7177 0
      vertex -32.166 -27.9057 15
      vertex -32.166 -27.9057 0
    endloop
  endfacet
  facet normal 0.872499 -0.488615 0
    outer loop
      vertex -32.4161 -28.3138 15
      vertex -32.299 -28.1049 0
      vertex -32.299 -28.1049 15
    endloop
  endfacet
  facet normal 0.872499 -0.488615 0
    outer loop
      vertex -32.299 -28.1049 0
      vertex -32.4161 -28.3138 15
      vertex -32.4161 -28.3138 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -32.7485 -29.6985 15
      vertex -32.7391 -29.4592 0
      vertex -32.7391 -29.4592 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -32.7391 -29.4592 0
      vertex -32.7485 -29.6985 15
      vertex -32.7485 -29.6985 0
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex -32.6642 -28.9865 15
      vertex -32.5992 -28.756 0
      vertex -32.5992 -28.756 15
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex -32.5992 -28.756 0
      vertex -32.6642 -28.9865 15
      vertex -32.6642 -28.9865 0
    endloop
  endfacet
  facet normal 0.993068 0.117539 0
    outer loop
      vertex -32.7109 -30.1756 15
      vertex -32.7391 -29.9378 0
      vertex -32.7391 -29.9378 15
    endloop
  endfacet
  facet normal 0.993068 0.117539 0
    outer loop
      vertex -32.7391 -29.9378 0
      vertex -32.7109 -30.1756 15
      vertex -32.7109 -30.1756 0
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex -32.6642 -30.4105 15
      vertex -32.7109 -30.1756 0
      vertex -32.7109 -30.1756 15
    endloop
  endfacet
  facet normal 0.980784 0.195096 0
    outer loop
      vertex -32.7109 -30.1756 0
      vertex -32.6642 -30.4105 15
      vertex -32.6642 -30.4105 0
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex -32.5163 -30.8657 15
      vertex -32.5992 -30.641 0
      vertex -32.5992 -30.641 15
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex -32.5992 -30.641 0
      vertex -32.5163 -30.8657 15
      vertex -32.5163 -30.8657 0
    endloop
  endfacet
  facet normal 0.831464 0.555578 0
    outer loop
      vertex -32.166 -31.4912 15
      vertex -32.299 -31.2921 0
      vertex -32.299 -31.2921 15
    endloop
  endfacet
  facet normal 0.831464 0.555578 0
    outer loop
      vertex -32.299 -31.2921 0
      vertex -32.166 -31.4912 15
      vertex -32.166 -31.4912 0
    endloop
  endfacet
  facet normal 0.908145 0.418655 0
    outer loop
      vertex -32.4161 -31.0832 15
      vertex -32.5163 -30.8657 0
      vertex -32.5163 -30.8657 15
    endloop
  endfacet
  facet normal 0.908145 0.418655 0
    outer loop
      vertex -32.5163 -30.8657 0
      vertex -32.4161 -31.0832 15
      vertex -32.4161 -31.0832 0
    endloop
  endfacet
  facet normal 0.872499 0.488615 0
    outer loop
      vertex -32.299 -31.2921 15
      vertex -32.4161 -31.0832 0
      vertex -32.4161 -31.0832 15
    endloop
  endfacet
  facet normal 0.872499 0.488615 0
    outer loop
      vertex -32.4161 -31.0832 0
      vertex -32.299 -31.2921 15
      vertex -32.299 -31.2921 0
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex -30.1756 -26.686 0
      vertex -29.9378 -26.6579 15
      vertex -30.1756 -26.686 15
    endloop
  endfacet
  facet normal 0.117538 -0.993068 0
    outer loop
      vertex -29.9378 -26.6579 15
      vertex -30.1756 -26.686 0
      vertex -29.9378 -26.6579 0
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex -30.4105 -26.7328 0
      vertex -30.1756 -26.686 15
      vertex -30.4105 -26.7328 15
    endloop
  endfacet
  facet normal 0.195096 -0.980784 0
    outer loop
      vertex -30.1756 -26.686 15
      vertex -30.4105 -26.7328 0
      vertex -30.1756 -26.686 0
    endloop
  endfacet
  facet normal 0.346115 -0.938192 0
    outer loop
      vertex -30.8657 -26.8807 0
      vertex -30.641 -26.7978 15
      vertex -30.8657 -26.8807 15
    endloop
  endfacet
  facet normal 0.346115 -0.938192 0
    outer loop
      vertex -30.641 -26.7978 15
      vertex -30.8657 -26.8807 0
      vertex -30.641 -26.7978 0
    endloop
  endfacet
  facet normal 0.488622 -0.872496 0
    outer loop
      vertex -31.2921 -27.0979 0
      vertex -31.0832 -26.9809 15
      vertex -31.2921 -27.0979 15
    endloop
  endfacet
  facet normal 0.488622 -0.872496 0
    outer loop
      vertex -31.0832 -26.9809 15
      vertex -31.2921 -27.0979 0
      vertex -31.0832 -26.9809 0
    endloop
  endfacet
  facet normal 0.418665 -0.908141 0
    outer loop
      vertex -31.0832 -26.9809 0
      vertex -30.8657 -26.8807 15
      vertex -31.0832 -26.9809 15
    endloop
  endfacet
  facet normal 0.418665 -0.908141 0
    outer loop
      vertex -30.8657 -26.8807 15
      vertex -31.0832 -26.9809 0
      vertex -30.8657 -26.8807 0
    endloop
  endfacet
  facet normal 0.555569 -0.83147 0
    outer loop
      vertex -31.4912 -27.231 0
      vertex -31.2921 -27.0979 15
      vertex -31.4912 -27.231 15
    endloop
  endfacet
  facet normal 0.555569 -0.83147 0
    outer loop
      vertex -31.2921 -27.0979 15
      vertex -31.4912 -27.231 0
      vertex -31.2921 -27.0979 0
    endloop
  endfacet
  facet normal 0.678798 -0.734325 0
    outer loop
      vertex -31.8552 -27.5418 0
      vertex -31.6793 -27.3792 15
      vertex -31.8552 -27.5418 15
    endloop
  endfacet
  facet normal 0.678798 -0.734325 0
    outer loop
      vertex -31.6793 -27.3792 15
      vertex -31.8552 -27.5418 0
      vertex -31.6793 -27.3792 0
    endloop
  endfacet
  facet normal -0.271432 -0.962458 0
    outer loop
      vertex -28.9865 -26.7328 0
      vertex -28.756 -26.7978 15
      vertex -28.9865 -26.7328 15
    endloop
  endfacet
  facet normal -0.271432 -0.962458 -0
    outer loop
      vertex -28.756 -26.7978 15
      vertex -28.9865 -26.7328 0
      vertex -28.756 -26.7978 0
    endloop
  endfacet
  facet normal -0.418662 -0.908142 0
    outer loop
      vertex -28.5313 -26.8807 0
      vertex -28.3138 -26.9809 15
      vertex -28.5313 -26.8807 15
    endloop
  endfacet
  facet normal -0.418662 -0.908142 -0
    outer loop
      vertex -28.3138 -26.9809 15
      vertex -28.5313 -26.8807 0
      vertex -28.3138 -26.9809 0
    endloop
  endfacet
  facet normal -0.619097 -0.785314 0
    outer loop
      vertex -27.9057 -27.231 0
      vertex -27.7177 -27.3792 15
      vertex -27.9057 -27.231 15
    endloop
  endfacet
  facet normal -0.619097 -0.785314 -0
    outer loop
      vertex -27.7177 -27.3792 15
      vertex -27.9057 -27.231 0
      vertex -27.7177 -27.3792 0
    endloop
  endfacet
  facet normal 0.27144 0.962455 -0
    outer loop
      vertex -30.4105 -32.6642 0
      vertex -30.641 -32.5992 15
      vertex -30.4105 -32.6642 15
    endloop
  endfacet
  facet normal 0.27144 0.962455 0
    outer loop
      vertex -30.641 -32.5992 15
      vertex -30.4105 -32.6642 0
      vertex -30.641 -32.5992 0
    endloop
  endfacet
  facet normal -0.872496 0.488622 0
    outer loop
      vertex -27.0979 -31.2921 0
      vertex -26.9809 -31.0832 15
      vertex -26.9809 -31.0832 0
    endloop
  endfacet
  facet normal -0.872496 0.488622 0
    outer loop
      vertex -26.9809 -31.0832 15
      vertex -27.0979 -31.2921 0
      vertex -27.0979 -31.2921 15
    endloop
  endfacet
  facet normal 0.962455 0.27144 0
    outer loop
      vertex -32.5992 -30.641 15
      vertex -32.6642 -30.4105 0
      vertex -32.6642 -30.4105 15
    endloop
  endfacet
  facet normal 0.962455 0.27144 0
    outer loop
      vertex -32.6642 -30.4105 0
      vertex -32.5992 -30.641 15
      vertex -32.5992 -30.641 0
    endloop
  endfacet
  facet normal 0.271434 -0.962457 0
    outer loop
      vertex -30.641 -26.7978 0
      vertex -30.4105 -26.7328 15
      vertex -30.641 -26.7978 15
    endloop
  endfacet
  facet normal 0.271434 -0.962457 0
    outer loop
      vertex -30.4105 -26.7328 15
      vertex -30.641 -26.7978 0
      vertex -30.4105 -26.7328 0
    endloop
  endfacet
  facet normal 0.678796 0.734326 -0
    outer loop
      vertex -32.9457 -33.5005 15
      vertex -33.234 -33.234 19
      vertex -32.9457 -33.5005 19
    endloop
  endfacet
  facet normal 0.678796 0.734326 0
    outer loop
      vertex -33.234 -33.234 19
      vertex -32.9457 -33.5005 15
      vertex -33.234 -33.234 15
    endloop
  endfacet
  facet normal -0.734326 0.678796 0
    outer loop
      vertex -26.163 -33.234 15
      vertex -25.8965 -32.9457 19
      vertex -25.8965 -32.9457 15
    endloop
  endfacet
  facet normal -0.734326 0.678796 0
    outer loop
      vertex -25.8965 -32.9457 19
      vertex -26.163 -33.234 15
      vertex -26.163 -33.234 19
    endloop
  endfacet
  facet normal 0.734324 -0.678799 0
    outer loop
      vertex -33.5005 -26.4512 19
      vertex -33.234 -26.163 15
      vertex -33.234 -26.163 19
    endloop
  endfacet
  facet normal 0.734324 -0.678799 0
    outer loop
      vertex -33.234 -26.163 15
      vertex -33.5005 -26.4512 19
      vertex -33.5005 -26.4512 15
    endloop
  endfacet
  facet normal -0.0392645 0.999229 0
    outer loop
      vertex -29.3062 -34.6831 15
      vertex -29.6985 -34.6985 19
      vertex -29.3062 -34.6831 19
    endloop
  endfacet
  facet normal -0.0392645 0.999229 0
    outer loop
      vertex -29.6985 -34.6985 19
      vertex -29.3062 -34.6831 15
      vertex -29.6985 -34.6985 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392597 0
    outer loop
      vertex -24.6985 -29.6985 15
      vertex -24.7139 -29.3062 19
      vertex -24.7139 -29.3062 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392597 0
    outer loop
      vertex -24.7139 -29.3062 19
      vertex -24.6985 -29.6985 15
      vertex -24.6985 -29.6985 19
    endloop
  endfacet
  facet normal -0.938192 0.346115 0
    outer loop
      vertex -25.0791 -31.6119 15
      vertex -24.9432 -31.2436 19
      vertex -24.9432 -31.2436 15
    endloop
  endfacet
  facet normal -0.938192 0.346115 0
    outer loop
      vertex -24.9432 -31.2436 19
      vertex -25.0791 -31.6119 15
      vertex -25.0791 -31.6119 19
    endloop
  endfacet
  facet normal 0.346114 0.938193 -0
    outer loop
      vertex -31.2436 -34.4538 15
      vertex -31.6119 -34.3179 19
      vertex -31.2436 -34.4538 19
    endloop
  endfacet
  facet normal 0.346114 0.938193 0
    outer loop
      vertex -31.6119 -34.3179 19
      vertex -31.2436 -34.4538 15
      vertex -31.6119 -34.3179 15
    endloop
  endfacet
  facet normal -0.418656 0.908145 0
    outer loop
      vertex -27.4285 -34.1535 15
      vertex -27.7851 -34.3179 19
      vertex -27.4285 -34.1535 19
    endloop
  endfacet
  facet normal -0.418656 0.908145 0
    outer loop
      vertex -27.7851 -34.3179 19
      vertex -27.4285 -34.1535 15
      vertex -27.7851 -34.3179 15
    endloop
  endfacet
  facet normal -0.195089 0.980785 0
    outer loop
      vertex -28.5313 -34.5603 15
      vertex -28.9163 -34.6369 19
      vertex -28.5313 -34.5603 19
    endloop
  endfacet
  facet normal -0.195089 0.980785 0
    outer loop
      vertex -28.9163 -34.6369 19
      vertex -28.5313 -34.5603 15
      vertex -28.9163 -34.6369 15
    endloop
  endfacet
  facet normal -0.908142 -0.418662 0
    outer loop
      vertex -25.0791 -27.7851 15
      vertex -25.2435 -27.4285 19
      vertex -25.2435 -27.4285 15
    endloop
  endfacet
  facet normal -0.908142 -0.418662 0
    outer loop
      vertex -25.2435 -27.4285 19
      vertex -25.0791 -27.7851 15
      vertex -25.0791 -27.7851 19
    endloop
  endfacet
  facet normal -0.872496 0.48862 0
    outer loop
      vertex -25.4353 -32.311 15
      vertex -25.2435 -31.9684 19
      vertex -25.2435 -31.9684 15
    endloop
  endfacet
  facet normal -0.872496 0.48862 0
    outer loop
      vertex -25.2435 -31.9684 19
      vertex -25.4353 -32.311 15
      vertex -25.4353 -32.311 19
    endloop
  endfacet
  facet normal 0.488624 0.872494 -0
    outer loop
      vertex -31.9684 -34.1535 15
      vertex -32.311 -33.9617 19
      vertex -31.9684 -34.1535 19
    endloop
  endfacet
  facet normal 0.488624 0.872494 0
    outer loop
      vertex -32.311 -33.9617 19
      vertex -31.9684 -34.1535 15
      vertex -32.311 -33.9617 15
    endloop
  endfacet
  facet normal 0.61909 0.78532 -0
    outer loop
      vertex -32.6374 -33.7436 15
      vertex -32.9457 -33.5005 19
      vertex -32.6374 -33.7436 19
    endloop
  endfacet
  facet normal 0.61909 0.78532 0
    outer loop
      vertex -32.9457 -33.5005 19
      vertex -32.6374 -33.7436 15
      vertex -32.9457 -33.5005 15
    endloop
  endfacet
  facet normal 0.418658 0.908144 -0
    outer loop
      vertex -31.6119 -34.3179 15
      vertex -31.9684 -34.1535 19
      vertex -31.6119 -34.3179 19
    endloop
  endfacet
  facet normal 0.418658 0.908144 0
    outer loop
      vertex -31.9684 -34.1535 19
      vertex -31.6119 -34.3179 15
      vertex -31.9684 -34.1535 15
    endloop
  endfacet
  facet normal 0.195089 0.980785 -0
    outer loop
      vertex -30.4807 -34.6369 15
      vertex -30.8657 -34.5603 19
      vertex -30.4807 -34.6369 19
    endloop
  endfacet
  facet normal 0.195089 0.980785 0
    outer loop
      vertex -30.8657 -34.5603 19
      vertex -30.4807 -34.6369 15
      vertex -30.8657 -34.5603 15
    endloop
  endfacet
  facet normal 0.271441 0.962455 -0
    outer loop
      vertex -30.8657 -34.5603 15
      vertex -31.2436 -34.4538 19
      vertex -30.8657 -34.5603 19
    endloop
  endfacet
  facet normal 0.271441 0.962455 0
    outer loop
      vertex -31.2436 -34.4538 19
      vertex -30.8657 -34.5603 15
      vertex -31.2436 -34.4538 15
    endloop
  endfacet
  facet normal -0.555572 0.831468 0
    outer loop
      vertex -26.7596 -33.7436 15
      vertex -27.086 -33.9617 19
      vertex -26.7596 -33.7436 19
    endloop
  endfacet
  facet normal -0.555572 0.831468 0
    outer loop
      vertex -27.086 -33.9617 19
      vertex -26.7596 -33.7436 15
      vertex -27.086 -33.9617 15
    endloop
  endfacet
  facet normal -0.488626 0.872493 0
    outer loop
      vertex -27.086 -33.9617 15
      vertex -27.4285 -34.1535 19
      vertex -27.086 -33.9617 19
    endloop
  endfacet
  facet normal -0.488626 0.872493 0
    outer loop
      vertex -27.4285 -34.1535 19
      vertex -27.086 -33.9617 15
      vertex -27.4285 -34.1535 15
    endloop
  endfacet
  facet normal -0.271442 0.962455 0
    outer loop
      vertex -28.1534 -34.4538 15
      vertex -28.5313 -34.5603 19
      vertex -28.1534 -34.4538 19
    endloop
  endfacet
  facet normal -0.271442 0.962455 0
    outer loop
      vertex -28.5313 -34.5603 19
      vertex -28.1534 -34.4538 15
      vertex -28.5313 -34.5603 15
    endloop
  endfacet
  facet normal -0.117541 0.993068 0
    outer loop
      vertex -28.9163 -34.6369 15
      vertex -29.3062 -34.6831 19
      vertex -28.9163 -34.6369 19
    endloop
  endfacet
  facet normal -0.117541 0.993068 0
    outer loop
      vertex -29.3062 -34.6831 19
      vertex -28.9163 -34.6369 15
      vertex -29.3062 -34.6831 15
    endloop
  endfacet
  facet normal -0.831468 -0.555572 0
    outer loop
      vertex -25.4353 -27.086 15
      vertex -25.6534 -26.7596 19
      vertex -25.6534 -26.7596 15
    endloop
  endfacet
  facet normal -0.831468 -0.555572 0
    outer loop
      vertex -25.6534 -26.7596 19
      vertex -25.4353 -27.086 15
      vertex -25.4353 -27.086 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.6485 -29.6985 15
      vertex -24.6985 -29.6985 15
      vertex -24.7139 -29.3062 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.6579 -29.4592 15
      vertex -24.7139 -29.3062 15
      vertex -24.76 -28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.6985 -29.6985 15
      vertex -26.6485 -29.6985 15
      vertex -24.7139 -30.0908 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.686 -29.2214 15
      vertex -24.76 -28.9163 15
      vertex -24.8366 -28.5313 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.6579 -29.9378 15
      vertex -24.7139 -30.0908 15
      vertex -26.6485 -29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7328 -28.9865 15
      vertex -24.8366 -28.5313 15
      vertex -24.9432 -28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.7139 -30.0908 15
      vertex -26.6579 -29.9378 15
      vertex -24.76 -30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7978 -28.756 15
      vertex -24.9432 -28.1534 15
      vertex -25.0791 -27.7851 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.686 -30.1756 15
      vertex -24.76 -30.4807 15
      vertex -26.6579 -29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.8807 -28.5313 15
      vertex -25.0791 -27.7851 15
      vertex -25.2435 -27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.76 -30.4807 15
      vertex -26.686 -30.1756 15
      vertex -24.8366 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.9809 -28.3138 15
      vertex -25.2435 -27.4285 15
      vertex -25.4353 -27.086 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.7328 -30.4105 15
      vertex -24.8366 -30.8657 15
      vertex -26.686 -30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.0979 -28.1049 15
      vertex -25.4353 -27.086 15
      vertex -25.6534 -26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.8366 -30.8657 15
      vertex -26.7328 -30.4105 15
      vertex -24.9432 -31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.231 -27.9057 15
      vertex -25.6534 -26.7596 15
      vertex -25.8965 -26.4512 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.7978 -30.641 15
      vertex -24.9432 -31.2436 15
      vertex -26.7328 -30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.3792 -27.7177 15
      vertex -25.8965 -26.4512 15
      vertex -26.163 -26.163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9432 -31.2436 15
      vertex -26.7978 -30.641 15
      vertex -25.0791 -31.6119 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.5418 -27.5418 15
      vertex -26.163 -26.163 15
      vertex -26.4512 -25.8965 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.8807 -30.8657 15
      vertex -25.0791 -31.6119 15
      vertex -26.7978 -30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.0791 -31.6119 15
      vertex -26.8807 -30.8657 15
      vertex -25.2435 -31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.7139 -29.3062 15
      vertex -26.6579 -29.4592 15
      vertex -26.6485 -29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.76 -28.9163 15
      vertex -26.686 -29.2214 15
      vertex -26.6579 -29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.8366 -28.5313 15
      vertex -26.7328 -28.9865 15
      vertex -26.686 -29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7177 -27.3792 15
      vertex -26.4512 -25.8965 15
      vertex -26.7596 -25.6534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -24.9432 -28.1534 15
      vertex -26.7978 -28.756 15
      vertex -26.7328 -28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.0791 -27.7851 15
      vertex -26.8807 -28.5313 15
      vertex -26.7978 -28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.2435 -27.4285 15
      vertex -26.9809 -28.3138 15
      vertex -26.8807 -28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.9057 -27.231 15
      vertex -26.7596 -25.6534 15
      vertex -27.086 -25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.4353 -27.086 15
      vertex -27.0979 -28.1049 15
      vertex -26.9809 -28.3138 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.6534 -26.7596 15
      vertex -27.231 -27.9057 15
      vertex -27.0979 -28.1049 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.8965 -26.4512 15
      vertex -27.3792 -27.7177 15
      vertex -27.231 -27.9057 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1049 -27.0979 15
      vertex -27.086 -25.4353 15
      vertex -27.4285 -25.2435 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 -26.163 15
      vertex -27.5418 -27.5418 15
      vertex -27.3792 -27.7177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.4512 -25.8965 15
      vertex -27.7177 -27.3792 15
      vertex -27.5418 -27.5418 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.3138 -26.9809 15
      vertex -27.4285 -25.2435 15
      vertex -27.7851 -25.0791 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7596 -25.6534 15
      vertex -27.9057 -27.231 15
      vertex -27.7177 -27.3792 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 -25.4353 15
      vertex -28.1049 -27.0979 15
      vertex -27.9057 -27.231 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 -26.8807 15
      vertex -27.7851 -25.0791 15
      vertex -28.1534 -24.9432 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.4285 -25.2435 15
      vertex -28.3138 -26.9809 15
      vertex -28.1049 -27.0979 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.756 -26.7978 15
      vertex -28.1534 -24.9432 15
      vertex -28.5313 -24.8366 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7851 -25.0791 15
      vertex -28.5313 -26.8807 15
      vertex -28.3138 -26.9809 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1534 -24.9432 15
      vertex -28.756 -26.7978 15
      vertex -28.5313 -26.8807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.9865 -26.7328 15
      vertex -28.5313 -24.8366 15
      vertex -28.9163 -24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 -24.8366 15
      vertex -28.9865 -26.7328 15
      vertex -28.756 -26.7978 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.9163 -24.76 15
      vertex -29.2214 -26.686 15
      vertex -28.9865 -26.7328 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.3062 -24.7139 15
      vertex -29.2214 -26.686 15
      vertex -28.9163 -24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.3062 -24.7139 15
      vertex -29.4592 -26.6579 15
      vertex -29.2214 -26.686 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 -24.6985 15
      vertex -29.4592 -26.6579 15
      vertex -29.3062 -24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 -24.6985 15
      vertex -29.6985 -26.6485 15
      vertex -29.4592 -26.6579 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 -24.6985 15
      vertex -29.9378 -26.6579 15
      vertex -29.6985 -26.6485 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -30.0908 -24.7139 15
      vertex -29.9378 -26.6579 15
      vertex -29.6985 -24.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.0908 -24.7139 15
      vertex -30.1756 -26.686 15
      vertex -29.9378 -26.6579 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -30.4807 -24.76 15
      vertex -30.1756 -26.686 15
      vertex -30.0908 -24.7139 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.1756 -26.686 15
      vertex -30.4807 -24.76 15
      vertex -30.4105 -26.7328 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -30.8657 -24.8366 15
      vertex -30.4105 -26.7328 15
      vertex -30.4807 -24.76 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4105 -26.7328 15
      vertex -30.8657 -24.8366 15
      vertex -30.641 -26.7978 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -31.2436 -24.9432 15
      vertex -30.641 -26.7978 15
      vertex -30.8657 -24.8366 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.641 -26.7978 15
      vertex -31.2436 -24.9432 15
      vertex -30.8657 -26.8807 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -31.6119 -25.0791 15
      vertex -30.8657 -26.8807 15
      vertex -31.2436 -24.9432 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 -26.8807 15
      vertex -31.6119 -25.0791 15
      vertex -31.0832 -26.9809 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -31.9684 -25.2435 15
      vertex -31.0832 -26.9809 15
      vertex -31.6119 -25.0791 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.0832 -26.9809 15
      vertex -31.9684 -25.2435 15
      vertex -31.2921 -27.0979 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.311 -25.4353 15
      vertex -31.2921 -27.0979 15
      vertex -31.9684 -25.2435 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2921 -27.0979 15
      vertex -32.311 -25.4353 15
      vertex -31.4912 -27.231 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.6374 -25.6534 15
      vertex -31.4912 -27.231 15
      vertex -32.311 -25.4353 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.4912 -27.231 15
      vertex -32.6374 -25.6534 15
      vertex -31.6793 -27.3792 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -32.9457 -25.8965 15
      vertex -31.6793 -27.3792 15
      vertex -32.6374 -25.6534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6793 -27.3792 15
      vertex -32.9457 -25.8965 15
      vertex -31.8552 -27.5418 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.234 -26.163 15
      vertex -31.8552 -27.5418 15
      vertex -32.9457 -25.8965 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.8552 -27.5418 15
      vertex -33.234 -26.163 15
      vertex -32.0177 -27.7177 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.5005 -26.4512 15
      vertex -32.0177 -27.7177 15
      vertex -33.234 -26.163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.0177 -27.7177 15
      vertex -33.5005 -26.4512 15
      vertex -32.166 -27.9057 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.7436 -26.7596 15
      vertex -32.166 -27.9057 15
      vertex -33.5005 -26.4512 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.166 -27.9057 15
      vertex -33.7436 -26.7596 15
      vertex -32.299 -28.1049 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -33.9617 -27.086 15
      vertex -32.299 -28.1049 15
      vertex -33.7436 -26.7596 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.299 -28.1049 15
      vertex -33.9617 -27.086 15
      vertex -32.4161 -28.3138 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.1535 -27.4285 15
      vertex -32.4161 -28.3138 15
      vertex -33.9617 -27.086 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.4161 -28.3138 15
      vertex -34.1535 -27.4285 15
      vertex -32.5163 -28.5313 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -26.9809 -31.0832 15
      vertex -25.2435 -31.9684 15
      vertex -26.8807 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.2435 -31.9684 15
      vertex -26.9809 -31.0832 15
      vertex -25.4353 -32.311 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.0979 -31.2921 15
      vertex -25.4353 -32.311 15
      vertex -26.9809 -31.0832 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.4353 -32.311 15
      vertex -27.0979 -31.2921 15
      vertex -25.6534 -32.6374 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.231 -31.4912 15
      vertex -25.6534 -32.6374 15
      vertex -27.0979 -31.2921 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.6534 -32.6374 15
      vertex -27.231 -31.4912 15
      vertex -25.8965 -32.9457 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.3792 -31.6793 15
      vertex -25.8965 -32.9457 15
      vertex -27.231 -31.4912 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -25.8965 -32.9457 15
      vertex -27.3792 -31.6793 15
      vertex -26.163 -33.234 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.5418 -31.8552 15
      vertex -26.163 -33.234 15
      vertex -27.3792 -31.6793 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.163 -33.234 15
      vertex -27.5418 -31.8552 15
      vertex -26.4512 -33.5005 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.7177 -32.0177 15
      vertex -26.4512 -33.5005 15
      vertex -27.5418 -31.8552 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.4512 -33.5005 15
      vertex -27.7177 -32.0177 15
      vertex -26.7596 -33.7436 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -27.9057 -32.166 15
      vertex -26.7596 -33.7436 15
      vertex -27.7177 -32.0177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -26.7596 -33.7436 15
      vertex -27.9057 -32.166 15
      vertex -27.086 -33.9617 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.1049 -32.299 15
      vertex -27.086 -33.9617 15
      vertex -27.9057 -32.166 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.086 -33.9617 15
      vertex -28.1049 -32.299 15
      vertex -27.4285 -34.1535 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.3138 -32.4161 15
      vertex -27.4285 -34.1535 15
      vertex -28.1049 -32.299 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.4285 -34.1535 15
      vertex -28.3138 -32.4161 15
      vertex -27.7851 -34.3179 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.5313 -32.5163 15
      vertex -27.7851 -34.3179 15
      vertex -28.3138 -32.4161 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -27.7851 -34.3179 15
      vertex -28.5313 -32.5163 15
      vertex -28.1534 -34.4538 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.756 -32.5992 15
      vertex -28.1534 -34.4538 15
      vertex -28.5313 -32.5163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.1534 -34.4538 15
      vertex -28.756 -32.5992 15
      vertex -28.5313 -34.5603 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -28.9865 -32.6642 15
      vertex -28.5313 -34.5603 15
      vertex -28.756 -32.5992 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -28.5313 -34.5603 15
      vertex -28.9865 -32.6642 15
      vertex -28.9163 -34.6369 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -29.2214 -32.7109 15
      vertex -28.9163 -34.6369 15
      vertex -28.9865 -32.6642 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.2214 -32.7109 15
      vertex -29.3062 -34.6831 15
      vertex -28.9163 -34.6369 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -29.4592 -32.7391 15
      vertex -29.3062 -34.6831 15
      vertex -29.2214 -32.7109 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -29.6985 -32.7485 15
      vertex -29.3062 -34.6831 15
      vertex -29.4592 -32.7391 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.6985 -32.7485 15
      vertex -29.6985 -34.6985 15
      vertex -29.3062 -34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.9378 -32.7391 15
      vertex -29.6985 -34.6985 15
      vertex -29.6985 -32.7485 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -29.9378 -32.7391 15
      vertex -30.0908 -34.6831 15
      vertex -29.6985 -34.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.1756 -32.7109 15
      vertex -30.0908 -34.6831 15
      vertex -29.9378 -32.7391 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4807 -34.6369 15
      vertex -30.1756 -32.7109 15
      vertex -30.4105 -32.6642 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.1756 -32.7109 15
      vertex -30.4807 -34.6369 15
      vertex -30.0908 -34.6831 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 -34.5603 15
      vertex -30.4105 -32.6642 15
      vertex -30.641 -32.5992 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2436 -34.4538 15
      vertex -30.641 -32.5992 15
      vertex -30.8657 -32.5163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.4105 -32.6642 15
      vertex -30.8657 -34.5603 15
      vertex -30.4807 -34.6369 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6119 -34.3179 15
      vertex -30.8657 -32.5163 15
      vertex -31.0832 -32.4161 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.641 -32.5992 15
      vertex -31.2436 -34.4538 15
      vertex -30.8657 -34.5603 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.9684 -34.1535 15
      vertex -31.0832 -32.4161 15
      vertex -31.2921 -32.299 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.311 -33.9617 15
      vertex -31.2921 -32.299 15
      vertex -31.4912 -32.166 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -30.8657 -32.5163 15
      vertex -31.6119 -34.3179 15
      vertex -31.2436 -34.4538 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6374 -33.7436 15
      vertex -31.4912 -32.166 15
      vertex -31.6793 -32.0177 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.9457 -33.5005 15
      vertex -31.6793 -32.0177 15
      vertex -31.8552 -31.8552 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.0832 -32.4161 15
      vertex -31.9684 -34.1535 15
      vertex -31.6119 -34.3179 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.234 -33.234 15
      vertex -31.8552 -31.8552 15
      vertex -32.0177 -31.6793 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.5005 -32.9457 15
      vertex -32.0177 -31.6793 15
      vertex -32.166 -31.4912 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.7436 -32.6374 15
      vertex -32.166 -31.4912 15
      vertex -32.299 -31.2921 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.2921 -32.299 15
      vertex -32.311 -33.9617 15
      vertex -31.9684 -34.1535 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -33.9617 -32.311 15
      vertex -32.299 -31.2921 15
      vertex -32.4161 -31.0832 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.1535 -31.9684 15
      vertex -32.4161 -31.0832 15
      vertex -32.5163 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.3179 -31.6119 15
      vertex -32.5163 -30.8657 15
      vertex -32.5992 -30.641 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.4912 -32.166 15
      vertex -32.6374 -33.7436 15
      vertex -32.311 -33.9617 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.4538 -31.2436 15
      vertex -32.5992 -30.641 15
      vertex -32.6642 -30.4105 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.5603 -30.8657 15
      vertex -32.6642 -30.4105 15
      vertex -32.7109 -30.1756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6369 -30.4807 15
      vertex -32.7109 -30.1756 15
      vertex -32.7391 -29.9378 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6831 -30.0908 15
      vertex -32.7391 -29.9378 15
      vertex -32.7485 -29.6985 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.3179 -27.7851 15
      vertex -32.5163 -28.5313 15
      vertex -34.1535 -27.4285 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.6793 -32.0177 15
      vertex -32.9457 -33.5005 15
      vertex -32.6374 -33.7436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5163 -28.5313 15
      vertex -34.3179 -27.7851 15
      vertex -32.5992 -28.756 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -31.8552 -31.8552 15
      vertex -33.234 -33.234 15
      vertex -32.9457 -33.5005 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.4538 -28.1534 15
      vertex -32.5992 -28.756 15
      vertex -34.3179 -27.7851 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.0177 -31.6793 15
      vertex -33.5005 -32.9457 15
      vertex -33.234 -33.234 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5992 -28.756 15
      vertex -34.4538 -28.1534 15
      vertex -32.6642 -28.9865 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.166 -31.4912 15
      vertex -33.7436 -32.6374 15
      vertex -33.5005 -32.9457 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.5603 -28.5313 15
      vertex -32.6642 -28.9865 15
      vertex -34.4538 -28.1534 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.299 -31.2921 15
      vertex -33.9617 -32.311 15
      vertex -33.7436 -32.6374 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6642 -28.9865 15
      vertex -34.5603 -28.5313 15
      vertex -32.7109 -29.2214 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.4161 -31.0832 15
      vertex -34.1535 -31.9684 15
      vertex -33.9617 -32.311 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.6369 -28.9163 15
      vertex -32.7109 -29.2214 15
      vertex -34.5603 -28.5313 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5163 -30.8657 15
      vertex -34.3179 -31.6119 15
      vertex -34.1535 -31.9684 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7109 -29.2214 15
      vertex -34.6369 -28.9163 15
      vertex -32.7391 -29.4592 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.5992 -30.641 15
      vertex -34.4538 -31.2436 15
      vertex -34.3179 -31.6119 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -34.6831 -29.3062 15
      vertex -32.7391 -29.4592 15
      vertex -34.6369 -28.9163 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.6642 -30.4105 15
      vertex -34.5603 -30.8657 15
      vertex -34.4538 -31.2436 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7391 -29.4592 15
      vertex -34.6831 -29.3062 15
      vertex -32.7485 -29.6985 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7109 -30.1756 15
      vertex -34.6369 -30.4807 15
      vertex -34.5603 -30.8657 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -34.6985 -29.6985 15
      vertex -32.7485 -29.6985 15
      vertex -34.6831 -29.3062 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7391 -29.9378 15
      vertex -34.6831 -30.0908 15
      vertex -34.6369 -30.4807 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -32.7485 -29.6985 15
      vertex -34.6985 -29.6985 15
      vertex -34.6831 -30.0908 15
    endloop
  endfacet
  facet normal -0.980785 -0.195094 0
    outer loop
      vertex -24.76 -28.9163 15
      vertex -24.8366 -28.5313 19
      vertex -24.8366 -28.5313 15
    endloop
  endfacet
  facet normal -0.980785 -0.195094 0
    outer loop
      vertex -24.8366 -28.5313 19
      vertex -24.76 -28.9163 15
      vertex -24.76 -28.9163 19
    endloop
  endfacet
  facet normal -0.993069 -0.117536 0
    outer loop
      vertex -24.7139 -29.3062 15
      vertex -24.76 -28.9163 19
      vertex -24.76 -28.9163 15
    endloop
  endfacet
  facet normal -0.993069 -0.117536 0
    outer loop
      vertex -24.76 -28.9163 19
      vertex -24.7139 -29.3062 15
      vertex -24.7139 -29.3062 19
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -24.8366 -28.5313 15
      vertex -24.9432 -28.1534 19
      vertex -24.9432 -28.1534 15
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -24.9432 -28.1534 19
      vertex -24.8366 -28.5313 15
      vertex -24.8366 -28.5313 19
    endloop
  endfacet
  facet normal -0.872496 -0.48862 0
    outer loop
      vertex -25.2435 -27.4285 15
      vertex -25.4353 -27.086 19
      vertex -25.4353 -27.086 15
    endloop
  endfacet
  facet normal -0.872496 -0.48862 0
    outer loop
      vertex -25.4353 -27.086 19
      vertex -25.2435 -27.4285 15
      vertex -25.2435 -27.4285 19
    endloop
  endfacet
  facet normal -0.980785 0.195094 0
    outer loop
      vertex -24.8366 -30.8657 15
      vertex -24.76 -30.4807 19
      vertex -24.76 -30.4807 15
    endloop
  endfacet
  facet normal -0.980785 0.195094 0
    outer loop
      vertex -24.76 -30.4807 19
      vertex -24.8366 -30.8657 15
      vertex -24.8366 -30.8657 19
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -24.9432 -31.2436 15
      vertex -24.8366 -30.8657 19
      vertex -24.8366 -30.8657 15
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -24.8366 -30.8657 19
      vertex -24.9432 -31.2436 15
      vertex -24.9432 -31.2436 19
    endloop
  endfacet
  facet normal -0.908143 0.41866 0
    outer loop
      vertex -25.2435 -31.9684 15
      vertex -25.0791 -31.6119 19
      vertex -25.0791 -31.6119 15
    endloop
  endfacet
  facet normal -0.908143 0.41866 0
    outer loop
      vertex -25.0791 -31.6119 19
      vertex -25.2435 -31.9684 15
      vertex -25.2435 -31.9684 19
    endloop
  endfacet
  facet normal -0.785318 0.619093 0
    outer loop
      vertex -25.8965 -32.9457 15
      vertex -25.6534 -32.6374 19
      vertex -25.6534 -32.6374 15
    endloop
  endfacet
  facet normal -0.785318 0.619093 0
    outer loop
      vertex -25.6534 -32.6374 19
      vertex -25.8965 -32.9457 15
      vertex -25.8965 -32.9457 19
    endloop
  endfacet
  facet normal 0.78532 0.61909 0
    outer loop
      vertex -33.5005 -32.9457 19
      vertex -33.7436 -32.6374 15
      vertex -33.7436 -32.6374 19
    endloop
  endfacet
  facet normal 0.78532 0.61909 0
    outer loop
      vertex -33.7436 -32.6374 15
      vertex -33.5005 -32.9457 19
      vertex -33.5005 -32.9457 15
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -34.6831 -30.0908 19
      vertex -34.6985 -29.6985 15
      vertex -34.6985 -29.6985 19
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -34.6985 -29.6985 15
      vertex -34.6831 -30.0908 19
      vertex -34.6831 -30.0908 15
    endloop
  endfacet
  facet normal 0.908144 0.418658 0
    outer loop
      vertex -34.1535 -31.9684 19
      vertex -34.3179 -31.6119 15
      vertex -34.3179 -31.6119 19
    endloop
  endfacet
  facet normal 0.908144 0.418658 0
    outer loop
      vertex -34.3179 -31.6119 15
      vertex -34.1535 -31.9684 19
      vertex -34.1535 -31.9684 15
    endloop
  endfacet
  facet normal 0.78532 -0.61909 0
    outer loop
      vertex -33.7436 -26.7596 19
      vertex -33.5005 -26.4512 15
      vertex -33.5005 -26.4512 19
    endloop
  endfacet
  facet normal 0.78532 -0.61909 0
    outer loop
      vertex -33.5005 -26.4512 15
      vertex -33.7436 -26.7596 19
      vertex -33.7436 -26.7596 15
    endloop
  endfacet
  facet normal 0.555574 0.831467 -0
    outer loop
      vertex -32.311 -33.9617 15
      vertex -32.6374 -33.7436 19
      vertex -32.311 -33.9617 19
    endloop
  endfacet
  facet normal 0.555574 0.831467 0
    outer loop
      vertex -32.6374 -33.7436 19
      vertex -32.311 -33.9617 15
      vertex -32.6374 -33.7436 15
    endloop
  endfacet
  facet normal 0.117541 0.993068 -0
    outer loop
      vertex -30.0908 -34.6831 15
      vertex -30.4807 -34.6369 19
      vertex -30.0908 -34.6831 19
    endloop
  endfacet
  facet normal 0.117541 0.993068 0
    outer loop
      vertex -30.4807 -34.6369 19
      vertex -30.0908 -34.6831 15
      vertex -30.4807 -34.6369 15
    endloop
  endfacet
  facet normal 0.0392645 0.999229 -0
    outer loop
      vertex -29.6985 -34.6985 15
      vertex -30.0908 -34.6831 19
      vertex -29.6985 -34.6985 19
    endloop
  endfacet
  facet normal 0.0392645 0.999229 0
    outer loop
      vertex -30.0908 -34.6831 19
      vertex -29.6985 -34.6985 15
      vertex -30.0908 -34.6831 15
    endloop
  endfacet
  facet normal -0.61909 0.78532 0
    outer loop
      vertex -26.4512 -33.5005 15
      vertex -26.7596 -33.7436 19
      vertex -26.4512 -33.5005 19
    endloop
  endfacet
  facet normal -0.61909 0.78532 0
    outer loop
      vertex -26.7596 -33.7436 19
      vertex -26.4512 -33.5005 15
      vertex -26.7596 -33.7436 15
    endloop
  endfacet
  facet normal -0.678799 0.734324 0
    outer loop
      vertex -26.163 -33.234 15
      vertex -26.4512 -33.5005 19
      vertex -26.163 -33.234 19
    endloop
  endfacet
  facet normal -0.678799 0.734324 0
    outer loop
      vertex -26.4512 -33.5005 19
      vertex -26.163 -33.234 15
      vertex -26.4512 -33.5005 15
    endloop
  endfacet
  facet normal -0.346114 0.938193 0
    outer loop
      vertex -27.7851 -34.3179 15
      vertex -28.1534 -34.4538 19
      vertex -27.7851 -34.3179 19
    endloop
  endfacet
  facet normal -0.346114 0.938193 0
    outer loop
      vertex -28.1534 -34.4538 19
      vertex -27.7851 -34.3179 15
      vertex -28.1534 -34.4538 15
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex -24.9432 -28.1534 15
      vertex -25.0791 -27.7851 19
      vertex -25.0791 -27.7851 15
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex -25.0791 -27.7851 19
      vertex -24.9432 -28.1534 15
      vertex -24.9432 -28.1534 19
    endloop
  endfacet
  facet normal -0.785316 -0.619095 0
    outer loop
      vertex -25.6534 -26.7596 15
      vertex -25.8965 -26.4512 19
      vertex -25.8965 -26.4512 15
    endloop
  endfacet
  facet normal -0.785316 -0.619095 0
    outer loop
      vertex -25.8965 -26.4512 19
      vertex -25.6534 -26.7596 15
      vertex -25.6534 -26.7596 19
    endloop
  endfacet
  facet normal -0.734324 -0.678799 0
    outer loop
      vertex -25.8965 -26.4512 15
      vertex -26.163 -26.163 19
      vertex -26.163 -26.163 15
    endloop
  endfacet
  facet normal -0.734324 -0.678799 0
    outer loop
      vertex -26.163 -26.163 19
      vertex -25.8965 -26.4512 15
      vertex -25.8965 -26.4512 19
    endloop
  endfacet
  facet normal -0.678799 -0.734324 0
    outer loop
      vertex -26.4512 -25.8965 15
      vertex -26.163 -26.163 19
      vertex -26.4512 -25.8965 19
    endloop
  endfacet
  facet normal -0.678799 -0.734324 -0
    outer loop
      vertex -26.163 -26.163 19
      vertex -26.4512 -25.8965 15
      vertex -26.163 -26.163 15
    endloop
  endfacet
  facet normal -0.993069 0.117536 0
    outer loop
      vertex -24.76 -30.4807 15
      vertex -24.7139 -30.0908 19
      vertex -24.7139 -30.0908 15
    endloop
  endfacet
  facet normal -0.993069 0.117536 0
    outer loop
      vertex -24.7139 -30.0908 19
      vertex -24.76 -30.4807 15
      vertex -24.76 -30.4807 19
    endloop
  endfacet
  facet normal -0.999229 0.0392597 0
    outer loop
      vertex -24.7139 -30.0908 15
      vertex -24.6985 -29.6985 19
      vertex -24.6985 -29.6985 15
    endloop
  endfacet
  facet normal -0.999229 0.0392597 0
    outer loop
      vertex -24.6985 -29.6985 19
      vertex -24.7139 -30.0908 15
      vertex -24.7139 -30.0908 19
    endloop
  endfacet
  facet normal -0.831467 0.555574 0
    outer loop
      vertex -25.6534 -32.6374 15
      vertex -25.4353 -32.311 19
      vertex -25.4353 -32.311 15
    endloop
  endfacet
  facet normal -0.831467 0.555574 0
    outer loop
      vertex -25.4353 -32.311 19
      vertex -25.6534 -32.6374 15
      vertex -25.6534 -32.6374 19
    endloop
  endfacet
  facet normal 0.734326 0.678796 0
    outer loop
      vertex -33.234 -33.234 19
      vertex -33.5005 -32.9457 15
      vertex -33.5005 -32.9457 19
    endloop
  endfacet
  facet normal 0.734326 0.678796 0
    outer loop
      vertex -33.5005 -32.9457 15
      vertex -33.234 -33.234 19
      vertex -33.234 -33.234 15
    endloop
  endfacet
  facet normal 0.872494 0.488624 0
    outer loop
      vertex -33.9617 -32.311 19
      vertex -34.1535 -31.9684 15
      vertex -34.1535 -31.9684 19
    endloop
  endfacet
  facet normal 0.872494 0.488624 0
    outer loop
      vertex -34.1535 -31.9684 15
      vertex -33.9617 -32.311 19
      vertex -33.9617 -32.311 15
    endloop
  endfacet
  facet normal 0.993068 0.117541 0
    outer loop
      vertex -34.6369 -30.4807 19
      vertex -34.6831 -30.0908 15
      vertex -34.6831 -30.0908 19
    endloop
  endfacet
  facet normal 0.993068 0.117541 0
    outer loop
      vertex -34.6831 -30.0908 15
      vertex -34.6369 -30.4807 19
      vertex -34.6369 -30.4807 15
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex -34.4538 -31.2436 19
      vertex -34.5603 -30.8657 15
      vertex -34.5603 -30.8657 19
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex -34.5603 -30.8657 15
      vertex -34.4538 -31.2436 19
      vertex -34.4538 -31.2436 15
    endloop
  endfacet
  facet normal 0.48862 -0.872496 0
    outer loop
      vertex -32.311 -25.4353 15
      vertex -31.9684 -25.2435 19
      vertex -32.311 -25.4353 19
    endloop
  endfacet
  facet normal 0.48862 -0.872496 0
    outer loop
      vertex -31.9684 -25.2435 19
      vertex -32.311 -25.4353 15
      vertex -31.9684 -25.2435 15
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex -34.4538 -28.1534 19
      vertex -34.3179 -27.7851 15
      vertex -34.3179 -27.7851 19
    endloop
  endfacet
  facet normal 0.938193 -0.346114 0
    outer loop
      vertex -34.3179 -27.7851 15
      vertex -34.4538 -28.1534 19
      vertex -34.4538 -28.1534 15
    endloop
  endfacet
  facet normal 0.908145 -0.418656 0
    outer loop
      vertex -34.3179 -27.7851 19
      vertex -34.1535 -27.4285 15
      vertex -34.1535 -27.4285 19
    endloop
  endfacet
  facet normal 0.908145 -0.418656 0
    outer loop
      vertex -34.1535 -27.4285 15
      vertex -34.3179 -27.7851 19
      vertex -34.3179 -27.7851 15
    endloop
  endfacet
  facet normal 0.831468 -0.555572 0
    outer loop
      vertex -33.9617 -27.086 19
      vertex -33.7436 -26.7596 15
      vertex -33.7436 -26.7596 19
    endloop
  endfacet
  facet normal 0.831468 -0.555572 0
    outer loop
      vertex -33.7436 -26.7596 15
      vertex -33.9617 -27.086 19
      vertex -33.9617 -27.086 15
    endloop
  endfacet
  facet normal 0.831467 0.555574 0
    outer loop
      vertex -33.7436 -32.6374 19
      vertex -33.9617 -32.311 15
      vertex -33.9617 -32.311 19
    endloop
  endfacet
  facet normal 0.831467 0.555574 0
    outer loop
      vertex -33.9617 -32.311 15
      vertex -33.7436 -32.6374 19
      vertex -33.7436 -32.6374 15
    endloop
  endfacet
  facet normal 0.980785 0.195089 0
    outer loop
      vertex -34.5603 -30.8657 19
      vertex -34.6369 -30.4807 15
      vertex -34.6369 -30.4807 19
    endloop
  endfacet
  facet normal 0.980785 0.195089 0
    outer loop
      vertex -34.6369 -30.4807 15
      vertex -34.5603 -30.8657 19
      vertex -34.5603 -30.8657 15
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex -34.3179 -31.6119 19
      vertex -34.4538 -31.2436 15
      vertex -34.4538 -31.2436 19
    endloop
  endfacet
  facet normal 0.938193 0.346114 0
    outer loop
      vertex -34.4538 -31.2436 15
      vertex -34.3179 -31.6119 19
      vertex -34.3179 -31.6119 15
    endloop
  endfacet
  facet normal 0.41866 -0.908143 0
    outer loop
      vertex -31.9684 -25.2435 15
      vertex -31.6119 -25.0791 19
      vertex -31.9684 -25.2435 19
    endloop
  endfacet
  facet normal 0.41866 -0.908143 0
    outer loop
      vertex -31.6119 -25.0791 19
      vertex -31.9684 -25.2435 15
      vertex -31.6119 -25.0791 15
    endloop
  endfacet
  facet normal 0.0392597 -0.999229 0
    outer loop
      vertex -30.0908 -24.7139 15
      vertex -29.6985 -24.6985 19
      vertex -30.0908 -24.7139 19
    endloop
  endfacet
  facet normal 0.0392597 -0.999229 0
    outer loop
      vertex -29.6985 -24.6985 19
      vertex -30.0908 -24.7139 15
      vertex -29.6985 -24.6985 15
    endloop
  endfacet
  facet normal -0.346114 -0.938193 0
    outer loop
      vertex -28.1534 -24.9432 15
      vertex -27.7851 -25.0791 19
      vertex -28.1534 -24.9432 19
    endloop
  endfacet
  facet normal -0.346114 -0.938193 -0
    outer loop
      vertex -27.7851 -25.0791 19
      vertex -28.1534 -24.9432 15
      vertex -27.7851 -25.0791 15
    endloop
  endfacet
  facet normal -0.418662 -0.908142 0
    outer loop
      vertex -27.7851 -25.0791 15
      vertex -27.4285 -25.2435 19
      vertex -27.7851 -25.0791 19
    endloop
  endfacet
  facet normal -0.418662 -0.908142 -0
    outer loop
      vertex -27.4285 -25.2435 19
      vertex -27.7851 -25.0791 15
      vertex -27.4285 -25.2435 15
    endloop
  endfacet
  facet normal -0.555572 -0.831468 0
    outer loop
      vertex -27.086 -25.4353 15
      vertex -26.7596 -25.6534 19
      vertex -27.086 -25.4353 19
    endloop
  endfacet
  facet normal -0.555572 -0.831468 -0
    outer loop
      vertex -26.7596 -25.6534 19
      vertex -27.086 -25.4353 15
      vertex -26.7596 -25.6534 15
    endloop
  endfacet
  facet normal -0.619095 -0.785316 0
    outer loop
      vertex -26.7596 -25.6534 15
      vertex -26.4512 -25.8965 19
      vertex -26.7596 -25.6534 19
    endloop
  endfacet
  facet normal -0.619095 -0.785316 -0
    outer loop
      vertex -26.4512 -25.8965 19
      vertex -26.7596 -25.6534 15
      vertex -26.4512 -25.8965 15
    endloop
  endfacet
  facet normal 0.872493 -0.488626 0
    outer loop
      vertex -34.1535 -27.4285 19
      vertex -33.9617 -27.086 15
      vertex -33.9617 -27.086 19
    endloop
  endfacet
  facet normal 0.872493 -0.488626 0
    outer loop
      vertex -33.9617 -27.086 15
      vertex -34.1535 -27.4285 19
      vertex -34.1535 -27.4285 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -34.6985 -29.6985 19
      vertex -34.6831 -29.3062 15
      vertex -34.6831 -29.3062 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -34.6831 -29.3062 15
      vertex -34.6985 -29.6985 19
      vertex -34.6985 -29.6985 15
    endloop
  endfacet
  facet normal 0.980785 -0.195089 0
    outer loop
      vertex -34.6369 -28.9163 19
      vertex -34.5603 -28.5313 15
      vertex -34.5603 -28.5313 19
    endloop
  endfacet
  facet normal 0.980785 -0.195089 0
    outer loop
      vertex -34.5603 -28.5313 15
      vertex -34.6369 -28.9163 19
      vertex -34.6369 -28.9163 15
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex -34.5603 -28.5313 19
      vertex -34.4538 -28.1534 15
      vertex -34.4538 -28.1534 19
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex -34.4538 -28.1534 15
      vertex -34.5603 -28.5313 19
      vertex -34.5603 -28.5313 15
    endloop
  endfacet
  facet normal 0.678796 -0.734326 0
    outer loop
      vertex -33.234 -26.163 15
      vertex -32.9457 -25.8965 19
      vertex -33.234 -26.163 19
    endloop
  endfacet
  facet normal 0.678796 -0.734326 0
    outer loop
      vertex -32.9457 -25.8965 19
      vertex -33.234 -26.163 15
      vertex -32.9457 -25.8965 15
    endloop
  endfacet
  facet normal 0.346115 -0.938192 0
    outer loop
      vertex -31.6119 -25.0791 15
      vertex -31.2436 -24.9432 19
      vertex -31.6119 -25.0791 19
    endloop
  endfacet
  facet normal 0.346115 -0.938192 0
    outer loop
      vertex -31.2436 -24.9432 19
      vertex -31.6119 -25.0791 15
      vertex -31.2436 -24.9432 15
    endloop
  endfacet
  facet normal 0.555574 -0.831467 0
    outer loop
      vertex -32.6374 -25.6534 15
      vertex -32.311 -25.4353 19
      vertex -32.6374 -25.6534 19
    endloop
  endfacet
  facet normal 0.555574 -0.831467 0
    outer loop
      vertex -32.311 -25.4353 19
      vertex -32.6374 -25.6534 15
      vertex -32.311 -25.4353 15
    endloop
  endfacet
  facet normal 0.619093 -0.785318 0
    outer loop
      vertex -32.9457 -25.8965 15
      vertex -32.6374 -25.6534 19
      vertex -32.9457 -25.8965 19
    endloop
  endfacet
  facet normal 0.619093 -0.785318 0
    outer loop
      vertex -32.6374 -25.6534 19
      vertex -32.9457 -25.8965 15
      vertex -32.6374 -25.6534 15
    endloop
  endfacet
  facet normal -0.271441 -0.962455 0
    outer loop
      vertex -28.5313 -24.8366 15
      vertex -28.1534 -24.9432 19
      vertex -28.5313 -24.8366 19
    endloop
  endfacet
  facet normal -0.271441 -0.962455 -0
    outer loop
      vertex -28.1534 -24.9432 19
      vertex -28.5313 -24.8366 15
      vertex -28.1534 -24.9432 15
    endloop
  endfacet
  facet normal -0.195094 -0.980785 0
    outer loop
      vertex -28.9163 -24.76 15
      vertex -28.5313 -24.8366 19
      vertex -28.9163 -24.76 19
    endloop
  endfacet
  facet normal -0.195094 -0.980785 -0
    outer loop
      vertex -28.5313 -24.8366 19
      vertex -28.9163 -24.76 15
      vertex -28.5313 -24.8366 15
    endloop
  endfacet
  facet normal -0.117536 -0.993069 0
    outer loop
      vertex -29.3062 -24.7139 15
      vertex -28.9163 -24.76 19
      vertex -29.3062 -24.7139 19
    endloop
  endfacet
  facet normal -0.117536 -0.993069 -0
    outer loop
      vertex -28.9163 -24.76 19
      vertex -29.3062 -24.7139 15
      vertex -28.9163 -24.76 15
    endloop
  endfacet
  facet normal -0.0392597 -0.999229 0
    outer loop
      vertex -29.6985 -24.6985 15
      vertex -29.3062 -24.7139 19
      vertex -29.6985 -24.6985 19
    endloop
  endfacet
  facet normal -0.0392597 -0.999229 -0
    outer loop
      vertex -29.3062 -24.7139 19
      vertex -29.6985 -24.6985 15
      vertex -29.3062 -24.7139 15
    endloop
  endfacet
  facet normal -0.48862 -0.872496 0
    outer loop
      vertex -27.4285 -25.2435 15
      vertex -27.086 -25.4353 19
      vertex -27.4285 -25.2435 19
    endloop
  endfacet
  facet normal -0.48862 -0.872496 -0
    outer loop
      vertex -27.086 -25.4353 19
      vertex -27.4285 -25.2435 15
      vertex -27.086 -25.4353 15
    endloop
  endfacet
  facet normal 0.993068 -0.117541 0
    outer loop
      vertex -34.6831 -29.3062 19
      vertex -34.6369 -28.9163 15
      vertex -34.6369 -28.9163 19
    endloop
  endfacet
  facet normal 0.993068 -0.117541 0
    outer loop
      vertex -34.6369 -28.9163 15
      vertex -34.6831 -29.3062 19
      vertex -34.6831 -29.3062 15
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex -31.2436 -24.9432 15
      vertex -30.8657 -24.8366 19
      vertex -31.2436 -24.9432 19
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex -30.8657 -24.8366 19
      vertex -31.2436 -24.9432 15
      vertex -30.8657 -24.8366 15
    endloop
  endfacet
  facet normal 0.195094 -0.980785 0
    outer loop
      vertex -30.8657 -24.8366 15
      vertex -30.4807 -24.76 19
      vertex -30.8657 -24.8366 19
    endloop
  endfacet
  facet normal 0.195094 -0.980785 0
    outer loop
      vertex -30.4807 -24.76 19
      vertex -30.8657 -24.8366 15
      vertex -30.4807 -24.76 15
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex -30.4807 -24.76 15
      vertex -30.0908 -24.7139 19
      vertex -30.4807 -24.76 19
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex -30.0908 -24.7139 19
      vertex -30.4807 -24.76 15
      vertex -30.0908 -24.7139 15
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -45.0406 -0.2393 15
      vertex -45.05 -5.51703e-15 0
      vertex -45.05 -5.51703e-15 15
    endloop
  endfacet
  facet normal 0.999229 0.0392645 0
    outer loop
      vertex -45.05 -5.51703e-15 0
      vertex -45.0406 -0.2393 15
      vertex -45.0406 -0.2393 0
    endloop
  endfacet
  facet normal -0.999229 0.0392486 0
    outer loop
      vertex -38.9594 -0.2393 0
      vertex -38.95 -4.77e-15 15
      vertex -38.95 -4.77e-15 0
    endloop
  endfacet
  facet normal -0.999229 0.0392486 0
    outer loop
      vertex -38.95 -4.77e-15 15
      vertex -38.9594 -0.2393 0
      vertex -38.9594 -0.2393 15
    endloop
  endfacet
  facet normal 0.0392605 0.999229 -0
    outer loop
      vertex -42 -3.05 0
      vertex -42.2393 -3.0406 15
      vertex -42 -3.05 15
    endloop
  endfacet
  facet normal 0.0392605 0.999229 0
    outer loop
      vertex -42.2393 -3.0406 15
      vertex -42 -3.05 0
      vertex -42.2393 -3.0406 0
    endloop
  endfacet
  facet normal 0.734321 0.678802 0
    outer loop
      vertex -44.1567 -2.15668 15
      vertex -44.3192 -1.98082 0
      vertex -44.3192 -1.98082 15
    endloop
  endfacet
  facet normal 0.734321 0.678802 0
    outer loop
      vertex -44.3192 -1.98082 0
      vertex -44.1567 -2.15668 15
      vertex -44.1567 -2.15668 0
    endloop
  endfacet
  facet normal -0.678796 0.734327 0
    outer loop
      vertex -39.8433 -2.15668 0
      vertex -40.0192 -2.31924 15
      vertex -39.8433 -2.15668 15
    endloop
  endfacet
  facet normal -0.678796 0.734327 0
    outer loop
      vertex -40.0192 -2.31924 15
      vertex -39.8433 -2.15668 0
      vertex -40.0192 -2.31924 0
    endloop
  endfacet
  facet normal -0.346112 0.938193 0
    outer loop
      vertex -40.8328 -2.81783 0
      vertex -41.0575 -2.90072 15
      vertex -40.8328 -2.81783 15
    endloop
  endfacet
  facet normal -0.346112 0.938193 0
    outer loop
      vertex -41.0575 -2.90072 15
      vertex -40.8328 -2.81783 0
      vertex -41.0575 -2.90072 0
    endloop
  endfacet
  facet normal 0.938192 0.346116 0
    outer loop
      vertex -44.8178 -1.16718 15
      vertex -44.9007 -0.942501 0
      vertex -44.9007 -0.942501 15
    endloop
  endfacet
  facet normal 0.938192 0.346116 0
    outer loop
      vertex -44.9007 -0.942501 0
      vertex -44.8178 -1.16718 15
      vertex -44.8178 -1.16718 0
    endloop
  endfacet
  facet normal 0.418658 0.908144 -0
    outer loop
      vertex -43.1672 -2.81783 0
      vertex -43.3847 -2.71757 15
      vertex -43.1672 -2.81783 15
    endloop
  endfacet
  facet normal 0.418658 0.908144 0
    outer loop
      vertex -43.3847 -2.71757 15
      vertex -43.1672 -2.81783 0
      vertex -43.3847 -2.71757 0
    endloop
  endfacet
  facet normal 0.619093 0.785317 -0
    outer loop
      vertex -43.7927 -2.4675 0
      vertex -43.9808 -2.31924 15
      vertex -43.7927 -2.4675 15
    endloop
  endfacet
  facet normal 0.619093 0.785317 0
    outer loop
      vertex -43.9808 -2.31924 15
      vertex -43.7927 -2.4675 0
      vertex -43.9808 -2.31924 0
    endloop
  endfacet
  facet normal -0.908145 0.418657 0
    outer loop
      vertex -39.2824 -1.38467 0
      vertex -39.1822 -1.16718 15
      vertex -39.1822 -1.16718 0
    endloop
  endfacet
  facet normal -0.908145 0.418657 0
    outer loop
      vertex -39.1822 -1.16718 15
      vertex -39.2824 -1.38467 0
      vertex -39.2824 -1.38467 15
    endloop
  endfacet
  facet normal -0.117533 0.993069 0
    outer loop
      vertex -41.5229 -3.01245 0
      vertex -41.7607 -3.0406 15
      vertex -41.5229 -3.01245 15
    endloop
  endfacet
  facet normal -0.117533 0.993069 0
    outer loop
      vertex -41.7607 -3.0406 15
      vertex -41.5229 -3.01245 0
      vertex -41.7607 -3.0406 0
    endloop
  endfacet
  facet normal -0.734329 -0.678793 0
    outer loop
      vertex -39.6808 1.98082 0
      vertex -39.8433 2.15668 15
      vertex -39.8433 2.15668 0
    endloop
  endfacet
  facet normal -0.734329 -0.678793 0
    outer loop
      vertex -39.8433 2.15668 15
      vertex -39.6808 1.98082 0
      vertex -39.6808 1.98082 15
    endloop
  endfacet
  facet normal 0.980787 0.19508 0
    outer loop
      vertex -44.9657 -0.712008 15
      vertex -45.0124 -0.477124 0
      vertex -45.0124 -0.477124 15
    endloop
  endfacet
  facet normal 0.980787 0.19508 0
    outer loop
      vertex -45.0124 -0.477124 0
      vertex -44.9657 -0.712008 15
      vertex -44.9657 -0.712008 0
    endloop
  endfacet
  facet normal 0.993068 0.117539 0
    outer loop
      vertex -45.0124 -0.477124 15
      vertex -45.0406 -0.2393 0
      vertex -45.0406 -0.2393 15
    endloop
  endfacet
  facet normal 0.993068 0.117539 0
    outer loop
      vertex -45.0406 -0.2393 0
      vertex -45.0124 -0.477124 15
      vertex -45.0124 -0.477124 0
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex -44.9007 -0.942501 15
      vertex -44.9657 -0.712008 0
      vertex -44.9657 -0.712008 15
    endloop
  endfacet
  facet normal 0.962455 0.271442 0
    outer loop
      vertex -44.9657 -0.712008 0
      vertex -44.9007 -0.942501 15
      vertex -44.9007 -0.942501 0
    endloop
  endfacet
  facet normal 0.831473 0.555566 0
    outer loop
      vertex -44.4675 -1.79274 15
      vertex -44.6006 -1.59362 0
      vertex -44.6006 -1.59362 15
    endloop
  endfacet
  facet normal 0.831473 0.555566 0
    outer loop
      vertex -44.6006 -1.59362 0
      vertex -44.4675 -1.79274 15
      vertex -44.4675 -1.79274 0
    endloop
  endfacet
  facet normal 0.785312 0.6191 0
    outer loop
      vertex -44.3192 -1.98082 15
      vertex -44.4675 -1.79274 0
      vertex -44.4675 -1.79274 15
    endloop
  endfacet
  facet normal 0.785312 0.6191 0
    outer loop
      vertex -44.4675 -1.79274 0
      vertex -44.3192 -1.98082 15
      vertex -44.3192 -1.98082 0
    endloop
  endfacet
  facet normal 0.908139 0.41867 0
    outer loop
      vertex -44.7176 -1.38467 15
      vertex -44.8178 -1.16718 0
      vertex -44.8178 -1.16718 15
    endloop
  endfacet
  facet normal 0.908139 0.41867 0
    outer loop
      vertex -44.8178 -1.16718 0
      vertex -44.7176 -1.38467 15
      vertex -44.7176 -1.38467 0
    endloop
  endfacet
  facet normal 0.195092 0.980785 -0
    outer loop
      vertex -42.4771 -3.01245 0
      vertex -42.712 -2.96573 15
      vertex -42.4771 -3.01245 15
    endloop
  endfacet
  facet normal 0.195092 0.980785 0
    outer loop
      vertex -42.712 -2.96573 15
      vertex -42.4771 -3.01245 0
      vertex -42.712 -2.96573 0
    endloop
  endfacet
  facet normal 0.27144 0.962455 -0
    outer loop
      vertex -42.712 -2.96573 0
      vertex -42.9425 -2.90072 15
      vertex -42.712 -2.96573 15
    endloop
  endfacet
  facet normal 0.27144 0.962455 0
    outer loop
      vertex -42.9425 -2.90072 15
      vertex -42.712 -2.96573 0
      vertex -42.9425 -2.90072 0
    endloop
  endfacet
  facet normal 0.117535 0.993069 -0
    outer loop
      vertex -42.2393 -3.0406 0
      vertex -42.4771 -3.01245 15
      vertex -42.2393 -3.0406 15
    endloop
  endfacet
  facet normal 0.117535 0.993069 0
    outer loop
      vertex -42.4771 -3.01245 15
      vertex -42.2393 -3.0406 0
      vertex -42.4771 -3.01245 0
    endloop
  endfacet
  facet normal 0.488622 0.872496 -0
    outer loop
      vertex -43.3847 -2.71757 0
      vertex -43.5936 -2.60055 15
      vertex -43.3847 -2.71757 15
    endloop
  endfacet
  facet normal 0.488622 0.872496 0
    outer loop
      vertex -43.5936 -2.60055 15
      vertex -43.3847 -2.71757 0
      vertex -43.5936 -2.60055 0
    endloop
  endfacet
  facet normal 0.678804 0.73432 -0
    outer loop
      vertex -43.9808 -2.31924 0
      vertex -44.1567 -2.15668 15
      vertex -43.9808 -2.31924 15
    endloop
  endfacet
  facet normal 0.678804 0.73432 0
    outer loop
      vertex -44.1567 -2.15668 15
      vertex -43.9808 -2.31924 0
      vertex -44.1567 -2.15668 0
    endloop
  endfacet
  facet normal -0.980784 0.195095 0
    outer loop
      vertex -39.0343 -0.712008 0
      vertex -38.9875 -0.477124 15
      vertex -38.9875 -0.477124 0
    endloop
  endfacet
  facet normal -0.980784 0.195095 0
    outer loop
      vertex -38.9875 -0.477124 15
      vertex -39.0343 -0.712008 0
      vertex -39.0343 -0.712008 15
    endloop
  endfacet
  facet normal -0.78532 0.61909 0
    outer loop
      vertex -39.6808 -1.98082 0
      vertex -39.5325 -1.79274 15
      vertex -39.5325 -1.79274 0
    endloop
  endfacet
  facet normal -0.78532 0.61909 0
    outer loop
      vertex -39.5325 -1.79274 15
      vertex -39.6808 -1.98082 0
      vertex -39.6808 -1.98082 15
    endloop
  endfacet
  facet normal -0.734321 0.678802 0
    outer loop
      vertex -39.8433 -2.15668 0
      vertex -39.6808 -1.98082 15
      vertex -39.6808 -1.98082 0
    endloop
  endfacet
  facet normal -0.734321 0.678802 0
    outer loop
      vertex -39.6808 -1.98082 15
      vertex -39.8433 -2.15668 0
      vertex -39.8433 -2.15668 15
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex -39.0993 -0.942501 0
      vertex -39.0343 -0.712008 15
      vertex -39.0343 -0.712008 0
    endloop
  endfacet
  facet normal -0.962455 0.271442 0
    outer loop
      vertex -39.0343 -0.712008 15
      vertex -39.0993 -0.942501 0
      vertex -39.0993 -0.942501 15
    endloop
  endfacet
  facet normal -0.993068 0.117539 0
    outer loop
      vertex -38.9875 -0.477124 0
      vertex -38.9594 -0.2393 15
      vertex -38.9594 -0.2393 0
    endloop
  endfacet
  facet normal -0.993068 0.117539 0
    outer loop
      vertex -38.9594 -0.2393 15
      vertex -38.9875 -0.477124 0
      vertex -38.9875 -0.477124 15
    endloop
  endfacet
  facet normal -0.488622 0.872496 0
    outer loop
      vertex -40.4064 -2.60055 0
      vertex -40.6153 -2.71757 15
      vertex -40.4064 -2.60055 15
    endloop
  endfacet
  facet normal -0.488622 0.872496 0
    outer loop
      vertex -40.6153 -2.71757 15
      vertex -40.4064 -2.60055 0
      vertex -40.6153 -2.71757 0
    endloop
  endfacet
  facet normal -0.418664 0.908141 0
    outer loop
      vertex -40.6153 -2.71757 0
      vertex -40.8328 -2.81783 15
      vertex -40.6153 -2.71757 15
    endloop
  endfacet
  facet normal -0.418664 0.908141 0
    outer loop
      vertex -40.8328 -2.81783 15
      vertex -40.6153 -2.71757 0
      vertex -40.8328 -2.81783 0
    endloop
  endfacet
  facet normal -0.619101 0.785311 0
    outer loop
      vertex -40.0192 -2.31924 0
      vertex -40.2073 -2.4675 15
      vertex -40.0192 -2.31924 15
    endloop
  endfacet
  facet normal -0.619101 0.785311 0
    outer loop
      vertex -40.2073 -2.4675 15
      vertex -40.0192 -2.31924 0
      vertex -40.2073 -2.4675 0
    endloop
  endfacet
  facet normal -0.195092 0.980785 0
    outer loop
      vertex -41.288 -2.96573 0
      vertex -41.5229 -3.01245 15
      vertex -41.288 -2.96573 15
    endloop
  endfacet
  facet normal -0.195092 0.980785 0
    outer loop
      vertex -41.5229 -3.01245 15
      vertex -41.288 -2.96573 0
      vertex -41.5229 -3.01245 0
    endloop
  endfacet
  facet normal -0.0392605 0.999229 0
    outer loop
      vertex -41.7607 -3.0406 0
      vertex -42 -3.05 15
      vertex -41.7607 -3.0406 15
    endloop
  endfacet
  facet normal -0.0392605 0.999229 0
    outer loop
      vertex -42 -3.05 15
      vertex -41.7607 -3.0406 0
      vertex -42 -3.05 0
    endloop
  endfacet
  facet normal 0.0392605 -0.999229 0
    outer loop
      vertex -42.2393 3.0406 0
      vertex -42 3.05 15
      vertex -42.2393 3.0406 15
    endloop
  endfacet
  facet normal 0.0392605 -0.999229 0
    outer loop
      vertex -42 3.05 15
      vertex -42.2393 3.0406 0
      vertex -42 3.05 0
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex -43.1672 2.81783 0
      vertex -42.9425 2.90072 15
      vertex -43.1672 2.81783 15
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex -42.9425 2.90072 15
      vertex -43.1672 2.81783 0
      vertex -42.9425 2.90072 0
    endloop
  endfacet
  facet normal 0.195092 -0.980785 0
    outer loop
      vertex -42.712 2.96573 0
      vertex -42.4771 3.01245 15
      vertex -42.712 2.96573 15
    endloop
  endfacet
  facet normal 0.195092 -0.980785 0
    outer loop
      vertex -42.4771 3.01245 15
      vertex -42.712 2.96573 0
      vertex -42.4771 3.01245 0
    endloop
  endfacet
  facet normal 0.619093 -0.785317 0
    outer loop
      vertex -43.9808 2.31924 0
      vertex -43.7927 2.4675 15
      vertex -43.9808 2.31924 15
    endloop
  endfacet
  facet normal 0.619093 -0.785317 0
    outer loop
      vertex -43.7927 2.4675 15
      vertex -43.9808 2.31924 0
      vertex -43.7927 2.4675 0
    endloop
  endfacet
  facet normal 0.55557 -0.83147 0
    outer loop
      vertex -43.7927 2.4675 0
      vertex -43.5936 2.60055 15
      vertex -43.7927 2.4675 15
    endloop
  endfacet
  facet normal 0.55557 -0.83147 0
    outer loop
      vertex -43.5936 2.60055 15
      vertex -43.7927 2.4675 0
      vertex -43.5936 2.60055 0
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex -43.3847 2.71757 0
      vertex -43.1672 2.81783 15
      vertex -43.3847 2.71757 15
    endloop
  endfacet
  facet normal 0.418658 -0.908144 0
    outer loop
      vertex -43.1672 2.81783 15
      vertex -43.3847 2.71757 0
      vertex -43.1672 2.81783 0
    endloop
  endfacet
  facet normal 0.734329 -0.678793 0
    outer loop
      vertex -44.3192 1.98082 15
      vertex -44.1567 2.15668 0
      vertex -44.1567 2.15668 15
    endloop
  endfacet
  facet normal 0.734329 -0.678793 0
    outer loop
      vertex -44.1567 2.15668 0
      vertex -44.3192 1.98082 15
      vertex -44.3192 1.98082 0
    endloop
  endfacet
  facet normal 0.99307 -0.117523 0
    outer loop
      vertex -45.0406 0.2393 15
      vertex -45.0125 0.477124 0
      vertex -45.0125 0.477124 15
    endloop
  endfacet
  facet normal 0.99307 -0.117523 0
    outer loop
      vertex -45.0125 0.477124 0
      vertex -45.0406 0.2393 15
      vertex -45.0406 0.2393 0
    endloop
  endfacet
  facet normal -0.678796 -0.734327 0
    outer loop
      vertex -40.0192 2.31924 0
      vertex -39.8433 2.15668 15
      vertex -40.0192 2.31924 15
    endloop
  endfacet
  facet normal -0.678796 -0.734327 -0
    outer loop
      vertex -39.8433 2.15668 15
      vertex -40.0192 2.31924 0
      vertex -39.8433 2.15668 0
    endloop
  endfacet
  facet normal -0.117533 -0.993069 0
    outer loop
      vertex -41.7607 3.0406 0
      vertex -41.5229 3.01245 15
      vertex -41.7607 3.0406 15
    endloop
  endfacet
  facet normal -0.117533 -0.993069 -0
    outer loop
      vertex -41.5229 3.01245 15
      vertex -41.7607 3.0406 0
      vertex -41.5229 3.01245 0
    endloop
  endfacet
  facet normal -0.831473 -0.555566 0
    outer loop
      vertex -39.3994 1.59362 0
      vertex -39.5325 1.79274 15
      vertex -39.5325 1.79274 0
    endloop
  endfacet
  facet normal -0.831473 -0.555566 0
    outer loop
      vertex -39.5325 1.79274 15
      vertex -39.3994 1.59362 0
      vertex -39.3994 1.59362 15
    endloop
  endfacet
  facet normal -0.908145 -0.418657 0
    outer loop
      vertex -39.1822 1.16718 0
      vertex -39.2824 1.38467 15
      vertex -39.2824 1.38467 0
    endloop
  endfacet
  facet normal -0.908145 -0.418657 0
    outer loop
      vertex -39.2824 1.38467 15
      vertex -39.1822 1.16718 0
      vertex -39.1822 1.16718 15
    endloop
  endfacet
  facet normal -0.785312 -0.6191 0
    outer loop
      vertex -39.5325 1.79274 0
      vertex -39.6808 1.98082 15
      vertex -39.6808 1.98082 0
    endloop
  endfacet
  facet normal -0.785312 -0.6191 0
    outer loop
      vertex -39.6808 1.98082 15
      vertex -39.5325 1.79274 0
      vertex -39.5325 1.79274 15
    endloop
  endfacet
  facet normal -0.980784 -0.195095 0
    outer loop
      vertex -38.9875 0.477124 0
      vertex -39.0343 0.712008 15
      vertex -39.0343 0.712008 0
    endloop
  endfacet
  facet normal -0.980784 -0.195095 0
    outer loop
      vertex -39.0343 0.712008 15
      vertex -38.9875 0.477124 0
      vertex -38.9875 0.477124 15
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex -39.0343 0.712008 0
      vertex -39.0993 0.942501 15
      vertex -39.0993 0.942501 0
    endloop
  endfacet
  facet normal -0.962455 -0.271442 0
    outer loop
      vertex -39.0993 0.942501 15
      vertex -39.0343 0.712008 0
      vertex -39.0343 0.712008 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex -38.95 -4.77e-15 0
      vertex -38.9594 0.2393 15
      vertex -38.9594 0.2393 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392645 0
    outer loop
      vertex -38.9594 0.2393 15
      vertex -38.95 -4.77e-15 0
      vertex -38.95 -4.77e-15 15
    endloop
  endfacet
  facet normal 0.346117 0.938191 -0
    outer loop
      vertex -42.9425 -2.90072 0
      vertex -43.1672 -2.81783 15
      vertex -42.9425 -2.90072 15
    endloop
  endfacet
  facet normal 0.346117 0.938191 0
    outer loop
      vertex -43.1672 -2.81783 15
      vertex -42.9425 -2.90072 0
      vertex -43.1672 -2.81783 0
    endloop
  endfacet
  facet normal 0.55557 0.83147 -0
    outer loop
      vertex -43.5936 -2.60055 0
      vertex -43.7927 -2.4675 15
      vertex -43.5936 -2.60055 15
    endloop
  endfacet
  facet normal 0.55557 0.83147 0
    outer loop
      vertex -43.7927 -2.4675 15
      vertex -43.5936 -2.60055 0
      vertex -43.7927 -2.4675 0
    endloop
  endfacet
  facet normal -0.831473 0.555566 0
    outer loop
      vertex -39.5325 -1.79274 0
      vertex -39.3994 -1.59362 15
      vertex -39.3994 -1.59362 0
    endloop
  endfacet
  facet normal -0.831473 0.555566 0
    outer loop
      vertex -39.3994 -1.59362 15
      vertex -39.5325 -1.79274 0
      vertex -39.5325 -1.79274 15
    endloop
  endfacet
  facet normal -0.872492 0.488628 0
    outer loop
      vertex -39.3994 -1.59362 0
      vertex -39.2824 -1.38467 15
      vertex -39.2824 -1.38467 0
    endloop
  endfacet
  facet normal -0.872492 0.488628 0
    outer loop
      vertex -39.2824 -1.38467 15
      vertex -39.3994 -1.59362 0
      vertex -39.3994 -1.59362 15
    endloop
  endfacet
  facet normal -0.938192 0.346116 0
    outer loop
      vertex -39.1822 -1.16718 0
      vertex -39.0993 -0.942501 15
      vertex -39.0993 -0.942501 0
    endloop
  endfacet
  facet normal -0.938192 0.346116 0
    outer loop
      vertex -39.0993 -0.942501 15
      vertex -39.1822 -1.16718 0
      vertex -39.1822 -1.16718 15
    endloop
  endfacet
  facet normal -0.555563 0.831475 0
    outer loop
      vertex -40.2073 -2.4675 0
      vertex -40.4064 -2.60055 15
      vertex -40.2073 -2.4675 15
    endloop
  endfacet
  facet normal -0.555563 0.831475 0
    outer loop
      vertex -40.4064 -2.60055 15
      vertex -40.2073 -2.4675 0
      vertex -40.4064 -2.60055 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -45.05 -5.51703e-15 15
      vertex -45.0406 0.2393 0
      vertex -45.0406 0.2393 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392645 0
    outer loop
      vertex -45.0406 0.2393 0
      vertex -45.05 -5.51703e-15 15
      vertex -45.05 -5.51703e-15 0
    endloop
  endfacet
  facet normal 0.117535 -0.993069 0
    outer loop
      vertex -42.4771 3.01245 0
      vertex -42.2393 3.0406 15
      vertex -42.4771 3.01245 15
    endloop
  endfacet
  facet normal 0.117535 -0.993069 0
    outer loop
      vertex -42.2393 3.0406 15
      vertex -42.4771 3.01245 0
      vertex -42.2393 3.0406 0
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -42.9425 2.90072 0
      vertex -42.712 2.96573 15
      vertex -42.9425 2.90072 15
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -42.712 2.96573 15
      vertex -42.9425 2.90072 0
      vertex -42.712 2.96573 0
    endloop
  endfacet
  facet normal 0.678796 -0.734327 0
    outer loop
      vertex -44.1567 2.15668 0
      vertex -43.9808 2.31924 15
      vertex -44.1567 2.15668 15
    endloop
  endfacet
  facet normal 0.678796 -0.734327 0
    outer loop
      vertex -43.9808 2.31924 15
      vertex -44.1567 2.15668 0
      vertex -43.9808 2.31924 0
    endloop
  endfacet
  facet normal 0.488622 -0.872496 0
    outer loop
      vertex -43.5936 2.60055 0
      vertex -43.3847 2.71757 15
      vertex -43.5936 2.60055 15
    endloop
  endfacet
  facet normal 0.488622 -0.872496 0
    outer loop
      vertex -43.3847 2.71757 15
      vertex -43.5936 2.60055 0
      vertex -43.3847 2.71757 0
    endloop
  endfacet
  facet normal 0.785312 -0.6191 0
    outer loop
      vertex -44.4675 1.79274 15
      vertex -44.3192 1.98082 0
      vertex -44.3192 1.98082 15
    endloop
  endfacet
  facet normal 0.785312 -0.6191 0
    outer loop
      vertex -44.3192 1.98082 0
      vertex -44.4675 1.79274 15
      vertex -44.4675 1.79274 0
    endloop
  endfacet
  facet normal 0.831473 -0.555566 0
    outer loop
      vertex -44.6006 1.59362 15
      vertex -44.4675 1.79274 0
      vertex -44.4675 1.79274 15
    endloop
  endfacet
  facet normal 0.831473 -0.555566 0
    outer loop
      vertex -44.4675 1.79274 0
      vertex -44.6006 1.59362 15
      vertex -44.6006 1.59362 0
    endloop
  endfacet
  facet normal 0.908139 -0.41867 0
    outer loop
      vertex -44.8178 1.16718 15
      vertex -44.7176 1.38467 0
      vertex -44.7176 1.38467 15
    endloop
  endfacet
  facet normal 0.908139 -0.41867 0
    outer loop
      vertex -44.7176 1.38467 0
      vertex -44.8178 1.16718 15
      vertex -44.8178 1.16718 0
    endloop
  endfacet
  facet normal 0.980784 -0.195095 0
    outer loop
      vertex -45.0125 0.477124 15
      vertex -44.9657 0.712008 0
      vertex -44.9657 0.712008 15
    endloop
  endfacet
  facet normal 0.980784 -0.195095 0
    outer loop
      vertex -44.9657 0.712008 0
      vertex -45.0125 0.477124 15
      vertex -45.0125 0.477124 0
    endloop
  endfacet
  facet normal 0.938192 -0.346116 0
    outer loop
      vertex -44.9007 0.942501 15
      vertex -44.8178 1.16718 0
      vertex -44.8178 1.16718 15
    endloop
  endfacet
  facet normal 0.938192 -0.346116 0
    outer loop
      vertex -44.8178 1.16718 0
      vertex -44.9007 0.942501 15
      vertex -44.9007 0.942501 0
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex -44.9657 0.712008 15
      vertex -44.9007 0.942501 0
      vertex -44.9007 0.942501 15
    endloop
  endfacet
  facet normal 0.962455 -0.271442 0
    outer loop
      vertex -44.9007 0.942501 0
      vertex -44.9657 0.712008 15
      vertex -44.9657 0.712008 0
    endloop
  endfacet
  facet normal -0.619101 -0.785311 0
    outer loop
      vertex -40.2073 2.4675 0
      vertex -40.0192 2.31924 15
      vertex -40.2073 2.4675 15
    endloop
  endfacet
  facet normal -0.619101 -0.785311 -0
    outer loop
      vertex -40.0192 2.31924 15
      vertex -40.2073 2.4675 0
      vertex -40.0192 2.31924 0
    endloop
  endfacet
  facet normal -0.555563 -0.831475 0
    outer loop
      vertex -40.4064 2.60055 0
      vertex -40.2073 2.4675 15
      vertex -40.4064 2.60055 15
    endloop
  endfacet
  facet normal -0.555563 -0.831475 -0
    outer loop
      vertex -40.2073 2.4675 15
      vertex -40.4064 2.60055 0
      vertex -40.2073 2.4675 0
    endloop
  endfacet
  facet normal -0.418658 -0.908144 0
    outer loop
      vertex -40.8328 2.81783 0
      vertex -40.6153 2.71757 15
      vertex -40.8328 2.81783 15
    endloop
  endfacet
  facet normal -0.418658 -0.908144 -0
    outer loop
      vertex -40.6153 2.71757 15
      vertex -40.8328 2.81783 0
      vertex -40.6153 2.71757 0
    endloop
  endfacet
  facet normal -0.271444 -0.962454 0
    outer loop
      vertex -41.288 2.96573 0
      vertex -41.0575 2.90072 15
      vertex -41.288 2.96573 15
    endloop
  endfacet
  facet normal -0.271444 -0.962454 -0
    outer loop
      vertex -41.0575 2.90072 15
      vertex -41.288 2.96573 0
      vertex -41.0575 2.90072 0
    endloop
  endfacet
  facet normal -0.346117 -0.938191 0
    outer loop
      vertex -41.0575 2.90072 0
      vertex -40.8328 2.81783 15
      vertex -41.0575 2.90072 15
    endloop
  endfacet
  facet normal -0.346117 -0.938191 -0
    outer loop
      vertex -40.8328 2.81783 15
      vertex -41.0575 2.90072 0
      vertex -40.8328 2.81783 0
    endloop
  endfacet
  facet normal -0.195092 -0.980785 0
    outer loop
      vertex -41.5229 3.01245 0
      vertex -41.288 2.96573 15
      vertex -41.5229 3.01245 15
    endloop
  endfacet
  facet normal -0.195092 -0.980785 -0
    outer loop
      vertex -41.288 2.96573 15
      vertex -41.5229 3.01245 0
      vertex -41.288 2.96573 0
    endloop
  endfacet
  facet normal -0.0392605 -0.999229 0
    outer loop
      vertex -42 3.05 0
      vertex -41.7607 3.0406 15
      vertex -42 3.05 15
    endloop
  endfacet
  facet normal -0.0392605 -0.999229 -0
    outer loop
      vertex -41.7607 3.0406 15
      vertex -42 3.05 0
      vertex -41.7607 3.0406 0
    endloop
  endfacet
  facet normal -0.872492 -0.488628 0
    outer loop
      vertex -39.2824 1.38467 0
      vertex -39.3994 1.59362 15
      vertex -39.3994 1.59362 0
    endloop
  endfacet
  facet normal -0.872492 -0.488628 0
    outer loop
      vertex -39.3994 1.59362 15
      vertex -39.2824 1.38467 0
      vertex -39.2824 1.38467 15
    endloop
  endfacet
  facet normal -0.938192 -0.346116 0
    outer loop
      vertex -39.0993 0.942501 0
      vertex -39.1822 1.16718 15
      vertex -39.1822 1.16718 0
    endloop
  endfacet
  facet normal -0.938192 -0.346116 0
    outer loop
      vertex -39.1822 1.16718 15
      vertex -39.0993 0.942501 0
      vertex -39.0993 0.942501 15
    endloop
  endfacet
  facet normal -0.99307 -0.117523 0
    outer loop
      vertex -38.9594 0.2393 0
      vertex -38.9875 0.477124 15
      vertex -38.9875 0.477124 0
    endloop
  endfacet
  facet normal -0.99307 -0.117523 0
    outer loop
      vertex -38.9875 0.477124 15
      vertex -38.9594 0.2393 0
      vertex -38.9594 0.2393 15
    endloop
  endfacet
  facet normal 0.872499 0.488615 0
    outer loop
      vertex -44.6006 -1.59362 15
      vertex -44.7176 -1.38467 0
      vertex -44.7176 -1.38467 15
    endloop
  endfacet
  facet normal 0.872499 0.488615 0
    outer loop
      vertex -44.7176 -1.38467 0
      vertex -44.6006 -1.59362 15
      vertex -44.6006 -1.59362 0
    endloop
  endfacet
  facet normal -0.271444 0.962454 0
    outer loop
      vertex -41.0575 -2.90072 0
      vertex -41.288 -2.96573 15
      vertex -41.0575 -2.90072 15
    endloop
  endfacet
  facet normal -0.271444 0.962454 0
    outer loop
      vertex -41.288 -2.96573 15
      vertex -41.0575 -2.90072 0
      vertex -41.288 -2.96573 0
    endloop
  endfacet
  facet normal 0.872499 -0.488615 0
    outer loop
      vertex -44.7176 1.38467 15
      vertex -44.6006 1.59362 0
      vertex -44.6006 1.59362 15
    endloop
  endfacet
  facet normal 0.872499 -0.488615 0
    outer loop
      vertex -44.6006 1.59362 0
      vertex -44.7176 1.38467 15
      vertex -44.7176 1.38467 0
    endloop
  endfacet
  facet normal -0.488622 -0.872496 0
    outer loop
      vertex -40.6153 2.71757 0
      vertex -40.4064 2.60055 15
      vertex -40.6153 2.71757 15
    endloop
  endfacet
  facet normal -0.488622 -0.872496 -0
    outer loop
      vertex -40.4064 2.60055 15
      vertex -40.6153 2.71757 0
      vertex -40.4064 2.60055 0
    endloop
  endfacet
  facet normal 0.999229 0.0392646 0
    outer loop
      vertex -46.9846 -0.392295 19
      vertex -47 -5.75584e-15 15
      vertex -47 -5.75584e-15 19
    endloop
  endfacet
  facet normal 0.999229 0.0392646 0
    outer loop
      vertex -47 -5.75584e-15 15
      vertex -46.9846 -0.392295 19
      vertex -46.9846 -0.392295 15
    endloop
  endfacet
  facet normal -0.0392621 0.999229 0
    outer loop
      vertex -41.6077 -4.98459 15
      vertex -42 -5 19
      vertex -41.6077 -4.98459 19
    endloop
  endfacet
  facet normal -0.0392621 0.999229 0
    outer loop
      vertex -42 -5 19
      vertex -41.6077 -4.98459 15
      vertex -42 -5 15
    endloop
  endfacet
  facet normal 0.0392621 -0.999229 0
    outer loop
      vertex -42.3923 4.98459 15
      vertex -42 5 19
      vertex -42.3923 4.98459 19
    endloop
  endfacet
  facet normal 0.0392621 -0.999229 0
    outer loop
      vertex -42 5 19
      vertex -42.3923 4.98459 15
      vertex -42 5 15
    endloop
  endfacet
  facet normal 0.678798 0.734325 -0
    outer loop
      vertex -45.2472 -3.80203 15
      vertex -45.5355 -3.53553 19
      vertex -45.2472 -3.80203 19
    endloop
  endfacet
  facet normal 0.678798 0.734325 0
    outer loop
      vertex -45.5355 -3.53553 19
      vertex -45.2472 -3.80203 15
      vertex -45.5355 -3.53553 15
    endloop
  endfacet
  facet normal -0.734319 0.678804 0
    outer loop
      vertex -38.4645 -3.53553 15
      vertex -38.198 -3.24724 19
      vertex -38.198 -3.24724 15
    endloop
  endfacet
  facet normal -0.734319 0.678804 0
    outer loop
      vertex -38.198 -3.24724 19
      vertex -38.4645 -3.53553 15
      vertex -38.4645 -3.53553 19
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex -39.73 -4.45503 15
      vertex -40.0866 -4.6194 19
      vertex -39.73 -4.45503 19
    endloop
  endfacet
  facet normal -0.418658 0.908144 0
    outer loop
      vertex -40.0866 -4.6194 19
      vertex -39.73 -4.45503 15
      vertex -40.0866 -4.6194 15
    endloop
  endfacet
  facet normal 0.908144 0.418658 0
    outer loop
      vertex -46.455 -2.26995 19
      vertex -46.6194 -1.91342 15
      vertex -46.6194 -1.91342 19
    endloop
  endfacet
  facet normal 0.908144 0.418658 0
    outer loop
      vertex -46.6194 -1.91342 15
      vertex -46.455 -2.26995 19
      vertex -46.455 -2.26995 15
    endloop
  endfacet
  facet normal 0.346118 0.938191 -0
    outer loop
      vertex -43.5451 -4.75528 15
      vertex -43.9134 -4.6194 19
      vertex -43.5451 -4.75528 19
    endloop
  endfacet
  facet normal 0.346118 0.938191 0
    outer loop
      vertex -43.9134 -4.6194 19
      vertex -43.5451 -4.75528 15
      vertex -43.9134 -4.6194 15
    endloop
  endfacet
  facet normal 0.555568 0.831471 -0
    outer loop
      vertex -44.6125 -4.2632 15
      vertex -44.9389 -4.04508 19
      vertex -44.6125 -4.2632 19
    endloop
  endfacet
  facet normal 0.555568 0.831471 0
    outer loop
      vertex -44.9389 -4.04508 19
      vertex -44.6125 -4.2632 15
      vertex -44.9389 -4.04508 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex -37.3806 -1.91342 15
      vertex -37.2447 -1.54508 19
      vertex -37.2447 -1.54508 15
    endloop
  endfacet
  facet normal -0.938193 0.346114 0
    outer loop
      vertex -37.2447 -1.54508 19
      vertex -37.3806 -1.91342 15
      vertex -37.3806 -1.91342 19
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex -40.4549 -4.75528 15
      vertex -40.8328 -4.86185 19
      vertex -40.4549 -4.75528 19
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex -40.8328 -4.86185 19
      vertex -40.4549 -4.75528 15
      vertex -40.8328 -4.86185 15
    endloop
  endfacet
  facet normal 0.962458 0.271432 0
    outer loop
      vertex -46.7553 -1.54508 19
      vertex -46.8618 -1.16723 15
      vertex -46.8618 -1.16723 19
    endloop
  endfacet
  facet normal 0.962458 0.271432 0
    outer loop
      vertex -46.8618 -1.16723 15
      vertex -46.7553 -1.54508 19
      vertex -46.7553 -1.54508 15
    endloop
  endfacet
  facet normal 0.993069 0.117531 0
    outer loop
      vertex -46.9384 -0.782172 19
      vertex -46.9846 -0.392295 15
      vertex -46.9846 -0.392295 19
    endloop
  endfacet
  facet normal 0.993069 0.117531 0
    outer loop
      vertex -46.9846 -0.392295 15
      vertex -46.9384 -0.782172 19
      vertex -46.9384 -0.782172 15
    endloop
  endfacet
  facet normal 0.938189 0.346122 0
    outer loop
      vertex -46.6194 -1.91342 19
      vertex -46.7553 -1.54508 15
      vertex -46.7553 -1.54508 19
    endloop
  endfacet
  facet normal 0.938189 0.346122 0
    outer loop
      vertex -46.7553 -1.54508 15
      vertex -46.6194 -1.91342 19
      vertex -46.6194 -1.91342 15
    endloop
  endfacet
  facet normal 0.831473 0.555565 0
    outer loop
      vertex -46.0451 -2.93893 19
      vertex -46.2632 -2.61249 15
      vertex -46.2632 -2.61249 19
    endloop
  endfacet
  facet normal 0.831473 0.555565 0
    outer loop
      vertex -46.2632 -2.61249 15
      vertex -46.0451 -2.93893 19
      vertex -46.0451 -2.93893 15
    endloop
  endfacet
  facet normal 0.872494 0.488624 0
    outer loop
      vertex -46.2632 -2.61249 19
      vertex -46.455 -2.26995 15
      vertex -46.455 -2.26995 19
    endloop
  endfacet
  facet normal 0.872494 0.488624 0
    outer loop
      vertex -46.455 -2.26995 15
      vertex -46.2632 -2.61249 19
      vertex -46.2632 -2.61249 15
    endloop
  endfacet
  facet normal 0.195093 0.980785 -0
    outer loop
      vertex -42.7822 -4.93844 15
      vertex -43.1672 -4.86185 19
      vertex -42.7822 -4.93844 19
    endloop
  endfacet
  facet normal 0.195093 0.980785 0
    outer loop
      vertex -43.1672 -4.86185 19
      vertex -42.7822 -4.93844 15
      vertex -43.1672 -4.86185 15
    endloop
  endfacet
  facet normal 0.271437 0.962456 -0
    outer loop
      vertex -43.1672 -4.86185 15
      vertex -43.5451 -4.75528 19
      vertex -43.1672 -4.86185 19
    endloop
  endfacet
  facet normal 0.271437 0.962456 0
    outer loop
      vertex -43.5451 -4.75528 19
      vertex -43.1672 -4.86185 15
      vertex -43.5451 -4.75528 15
    endloop
  endfacet
  facet normal 0.48862 0.872496 -0
    outer loop
      vertex -44.27 -4.45503 15
      vertex -44.6125 -4.2632 19
      vertex -44.27 -4.45503 19
    endloop
  endfacet
  facet normal 0.48862 0.872496 0
    outer loop
      vertex -44.6125 -4.2632 19
      vertex -44.27 -4.45503 15
      vertex -44.6125 -4.2632 15
    endloop
  endfacet
  facet normal 0.619097 0.785314 -0
    outer loop
      vertex -44.9389 -4.04508 15
      vertex -45.2472 -3.80203 19
      vertex -44.9389 -4.04508 19
    endloop
  endfacet
  facet normal 0.619097 0.785314 0
    outer loop
      vertex -45.2472 -3.80203 19
      vertex -44.9389 -4.04508 15
      vertex -45.2472 -3.80203 15
    endloop
  endfacet
  facet normal -0.980786 0.195089 0
    outer loop
      vertex -37.1381 -1.16723 15
      vertex -37.0616 -0.782172 19
      vertex -37.0616 -0.782172 15
    endloop
  endfacet
  facet normal -0.980786 0.195089 0
    outer loop
      vertex -37.0616 -0.782172 19
      vertex -37.1381 -1.16723 15
      vertex -37.1381 -1.16723 19
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.95 -4.77e-15 15
      vertex -37 -4.53119e-15 15
      vertex -37.0154 0.392295 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.9594 0.2393 15
      vertex -37.0154 0.392295 15
      vertex -37.0616 0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37 -4.53119e-15 15
      vertex -38.95 -4.77e-15 15
      vertex -37.0154 -0.392295 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.9875 0.477124 15
      vertex -37.0616 0.782172 15
      vertex -37.1381 1.16723 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -38.9594 -0.2393 15
      vertex -37.0154 -0.392295 15
      vertex -38.95 -4.77e-15 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.0343 0.712008 15
      vertex -37.1381 1.16723 15
      vertex -37.2447 1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.0154 -0.392295 15
      vertex -38.9594 -0.2393 15
      vertex -37.0616 -0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.0993 0.942501 15
      vertex -37.2447 1.54508 15
      vertex -37.3806 1.91342 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -38.9875 -0.477124 15
      vertex -37.0616 -0.782172 15
      vertex -38.9594 -0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.1822 1.16718 15
      vertex -37.3806 1.91342 15
      vertex -37.545 2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.0616 -0.782172 15
      vertex -38.9875 -0.477124 15
      vertex -37.1381 -1.16723 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.2824 1.38467 15
      vertex -37.545 2.26995 15
      vertex -37.7368 2.61249 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.0343 -0.712008 15
      vertex -37.1381 -1.16723 15
      vertex -38.9875 -0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.3994 1.59362 15
      vertex -37.7368 2.61249 15
      vertex -37.9549 2.93893 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.1381 -1.16723 15
      vertex -39.0343 -0.712008 15
      vertex -37.2447 -1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.5325 1.79274 15
      vertex -37.9549 2.93893 15
      vertex -38.198 3.24724 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.0993 -0.942501 15
      vertex -37.2447 -1.54508 15
      vertex -39.0343 -0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.6808 1.98082 15
      vertex -38.198 3.24724 15
      vertex -38.4645 3.53553 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.2447 -1.54508 15
      vertex -39.0993 -0.942501 15
      vertex -37.3806 -1.91342 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.8433 2.15668 15
      vertex -38.4645 3.53553 15
      vertex -38.7528 3.80203 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.1822 -1.16718 15
      vertex -37.3806 -1.91342 15
      vertex -39.0993 -0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.3806 -1.91342 15
      vertex -39.1822 -1.16718 15
      vertex -37.545 -2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.0154 0.392295 15
      vertex -38.9594 0.2393 15
      vertex -38.95 -4.77e-15 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.0616 0.782172 15
      vertex -38.9875 0.477124 15
      vertex -38.9594 0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.1381 1.16723 15
      vertex -39.0343 0.712008 15
      vertex -38.9875 0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.0192 2.31924 15
      vertex -38.7528 3.80203 15
      vertex -39.0611 4.04508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.2447 1.54508 15
      vertex -39.0993 0.942501 15
      vertex -39.0343 0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.3806 1.91342 15
      vertex -39.1822 1.16718 15
      vertex -39.0993 0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.545 2.26995 15
      vertex -39.2824 1.38467 15
      vertex -39.1822 1.16718 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.2073 2.4675 15
      vertex -39.0611 4.04508 15
      vertex -39.3875 4.2632 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.7368 2.61249 15
      vertex -39.3994 1.59362 15
      vertex -39.2824 1.38467 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.9549 2.93893 15
      vertex -39.5325 1.79274 15
      vertex -39.3994 1.59362 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.198 3.24724 15
      vertex -39.6808 1.98082 15
      vertex -39.5325 1.79274 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.4064 2.60055 15
      vertex -39.3875 4.2632 15
      vertex -39.73 4.45503 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.4645 3.53553 15
      vertex -39.8433 2.15668 15
      vertex -39.6808 1.98082 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.7528 3.80203 15
      vertex -40.0192 2.31924 15
      vertex -39.8433 2.15668 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.6153 2.71757 15
      vertex -39.73 4.45503 15
      vertex -40.0866 4.6194 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.0611 4.04508 15
      vertex -40.2073 2.4675 15
      vertex -40.0192 2.31924 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.3875 4.2632 15
      vertex -40.4064 2.60055 15
      vertex -40.2073 2.4675 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.8328 2.81783 15
      vertex -40.0866 4.6194 15
      vertex -40.4549 4.75528 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.73 4.45503 15
      vertex -40.6153 2.71757 15
      vertex -40.4064 2.60055 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.0575 2.90072 15
      vertex -40.4549 4.75528 15
      vertex -40.8328 4.86185 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.0866 4.6194 15
      vertex -40.8328 2.81783 15
      vertex -40.6153 2.71757 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.4549 4.75528 15
      vertex -41.0575 2.90072 15
      vertex -40.8328 2.81783 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.288 2.96573 15
      vertex -40.8328 4.86185 15
      vertex -41.2178 4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.8328 4.86185 15
      vertex -41.288 2.96573 15
      vertex -41.0575 2.90072 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.2178 4.93844 15
      vertex -41.5229 3.01245 15
      vertex -41.288 2.96573 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.6077 4.98459 15
      vertex -41.5229 3.01245 15
      vertex -41.2178 4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.6077 4.98459 15
      vertex -41.7607 3.0406 15
      vertex -41.5229 3.01245 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42 5 15
      vertex -41.7607 3.0406 15
      vertex -41.6077 4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42 5 15
      vertex -42 3.05 15
      vertex -41.7607 3.0406 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42 5 15
      vertex -42.2393 3.0406 15
      vertex -42 3.05 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -42.3923 4.98459 15
      vertex -42.2393 3.0406 15
      vertex -42 5 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.3923 4.98459 15
      vertex -42.4771 3.01245 15
      vertex -42.2393 3.0406 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -42.7822 4.93844 15
      vertex -42.4771 3.01245 15
      vertex -42.3923 4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.4771 3.01245 15
      vertex -42.7822 4.93844 15
      vertex -42.712 2.96573 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -43.1672 4.86185 15
      vertex -42.712 2.96573 15
      vertex -42.7822 4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.712 2.96573 15
      vertex -43.1672 4.86185 15
      vertex -42.9425 2.90072 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -43.5451 4.75528 15
      vertex -42.9425 2.90072 15
      vertex -43.1672 4.86185 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.9425 2.90072 15
      vertex -43.5451 4.75528 15
      vertex -43.1672 2.81783 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -43.9134 4.6194 15
      vertex -43.1672 2.81783 15
      vertex -43.5451 4.75528 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.1672 2.81783 15
      vertex -43.9134 4.6194 15
      vertex -43.3847 2.71757 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -44.27 4.45503 15
      vertex -43.3847 2.71757 15
      vertex -43.9134 4.6194 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.3847 2.71757 15
      vertex -44.27 4.45503 15
      vertex -43.5936 2.60055 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -44.6125 4.2632 15
      vertex -43.5936 2.60055 15
      vertex -44.27 4.45503 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.5936 2.60055 15
      vertex -44.6125 4.2632 15
      vertex -43.7927 2.4675 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -44.9389 4.04508 15
      vertex -43.7927 2.4675 15
      vertex -44.6125 4.2632 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.7927 2.4675 15
      vertex -44.9389 4.04508 15
      vertex -43.9808 2.31924 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -45.2472 3.80203 15
      vertex -43.9808 2.31924 15
      vertex -44.9389 4.04508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.9808 2.31924 15
      vertex -45.2472 3.80203 15
      vertex -44.1567 2.15668 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -45.5355 3.53553 15
      vertex -44.1567 2.15668 15
      vertex -45.2472 3.80203 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.1567 2.15668 15
      vertex -45.5355 3.53553 15
      vertex -44.3192 1.98082 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -45.802 3.24724 15
      vertex -44.3192 1.98082 15
      vertex -45.5355 3.53553 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.3192 1.98082 15
      vertex -45.802 3.24724 15
      vertex -44.4675 1.79274 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.0451 2.93893 15
      vertex -44.4675 1.79274 15
      vertex -45.802 3.24724 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.4675 1.79274 15
      vertex -46.0451 2.93893 15
      vertex -44.6006 1.59362 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.2632 2.61249 15
      vertex -44.6006 1.59362 15
      vertex -46.0451 2.93893 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.6006 1.59362 15
      vertex -46.2632 2.61249 15
      vertex -44.7176 1.38467 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.455 2.26995 15
      vertex -44.7176 1.38467 15
      vertex -46.2632 2.61249 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.7176 1.38467 15
      vertex -46.455 2.26995 15
      vertex -44.8178 1.16718 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.2824 -1.38467 15
      vertex -37.545 -2.26995 15
      vertex -39.1822 -1.16718 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.545 -2.26995 15
      vertex -39.2824 -1.38467 15
      vertex -37.7368 -2.61249 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.3994 -1.59362 15
      vertex -37.7368 -2.61249 15
      vertex -39.2824 -1.38467 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.7368 -2.61249 15
      vertex -39.3994 -1.59362 15
      vertex -37.9549 -2.93893 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.5325 -1.79274 15
      vertex -37.9549 -2.93893 15
      vertex -39.3994 -1.59362 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -37.9549 -2.93893 15
      vertex -39.5325 -1.79274 15
      vertex -38.198 -3.24724 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.6808 -1.98082 15
      vertex -38.198 -3.24724 15
      vertex -39.5325 -1.79274 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.198 -3.24724 15
      vertex -39.6808 -1.98082 15
      vertex -38.4645 -3.53553 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -39.8433 -2.15668 15
      vertex -38.4645 -3.53553 15
      vertex -39.6808 -1.98082 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.4645 -3.53553 15
      vertex -39.8433 -2.15668 15
      vertex -38.7528 -3.80203 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.0192 -2.31924 15
      vertex -38.7528 -3.80203 15
      vertex -39.8433 -2.15668 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -38.7528 -3.80203 15
      vertex -40.0192 -2.31924 15
      vertex -39.0611 -4.04508 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.2073 -2.4675 15
      vertex -39.0611 -4.04508 15
      vertex -40.0192 -2.31924 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.0611 -4.04508 15
      vertex -40.2073 -2.4675 15
      vertex -39.3875 -4.2632 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.4064 -2.60055 15
      vertex -39.3875 -4.2632 15
      vertex -40.2073 -2.4675 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.3875 -4.2632 15
      vertex -40.4064 -2.60055 15
      vertex -39.73 -4.45503 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.6153 -2.71757 15
      vertex -39.73 -4.45503 15
      vertex -40.4064 -2.60055 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -39.73 -4.45503 15
      vertex -40.6153 -2.71757 15
      vertex -40.0866 -4.6194 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -40.8328 -2.81783 15
      vertex -40.0866 -4.6194 15
      vertex -40.6153 -2.71757 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.0866 -4.6194 15
      vertex -40.8328 -2.81783 15
      vertex -40.4549 -4.75528 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -41.0575 -2.90072 15
      vertex -40.4549 -4.75528 15
      vertex -40.8328 -2.81783 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.4549 -4.75528 15
      vertex -41.0575 -2.90072 15
      vertex -40.8328 -4.86185 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -41.288 -2.96573 15
      vertex -40.8328 -4.86185 15
      vertex -41.0575 -2.90072 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -40.8328 -4.86185 15
      vertex -41.288 -2.96573 15
      vertex -41.2178 -4.93844 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -41.5229 -3.01245 15
      vertex -41.2178 -4.93844 15
      vertex -41.288 -2.96573 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -41.5229 -3.01245 15
      vertex -41.6077 -4.98459 15
      vertex -41.2178 -4.93844 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -41.7607 -3.0406 15
      vertex -41.6077 -4.98459 15
      vertex -41.5229 -3.01245 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -42 -3.05 15
      vertex -41.6077 -4.98459 15
      vertex -41.7607 -3.0406 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42 -3.05 15
      vertex -42 -5 15
      vertex -41.6077 -4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.2393 -3.0406 15
      vertex -42 -5 15
      vertex -42 -3.05 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.2393 -3.0406 15
      vertex -42.3923 -4.98459 15
      vertex -42 -5 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.4771 -3.01245 15
      vertex -42.3923 -4.98459 15
      vertex -42.2393 -3.0406 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.7822 -4.93844 15
      vertex -42.4771 -3.01245 15
      vertex -42.712 -2.96573 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.4771 -3.01245 15
      vertex -42.7822 -4.93844 15
      vertex -42.3923 -4.98459 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.1672 -4.86185 15
      vertex -42.712 -2.96573 15
      vertex -42.9425 -2.90072 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.5451 -4.75528 15
      vertex -42.9425 -2.90072 15
      vertex -43.1672 -2.81783 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.712 -2.96573 15
      vertex -43.1672 -4.86185 15
      vertex -42.7822 -4.93844 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.9134 -4.6194 15
      vertex -43.1672 -2.81783 15
      vertex -43.3847 -2.71757 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -42.9425 -2.90072 15
      vertex -43.5451 -4.75528 15
      vertex -43.1672 -4.86185 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.27 -4.45503 15
      vertex -43.3847 -2.71757 15
      vertex -43.5936 -2.60055 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.6125 -4.2632 15
      vertex -43.5936 -2.60055 15
      vertex -43.7927 -2.4675 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.1672 -2.81783 15
      vertex -43.9134 -4.6194 15
      vertex -43.5451 -4.75528 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.9389 -4.04508 15
      vertex -43.7927 -2.4675 15
      vertex -43.9808 -2.31924 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.2472 -3.80203 15
      vertex -43.9808 -2.31924 15
      vertex -44.1567 -2.15668 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.3847 -2.71757 15
      vertex -44.27 -4.45503 15
      vertex -43.9134 -4.6194 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.5355 -3.53553 15
      vertex -44.1567 -2.15668 15
      vertex -44.3192 -1.98082 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.802 -3.24724 15
      vertex -44.3192 -1.98082 15
      vertex -44.4675 -1.79274 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.0451 -2.93893 15
      vertex -44.4675 -1.79274 15
      vertex -44.6006 -1.59362 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.5936 -2.60055 15
      vertex -44.6125 -4.2632 15
      vertex -44.27 -4.45503 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.2632 -2.61249 15
      vertex -44.6006 -1.59362 15
      vertex -44.7176 -1.38467 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.455 -2.26995 15
      vertex -44.7176 -1.38467 15
      vertex -44.8178 -1.16718 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.6194 -1.91342 15
      vertex -44.8178 -1.16718 15
      vertex -44.9007 -0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.7927 -2.4675 15
      vertex -44.9389 -4.04508 15
      vertex -44.6125 -4.2632 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.7553 -1.54508 15
      vertex -44.9007 -0.942501 15
      vertex -44.9657 -0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.8618 -1.16723 15
      vertex -44.9657 -0.712008 15
      vertex -45.0124 -0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.9384 -0.782172 15
      vertex -45.0124 -0.477124 15
      vertex -45.0406 -0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -46.9846 -0.392295 15
      vertex -45.0406 -0.2393 15
      vertex -45.05 -5.51703e-15 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.6194 1.91342 15
      vertex -44.8178 1.16718 15
      vertex -46.455 2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -43.9808 -2.31924 15
      vertex -45.2472 -3.80203 15
      vertex -44.9389 -4.04508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.8178 1.16718 15
      vertex -46.6194 1.91342 15
      vertex -44.9007 0.942501 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.1567 -2.15668 15
      vertex -45.5355 -3.53553 15
      vertex -45.2472 -3.80203 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.7553 1.54508 15
      vertex -44.9007 0.942501 15
      vertex -46.6194 1.91342 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.3192 -1.98082 15
      vertex -45.802 -3.24724 15
      vertex -45.5355 -3.53553 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.9007 0.942501 15
      vertex -46.7553 1.54508 15
      vertex -44.9657 0.712008 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.4675 -1.79274 15
      vertex -46.0451 -2.93893 15
      vertex -45.802 -3.24724 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.8618 1.16723 15
      vertex -44.9657 0.712008 15
      vertex -46.7553 1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.6006 -1.59362 15
      vertex -46.2632 -2.61249 15
      vertex -46.0451 -2.93893 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.9657 0.712008 15
      vertex -46.8618 1.16723 15
      vertex -45.0125 0.477124 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.7176 -1.38467 15
      vertex -46.455 -2.26995 15
      vertex -46.2632 -2.61249 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.9384 0.782172 15
      vertex -45.0125 0.477124 15
      vertex -46.8618 1.16723 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.8178 -1.16718 15
      vertex -46.6194 -1.91342 15
      vertex -46.455 -2.26995 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.0125 0.477124 15
      vertex -46.9384 0.782172 15
      vertex -45.0406 0.2393 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.9007 -0.942501 15
      vertex -46.7553 -1.54508 15
      vertex -46.6194 -1.91342 15
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -46.9846 0.392295 15
      vertex -45.0406 0.2393 15
      vertex -46.9384 0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -44.9657 -0.712008 15
      vertex -46.8618 -1.16723 15
      vertex -46.7553 -1.54508 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.0406 0.2393 15
      vertex -46.9846 0.392295 15
      vertex -45.05 -5.51703e-15 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.0124 -0.477124 15
      vertex -46.9384 -0.782172 15
      vertex -46.8618 -1.16723 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -47 -5.75584e-15 15
      vertex -45.05 -5.51703e-15 15
      vertex -46.9846 0.392295 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.0406 -0.2393 15
      vertex -46.9846 -0.392295 15
      vertex -46.9384 -0.782172 15
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -45.05 -5.51703e-15 15
      vertex -47 -5.75584e-15 15
      vertex -46.9846 -0.392295 15
    endloop
  endfacet
  facet normal -0.831468 0.555572 0
    outer loop
      vertex -37.9549 -2.93893 15
      vertex -37.7368 -2.61249 19
      vertex -37.7368 -2.61249 15
    endloop
  endfacet
  facet normal -0.831468 0.555572 0
    outer loop
      vertex -37.7368 -2.61249 19
      vertex -37.9549 -2.93893 15
      vertex -37.9549 -2.93893 19
    endloop
  endfacet
  facet normal -0.785319 0.619091 0
    outer loop
      vertex -38.198 -3.24724 15
      vertex -37.9549 -2.93893 19
      vertex -37.9549 -2.93893 15
    endloop
  endfacet
  facet normal -0.785319 0.619091 0
    outer loop
      vertex -37.9549 -2.93893 19
      vertex -38.198 -3.24724 15
      vertex -38.198 -3.24724 19
    endloop
  endfacet
  facet normal -0.872499 0.488617 0
    outer loop
      vertex -37.7368 -2.61249 15
      vertex -37.545 -2.26995 19
      vertex -37.545 -2.26995 15
    endloop
  endfacet
  facet normal -0.872499 0.488617 0
    outer loop
      vertex -37.545 -2.26995 19
      vertex -37.7368 -2.61249 15
      vertex -37.7368 -2.61249 19
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -37.2447 -1.54508 15
      vertex -37.1381 -1.16723 19
      vertex -37.1381 -1.16723 15
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -37.1381 -1.16723 19
      vertex -37.2447 -1.54508 15
      vertex -37.2447 -1.54508 19
    endloop
  endfacet
  facet normal -0.555573 0.831468 0
    outer loop
      vertex -39.0611 -4.04508 15
      vertex -39.3875 -4.2632 19
      vertex -39.0611 -4.04508 19
    endloop
  endfacet
  facet normal -0.555573 0.831468 0
    outer loop
      vertex -39.3875 -4.2632 19
      vertex -39.0611 -4.04508 15
      vertex -39.3875 -4.2632 15
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex -39.3875 -4.2632 15
      vertex -39.73 -4.45503 19
      vertex -39.3875 -4.2632 19
    endloop
  endfacet
  facet normal -0.48862 0.872496 0
    outer loop
      vertex -39.73 -4.45503 19
      vertex -39.3875 -4.2632 15
      vertex -39.73 -4.45503 15
    endloop
  endfacet
  facet normal -0.346118 0.938191 0
    outer loop
      vertex -40.0866 -4.6194 15
      vertex -40.4549 -4.75528 19
      vertex -40.0866 -4.6194 19
    endloop
  endfacet
  facet normal -0.346118 0.938191 0
    outer loop
      vertex -40.4549 -4.75528 19
      vertex -40.0866 -4.6194 15
      vertex -40.4549 -4.75528 15
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex -41.2178 -4.93844 15
      vertex -41.6077 -4.98459 19
      vertex -41.2178 -4.93844 19
    endloop
  endfacet
  facet normal -0.117536 0.993069 0
    outer loop
      vertex -41.6077 -4.98459 19
      vertex -41.2178 -4.93844 15
      vertex -41.6077 -4.98459 15
    endloop
  endfacet
  facet normal 0.993069 -0.117531 0
    outer loop
      vertex -46.9846 0.392295 19
      vertex -46.9384 0.782172 15
      vertex -46.9384 0.782172 19
    endloop
  endfacet
  facet normal 0.993069 -0.117531 0
    outer loop
      vertex -46.9384 0.782172 15
      vertex -46.9846 0.392295 19
      vertex -46.9846 0.392295 15
    endloop
  endfacet
  facet normal 0.734324 -0.678799 0
    outer loop
      vertex -45.802 3.24724 19
      vertex -45.5355 3.53553 15
      vertex -45.5355 3.53553 19
    endloop
  endfacet
  facet normal 0.734324 -0.678799 0
    outer loop
      vertex -45.5355 3.53553 15
      vertex -45.802 3.24724 19
      vertex -45.802 3.24724 15
    endloop
  endfacet
  facet normal 0.938189 -0.346122 0
    outer loop
      vertex -46.7553 1.54508 19
      vertex -46.6194 1.91342 15
      vertex -46.6194 1.91342 19
    endloop
  endfacet
  facet normal 0.938189 -0.346122 0
    outer loop
      vertex -46.6194 1.91342 15
      vertex -46.7553 1.54508 19
      vertex -46.7553 1.54508 15
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex -42.7822 4.93844 15
      vertex -42.3923 4.98459 19
      vertex -42.7822 4.93844 19
    endloop
  endfacet
  facet normal 0.117536 -0.993069 0
    outer loop
      vertex -42.3923 4.98459 19
      vertex -42.7822 4.93844 15
      vertex -42.3923 4.98459 15
    endloop
  endfacet
  facet normal 0.980784 0.195098 0
    outer loop
      vertex -46.8618 -1.16723 19
      vertex -46.9384 -0.782172 15
      vertex -46.9384 -0.782172 19
    endloop
  endfacet
  facet normal 0.980784 0.195098 0
    outer loop
      vertex -46.9384 -0.782172 15
      vertex -46.8618 -1.16723 19
      vertex -46.8618 -1.16723 15
    endloop
  endfacet
  facet normal 0.785315 0.619097 0
    outer loop
      vertex -45.802 -3.24724 19
      vertex -46.0451 -2.93893 15
      vertex -46.0451 -2.93893 19
    endloop
  endfacet
  facet normal 0.785315 0.619097 0
    outer loop
      vertex -46.0451 -2.93893 15
      vertex -45.802 -3.24724 19
      vertex -45.802 -3.24724 15
    endloop
  endfacet
  facet normal 0.734324 0.678799 0
    outer loop
      vertex -45.5355 -3.53553 19
      vertex -45.802 -3.24724 15
      vertex -45.802 -3.24724 19
    endloop
  endfacet
  facet normal 0.734324 0.678799 0
    outer loop
      vertex -45.802 -3.24724 15
      vertex -45.5355 -3.53553 19
      vertex -45.5355 -3.53553 15
    endloop
  endfacet
  facet normal 0.117536 0.993069 -0
    outer loop
      vertex -42.3923 -4.98459 15
      vertex -42.7822 -4.93844 19
      vertex -42.3923 -4.98459 19
    endloop
  endfacet
  facet normal 0.117536 0.993069 0
    outer loop
      vertex -42.7822 -4.93844 19
      vertex -42.3923 -4.98459 15
      vertex -42.7822 -4.93844 15
    endloop
  endfacet
  facet normal 0.0392621 0.999229 -0
    outer loop
      vertex -42 -5 15
      vertex -42.3923 -4.98459 19
      vertex -42 -5 19
    endloop
  endfacet
  facet normal 0.0392621 0.999229 0
    outer loop
      vertex -42.3923 -4.98459 19
      vertex -42 -5 15
      vertex -42.3923 -4.98459 15
    endloop
  endfacet
  facet normal 0.418661 0.908142 -0
    outer loop
      vertex -43.9134 -4.6194 15
      vertex -44.27 -4.45503 19
      vertex -43.9134 -4.6194 19
    endloop
  endfacet
  facet normal 0.418661 0.908142 0
    outer loop
      vertex -44.27 -4.45503 19
      vertex -43.9134 -4.6194 15
      vertex -44.27 -4.45503 15
    endloop
  endfacet
  facet normal -0.90814 0.418666 0
    outer loop
      vertex -37.545 -2.26995 15
      vertex -37.3806 -1.91342 19
      vertex -37.3806 -1.91342 15
    endloop
  endfacet
  facet normal -0.90814 0.418666 0
    outer loop
      vertex -37.3806 -1.91342 19
      vertex -37.545 -2.26995 15
      vertex -37.545 -2.26995 19
    endloop
  endfacet
  facet normal -0.993068 0.117541 0
    outer loop
      vertex -37.0616 -0.782172 15
      vertex -37.0154 -0.392295 19
      vertex -37.0154 -0.392295 15
    endloop
  endfacet
  facet normal -0.993068 0.117541 0
    outer loop
      vertex -37.0154 -0.392295 19
      vertex -37.0616 -0.782172 15
      vertex -37.0616 -0.782172 19
    endloop
  endfacet
  facet normal -0.999229 0.0392549 0
    outer loop
      vertex -37.0154 -0.392295 15
      vertex -37 -4.53119e-15 19
      vertex -37 -4.53119e-15 15
    endloop
  endfacet
  facet normal -0.999229 0.0392549 0
    outer loop
      vertex -37 -4.53119e-15 19
      vertex -37.0154 -0.392295 15
      vertex -37.0154 -0.392295 19
    endloop
  endfacet
  facet normal -0.999229 -0.0392549 0
    outer loop
      vertex -37 -4.53119e-15 15
      vertex -37.0154 0.392295 19
      vertex -37.0154 0.392295 15
    endloop
  endfacet
  facet normal -0.999229 -0.0392549 0
    outer loop
      vertex -37.0154 0.392295 19
      vertex -37 -4.53119e-15 15
      vertex -37 -4.53119e-15 19
    endloop
  endfacet
  facet normal -0.619093 0.785318 0
    outer loop
      vertex -38.7528 -3.80203 15
      vertex -39.0611 -4.04508 19
      vertex -38.7528 -3.80203 19
    endloop
  endfacet
  facet normal -0.619093 0.785318 0
    outer loop
      vertex -39.0611 -4.04508 19
      vertex -38.7528 -3.80203 15
      vertex -39.0611 -4.04508 15
    endloop
  endfacet
  facet normal -0.678803 0.734321 0
    outer loop
      vertex -38.4645 -3.53553 15
      vertex -38.7528 -3.80203 19
      vertex -38.4645 -3.53553 19
    endloop
  endfacet
  facet normal -0.678803 0.734321 0
    outer loop
      vertex -38.7528 -3.80203 19
      vertex -38.4645 -3.53553 15
      vertex -38.7528 -3.80203 15
    endloop
  endfacet
  facet normal -0.195091 0.980785 0
    outer loop
      vertex -40.8328 -4.86185 15
      vertex -41.2178 -4.93844 19
      vertex -40.8328 -4.86185 19
    endloop
  endfacet
  facet normal -0.195091 0.980785 0
    outer loop
      vertex -41.2178 -4.93844 19
      vertex -40.8328 -4.86185 15
      vertex -41.2178 -4.93844 15
    endloop
  endfacet
  facet normal 0.999229 -0.0392646 0
    outer loop
      vertex -47 -5.75584e-15 19
      vertex -46.9846 0.392295 15
      vertex -46.9846 0.392295 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392646 0
    outer loop
      vertex -46.9846 0.392295 15
      vertex -47 -5.75584e-15 19
      vertex -47 -5.75584e-15 15
    endloop
  endfacet
  facet normal 0.962458 -0.271432 0
    outer loop
      vertex -46.8618 1.16723 19
      vertex -46.7553 1.54508 15
      vertex -46.7553 1.54508 19
    endloop
  endfacet
  facet normal 0.962458 -0.271432 0
    outer loop
      vertex -46.7553 1.54508 15
      vertex -46.8618 1.16723 19
      vertex -46.8618 1.16723 15
    endloop
  endfacet
  facet normal 0.785315 -0.619097 0
    outer loop
      vertex -46.0451 2.93893 19
      vertex -45.802 3.24724 15
      vertex -45.802 3.24724 19
    endloop
  endfacet
  facet normal 0.785315 -0.619097 0
    outer loop
      vertex -45.802 3.24724 15
      vertex -46.0451 2.93893 19
      vertex -46.0451 2.93893 15
    endloop
  endfacet
  facet normal 0.872494 -0.488624 0
    outer loop
      vertex -46.455 2.26995 19
      vertex -46.2632 2.61249 15
      vertex -46.2632 2.61249 19
    endloop
  endfacet
  facet normal 0.872494 -0.488624 0
    outer loop
      vertex -46.2632 2.61249 15
      vertex -46.455 2.26995 19
      vertex -46.455 2.26995 15
    endloop
  endfacet
  facet normal -0.27144 -0.962455 0
    outer loop
      vertex -40.8328 4.86185 15
      vertex -40.4549 4.75528 19
      vertex -40.8328 4.86185 19
    endloop
  endfacet
  facet normal -0.27144 -0.962455 -0
    outer loop
      vertex -40.4549 4.75528 19
      vertex -40.8328 4.86185 15
      vertex -40.4549 4.75528 15
    endloop
  endfacet
  facet normal 0.418661 -0.908142 0
    outer loop
      vertex -44.27 4.45503 15
      vertex -43.9134 4.6194 19
      vertex -44.27 4.45503 19
    endloop
  endfacet
  facet normal 0.418661 -0.908142 0
    outer loop
      vertex -43.9134 4.6194 19
      vertex -44.27 4.45503 15
      vertex -43.9134 4.6194 15
    endloop
  endfacet
  facet normal 0.346118 -0.938191 0
    outer loop
      vertex -43.9134 4.6194 15
      vertex -43.5451 4.75528 19
      vertex -43.9134 4.6194 19
    endloop
  endfacet
  facet normal 0.346118 -0.938191 0
    outer loop
      vertex -43.5451 4.75528 19
      vertex -43.9134 4.6194 15
      vertex -43.5451 4.75528 15
    endloop
  endfacet
  facet normal 0.195091 -0.980785 0
    outer loop
      vertex -43.1672 4.86185 15
      vertex -42.7822 4.93844 19
      vertex -43.1672 4.86185 19
    endloop
  endfacet
  facet normal 0.195091 -0.980785 0
    outer loop
      vertex -42.7822 4.93844 19
      vertex -43.1672 4.86185 15
      vertex -42.7822 4.93844 15
    endloop
  endfacet
  facet normal 0.980784 -0.195098 0
    outer loop
      vertex -46.9384 0.782172 19
      vertex -46.8618 1.16723 15
      vertex -46.8618 1.16723 19
    endloop
  endfacet
  facet normal 0.980784 -0.195098 0
    outer loop
      vertex -46.8618 1.16723 15
      vertex -46.9384 0.782172 19
      vertex -46.9384 0.782172 15
    endloop
  endfacet
  facet normal 0.831473 -0.555565 0
    outer loop
      vertex -46.2632 2.61249 19
      vertex -46.0451 2.93893 15
      vertex -46.0451 2.93893 19
    endloop
  endfacet
  facet normal 0.831473 -0.555565 0
    outer loop
      vertex -46.0451 2.93893 15
      vertex -46.2632 2.61249 19
      vertex -46.2632 2.61249 15
    endloop
  endfacet
  facet normal 0.908144 -0.418658 0
    outer loop
      vertex -46.6194 1.91342 19
      vertex -46.455 2.26995 15
      vertex -46.455 2.26995 19
    endloop
  endfacet
  facet normal 0.908144 -0.418658 0
    outer loop
      vertex -46.455 2.26995 15
      vertex -46.6194 1.91342 19
      vertex -46.6194 1.91342 15
    endloop
  endfacet
  facet normal -0.346118 -0.938191 0
    outer loop
      vertex -40.4549 4.75528 15
      vertex -40.0866 4.6194 19
      vertex -40.4549 4.75528 19
    endloop
  endfacet
  facet normal -0.346118 -0.938191 -0
    outer loop
      vertex -40.0866 4.6194 19
      vertex -40.4549 4.75528 15
      vertex -40.0866 4.6194 15
    endloop
  endfacet
  facet normal -0.678803 -0.734321 0
    outer loop
      vertex -38.7528 3.80203 15
      vertex -38.4645 3.53553 19
      vertex -38.7528 3.80203 19
    endloop
  endfacet
  facet normal -0.678803 -0.734321 -0
    outer loop
      vertex -38.4645 3.53553 19
      vertex -38.7528 3.80203 15
      vertex -38.4645 3.53553 15
    endloop
  endfacet
  facet normal -0.90814 -0.418666 0
    outer loop
      vertex -37.3806 1.91342 15
      vertex -37.545 2.26995 19
      vertex -37.545 2.26995 15
    endloop
  endfacet
  facet normal -0.90814 -0.418666 0
    outer loop
      vertex -37.545 2.26995 19
      vertex -37.3806 1.91342 15
      vertex -37.3806 1.91342 19
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex -37.2447 1.54508 15
      vertex -37.3806 1.91342 19
      vertex -37.3806 1.91342 15
    endloop
  endfacet
  facet normal -0.938193 -0.346114 0
    outer loop
      vertex -37.3806 1.91342 19
      vertex -37.2447 1.54508 15
      vertex -37.2447 1.54508 19
    endloop
  endfacet
  facet normal -0.980786 -0.195089 0
    outer loop
      vertex -37.0616 0.782172 15
      vertex -37.1381 1.16723 19
      vertex -37.1381 1.16723 15
    endloop
  endfacet
  facet normal -0.980786 -0.195089 0
    outer loop
      vertex -37.1381 1.16723 19
      vertex -37.0616 0.782172 15
      vertex -37.0616 0.782172 19
    endloop
  endfacet
  facet normal -0.993068 -0.117541 0
    outer loop
      vertex -37.0154 0.392295 15
      vertex -37.0616 0.782172 19
      vertex -37.0616 0.782172 15
    endloop
  endfacet
  facet normal -0.993068 -0.117541 0
    outer loop
      vertex -37.0616 0.782172 19
      vertex -37.0154 0.392295 15
      vertex -37.0154 0.392295 19
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -43.5451 4.75528 15
      vertex -43.1672 4.86185 19
      vertex -43.5451 4.75528 19
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -43.1672 4.86185 19
      vertex -43.5451 4.75528 15
      vertex -43.1672 4.86185 15
    endloop
  endfacet
  facet normal 0.678798 -0.734325 0
    outer loop
      vertex -45.5355 3.53553 15
      vertex -45.2472 3.80203 19
      vertex -45.5355 3.53553 19
    endloop
  endfacet
  facet normal 0.678798 -0.734325 0
    outer loop
      vertex -45.2472 3.80203 19
      vertex -45.5355 3.53553 15
      vertex -45.2472 3.80203 15
    endloop
  endfacet
  facet normal 0.555568 -0.831471 0
    outer loop
      vertex -44.9389 4.04508 15
      vertex -44.6125 4.2632 19
      vertex -44.9389 4.04508 19
    endloop
  endfacet
  facet normal 0.555568 -0.831471 0
    outer loop
      vertex -44.6125 4.2632 19
      vertex -44.9389 4.04508 15
      vertex -44.6125 4.2632 15
    endloop
  endfacet
  facet normal 0.48862 -0.872496 0
    outer loop
      vertex -44.6125 4.2632 15
      vertex -44.27 4.45503 19
      vertex -44.6125 4.2632 19
    endloop
  endfacet
  facet normal 0.48862 -0.872496 0
    outer loop
      vertex -44.27 4.45503 19
      vertex -44.6125 4.2632 15
      vertex -44.27 4.45503 15
    endloop
  endfacet
  facet normal -0.0392621 -0.999229 0
    outer loop
      vertex -42 5 15
      vertex -41.6077 4.98459 19
      vertex -42 5 19
    endloop
  endfacet
  facet normal -0.0392621 -0.999229 -0
    outer loop
      vertex -41.6077 4.98459 19
      vertex -42 5 15
      vertex -41.6077 4.98459 15
    endloop
  endfacet
  facet normal -0.418661 -0.908142 0
    outer loop
      vertex -40.0866 4.6194 15
      vertex -39.73 4.45503 19
      vertex -40.0866 4.6194 19
    endloop
  endfacet
  facet normal -0.418661 -0.908142 -0
    outer loop
      vertex -39.73 4.45503 19
      vertex -40.0866 4.6194 15
      vertex -39.73 4.45503 15
    endloop
  endfacet
  facet normal -0.195091 -0.980785 0
    outer loop
      vertex -41.2178 4.93844 15
      vertex -40.8328 4.86185 19
      vertex -41.2178 4.93844 19
    endloop
  endfacet
  facet normal -0.195091 -0.980785 -0
    outer loop
      vertex -40.8328 4.86185 19
      vertex -41.2178 4.93844 15
      vertex -40.8328 4.86185 15
    endloop
  endfacet
  facet normal -0.117536 -0.993069 0
    outer loop
      vertex -41.6077 4.98459 15
      vertex -41.2178 4.93844 19
      vertex -41.6077 4.98459 19
    endloop
  endfacet
  facet normal -0.117536 -0.993069 -0
    outer loop
      vertex -41.2178 4.93844 19
      vertex -41.6077 4.98459 15
      vertex -41.2178 4.93844 15
    endloop
  endfacet
  facet normal -0.872499 -0.488617 0
    outer loop
      vertex -37.545 2.26995 15
      vertex -37.7368 2.61249 19
      vertex -37.7368 2.61249 15
    endloop
  endfacet
  facet normal -0.872499 -0.488617 0
    outer loop
      vertex -37.7368 2.61249 19
      vertex -37.545 2.26995 15
      vertex -37.545 2.26995 19
    endloop
  endfacet
  facet normal -0.831468 -0.555572 0
    outer loop
      vertex -37.7368 2.61249 15
      vertex -37.9549 2.93893 19
      vertex -37.9549 2.93893 15
    endloop
  endfacet
  facet normal -0.831468 -0.555572 0
    outer loop
      vertex -37.9549 2.93893 19
      vertex -37.7368 2.61249 15
      vertex -37.7368 2.61249 19
    endloop
  endfacet
  facet normal -0.785319 -0.619091 0
    outer loop
      vertex -37.9549 2.93893 15
      vertex -38.198 3.24724 19
      vertex -38.198 3.24724 15
    endloop
  endfacet
  facet normal -0.785319 -0.619091 0
    outer loop
      vertex -38.198 3.24724 19
      vertex -37.9549 2.93893 15
      vertex -37.9549 2.93893 19
    endloop
  endfacet
  facet normal -0.734319 -0.678804 0
    outer loop
      vertex -38.198 3.24724 15
      vertex -38.4645 3.53553 19
      vertex -38.4645 3.53553 15
    endloop
  endfacet
  facet normal -0.734319 -0.678804 0
    outer loop
      vertex -38.4645 3.53553 19
      vertex -38.198 3.24724 15
      vertex -38.198 3.24724 19
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -37.1381 1.16723 15
      vertex -37.2447 1.54508 19
      vertex -37.2447 1.54508 15
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -37.2447 1.54508 19
      vertex -37.1381 1.16723 15
      vertex -37.1381 1.16723 19
    endloop
  endfacet
  facet normal 0.619097 -0.785314 0
    outer loop
      vertex -45.2472 3.80203 15
      vertex -44.9389 4.04508 19
      vertex -45.2472 3.80203 19
    endloop
  endfacet
  facet normal 0.619097 -0.785314 0
    outer loop
      vertex -44.9389 4.04508 19
      vertex -45.2472 3.80203 15
      vertex -44.9389 4.04508 15
    endloop
  endfacet
  facet normal -0.488616 -0.872499 0
    outer loop
      vertex -39.73 4.45503 15
      vertex -39.3875 4.2632 19
      vertex -39.73 4.45503 19
    endloop
  endfacet
  facet normal -0.488616 -0.872499 -0
    outer loop
      vertex -39.3875 4.2632 19
      vertex -39.73 4.45503 15
      vertex -39.3875 4.2632 15
    endloop
  endfacet
  facet normal -0.555573 -0.831468 0
    outer loop
      vertex -39.3875 4.2632 15
      vertex -39.0611 4.04508 19
      vertex -39.3875 4.2632 19
    endloop
  endfacet
  facet normal -0.555573 -0.831468 -0
    outer loop
      vertex -39.0611 4.04508 19
      vertex -39.3875 4.2632 15
      vertex -39.0611 4.04508 15
    endloop
  endfacet
  facet normal -0.619093 -0.785318 0
    outer loop
      vertex -39.0611 4.04508 15
      vertex -38.7528 3.80203 19
      vertex -39.0611 4.04508 19
    endloop
  endfacet
  facet normal -0.619093 -0.785318 -0
    outer loop
      vertex -38.7528 3.80203 19
      vertex -39.0611 4.04508 15
      vertex -38.7528 3.80203 15
    endloop
  endfacet
  facet normal 0.999229 0.0392601 0
    outer loop
      vertex 55 0 19
      vertex 54.8305 4.31525 0
      vertex 54.8305 4.31525 19
    endloop
  endfacet
  facet normal 0.999229 0.0392601 0
    outer loop
      vertex 54.8305 4.31525 0
      vertex 55 0 19
      vertex 55 0 0
    endloop
  endfacet
  facet normal -0.999229 0.0392601 0
    outer loop
      vertex -55 0 0
      vertex -54.8305 4.31525 19
      vertex -54.8305 4.31525 0
    endloop
  endfacet
  facet normal -0.999229 0.0392601 0
    outer loop
      vertex -54.8305 4.31525 19
      vertex -55 0 0
      vertex -55 0 19
    endloop
  endfacet
  facet normal 0.0392601 0.999229 -0
    outer loop
      vertex 4.31525 54.8305 0
      vertex 0 55 19
      vertex 4.31525 54.8305 19
    endloop
  endfacet
  facet normal 0.0392601 0.999229 0
    outer loop
      vertex 0 55 19
      vertex 4.31525 54.8305 0
      vertex 0 55 0
    endloop
  endfacet
  facet normal -0.734323 -0.678801 0
    outer loop
      vertex -38.8909 -38.8909 0
      vertex -41.8223 -35.7196 19
      vertex -41.8223 -35.7196 0
    endloop
  endfacet
  facet normal -0.734323 -0.678801 0
    outer loop
      vertex -41.8223 -35.7196 19
      vertex -38.8909 -38.8909 0
      vertex -38.8909 -38.8909 19
    endloop
  endfacet
  facet normal 0.734323 0.678801 0
    outer loop
      vertex 41.8223 35.7196 19
      vertex 38.8909 38.8909 0
      vertex 38.8909 38.8909 19
    endloop
  endfacet
  facet normal 0.734323 0.678801 0
    outer loop
      vertex 38.8909 38.8909 0
      vertex 41.8223 35.7196 19
      vertex 41.8223 35.7196 0
    endloop
  endfacet
  facet normal -0.678801 0.734323 0
    outer loop
      vertex -35.7196 41.8223 0
      vertex -38.8909 38.8909 19
      vertex -35.7196 41.8223 19
    endloop
  endfacet
  facet normal -0.678801 0.734323 0
    outer loop
      vertex -38.8909 38.8909 19
      vertex -35.7196 41.8223 0
      vertex -38.8909 38.8909 0
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex -16.9959 52.3081 0
      vertex -21.0476 50.8134 19
      vertex -16.9959 52.3081 19
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex -21.0476 50.8134 19
      vertex -16.9959 52.3081 0
      vertex -21.0476 50.8134 0
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -52.3081 -16.9959 0
      vertex -53.4803 -12.8395 19
      vertex -53.4803 -12.8395 0
    endloop
  endfacet
  facet normal -0.962455 -0.271441 0
    outer loop
      vertex -53.4803 -12.8395 19
      vertex -52.3081 -16.9959 0
      vertex -52.3081 -16.9959 19
    endloop
  endfacet
  facet normal 0.908143 0.418659 0
    outer loop
      vertex 50.8134 21.0476 19
      vertex 49.0054 24.9695 0
      vertex 49.0054 24.9695 19
    endloop
  endfacet
  facet normal 0.908143 0.418659 0
    outer loop
      vertex 49.0054 24.9695 0
      vertex 50.8134 21.0476 19
      vertex 50.8134 21.0476 0
    endloop
  endfacet
  facet normal 0.418659 0.908143 -0
    outer loop
      vertex 24.9695 49.0054 0
      vertex 21.0476 50.8134 19
      vertex 24.9695 49.0054 19
    endloop
  endfacet
  facet normal 0.418659 0.908143 0
    outer loop
      vertex 21.0476 50.8134 19
      vertex 24.9695 49.0054 0
      vertex 21.0476 50.8134 0
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex -49.0054 24.9695 0
      vertex -46.8952 28.7374 19
      vertex -46.8952 28.7374 0
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex -46.8952 28.7374 19
      vertex -49.0054 24.9695 0
      vertex -49.0054 24.9695 19
    endloop
  endfacet
  facet normal -0.117537 0.993068 0
    outer loop
      vertex -4.31525 54.8305 0
      vertex -8.6039 54.3229 19
      vertex -4.31525 54.8305 19
    endloop
  endfacet
  facet normal -0.117537 0.993068 0
    outer loop
      vertex -8.6039 54.3229 19
      vertex -4.31525 54.8305 0
      vertex -8.6039 54.3229 0
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex 46.8952 -28.7374 19
      vertex 49.0054 -24.9695 0
      vertex 49.0054 -24.9695 19
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex 49.0054 -24.9695 0
      vertex 46.8952 -28.7374 19
      vertex 46.8952 -28.7374 0
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex 12.8395 -53.4803 0
      vertex 16.9959 -52.3081 19
      vertex 12.8395 -53.4803 19
    endloop
  endfacet
  facet normal 0.271441 -0.962455 0
    outer loop
      vertex 16.9959 -52.3081 19
      vertex 12.8395 -53.4803 0
      vertex 16.9959 -52.3081 0
    endloop
  endfacet
  facet normal 0.678801 -0.734323 0
    outer loop
      vertex 35.7196 -41.8223 0
      vertex 38.8909 -38.8909 19
      vertex 35.7196 -41.8223 19
    endloop
  endfacet
  facet normal 0.678801 -0.734323 0
    outer loop
      vertex 38.8909 -38.8909 19
      vertex 35.7196 -41.8223 0
      vertex 38.8909 -38.8909 0
    endloop
  endfacet
  facet normal -0.346117 -0.938191 0
    outer loop
      vertex -21.0476 -50.8134 0
      vertex -16.9959 -52.3081 19
      vertex -21.0476 -50.8134 19
    endloop
  endfacet
  facet normal -0.346117 -0.938191 -0
    outer loop
      vertex -16.9959 -52.3081 19
      vertex -21.0476 -50.8134 0
      vertex -16.9959 -52.3081 0
    endloop
  endfacet
  facet normal 0.993068 0.117537 0
    outer loop
      vertex 54.8305 4.31525 19
      vertex 54.3229 8.6039 0
      vertex 54.3229 8.6039 19
    endloop
  endfacet
  facet normal 0.993068 0.117537 0
    outer loop
      vertex 54.3229 8.6039 0
      vertex 54.8305 4.31525 19
      vertex 54.8305 4.31525 0
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex 52.3081 16.9959 19
      vertex 50.8134 21.0476 0
      vertex 50.8134 21.0476 19
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex 50.8134 21.0476 0
      vertex 52.3081 16.9959 19
      vertex 52.3081 16.9959 0
    endloop
  endfacet
  facet normal 0.831469 0.555571 0
    outer loop
      vertex 46.8952 28.7374 19
      vertex 44.4959 32.3282 0
      vertex 44.4959 32.3282 19
    endloop
  endfacet
  facet normal 0.831469 0.555571 0
    outer loop
      vertex 44.4959 32.3282 0
      vertex 46.8952 28.7374 19
      vertex 46.8952 28.7374 0
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex 44.4959 32.3282 19
      vertex 41.8223 35.7196 0
      vertex 41.8223 35.7196 19
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex 41.8223 35.7196 0
      vertex 44.4959 32.3282 19
      vertex 44.4959 32.3282 0
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex 49.0054 24.9695 19
      vertex 46.8952 28.7374 0
      vertex 46.8952 28.7374 19
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex 46.8952 28.7374 0
      vertex 49.0054 24.9695 19
      vertex 49.0054 24.9695 0
    endloop
  endfacet
  facet normal 0.271441 0.962455 -0
    outer loop
      vertex 16.9959 52.3081 0
      vertex 12.8395 53.4803 19
      vertex 16.9959 52.3081 19
    endloop
  endfacet
  facet normal 0.271441 0.962455 0
    outer loop
      vertex 12.8395 53.4803 19
      vertex 16.9959 52.3081 0
      vertex 12.8395 53.4803 0
    endloop
  endfacet
  facet normal 0.488621 0.872496 -0
    outer loop
      vertex 28.7374 46.8952 0
      vertex 24.9695 49.0054 19
      vertex 28.7374 46.8952 19
    endloop
  endfacet
  facet normal 0.488621 0.872496 0
    outer loop
      vertex 24.9695 49.0054 19
      vertex 28.7374 46.8952 0
      vertex 24.9695 49.0054 0
    endloop
  endfacet
  facet normal 0.678801 0.734323 -0
    outer loop
      vertex 38.8909 38.8909 0
      vertex 35.7196 41.8223 19
      vertex 38.8909 38.8909 19
    endloop
  endfacet
  facet normal 0.678801 0.734323 0
    outer loop
      vertex 35.7196 41.8223 19
      vertex 38.8909 38.8909 0
      vertex 35.7196 41.8223 0
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -53.4803 12.8395 0
      vertex -52.3081 16.9959 19
      vertex -52.3081 16.9959 0
    endloop
  endfacet
  facet normal -0.962455 0.271441 0
    outer loop
      vertex -52.3081 16.9959 19
      vertex -53.4803 12.8395 0
      vertex -53.4803 12.8395 19
    endloop
  endfacet
  facet normal -0.734323 0.678801 0
    outer loop
      vertex -41.8223 35.7196 0
      vertex -38.8909 38.8909 19
      vertex -38.8909 38.8909 0
    endloop
  endfacet
  facet normal -0.734323 0.678801 0
    outer loop
      vertex -38.8909 38.8909 19
      vertex -41.8223 35.7196 0
      vertex -41.8223 35.7196 19
    endloop
  endfacet
  facet normal -0.908143 0.418659 0
    outer loop
      vertex -50.8134 21.0476 0
      vertex -49.0054 24.9695 19
      vertex -49.0054 24.9695 0
    endloop
  endfacet
  facet normal -0.908143 0.418659 0
    outer loop
      vertex -49.0054 24.9695 19
      vertex -50.8134 21.0476 0
      vertex -50.8134 21.0476 19
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex -52.3081 16.9959 0
      vertex -50.8134 21.0476 19
      vertex -50.8134 21.0476 0
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex -50.8134 21.0476 19
      vertex -52.3081 16.9959 0
      vertex -52.3081 16.9959 19
    endloop
  endfacet
  facet normal -0.418659 0.908143 0
    outer loop
      vertex -21.0476 50.8134 0
      vertex -24.9695 49.0054 19
      vertex -21.0476 50.8134 19
    endloop
  endfacet
  facet normal -0.418659 0.908143 0
    outer loop
      vertex -24.9695 49.0054 19
      vertex -21.0476 50.8134 0
      vertex -24.9695 49.0054 0
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex -24.9695 49.0054 0
      vertex -28.7374 46.8952 19
      vertex -24.9695 49.0054 19
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex -28.7374 46.8952 19
      vertex -24.9695 49.0054 0
      vertex -28.7374 46.8952 0
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex -32.3282 44.4959 0
      vertex -35.7196 41.8223 19
      vertex -32.3282 44.4959 19
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex -35.7196 41.8223 19
      vertex -32.3282 44.4959 0
      vertex -35.7196 41.8223 0
    endloop
  endfacet
  facet normal -0.0392601 0.999229 0
    outer loop
      vertex 0 55 0
      vertex -4.31525 54.8305 19
      vertex 0 55 19
    endloop
  endfacet
  facet normal -0.0392601 0.999229 0
    outer loop
      vertex -4.31525 54.8305 19
      vertex 0 55 0
      vertex -4.31525 54.8305 0
    endloop
  endfacet
  facet normal 0.0392601 -0.999229 0
    outer loop
      vertex 0 -55 0
      vertex 4.31525 -54.8305 19
      vertex 0 -55 19
    endloop
  endfacet
  facet normal 0.0392601 -0.999229 0
    outer loop
      vertex 4.31525 -54.8305 19
      vertex 0 -55 0
      vertex 4.31525 -54.8305 0
    endloop
  endfacet
  facet normal 0.418659 -0.908143 0
    outer loop
      vertex 21.0476 -50.8134 0
      vertex 24.9695 -49.0054 19
      vertex 21.0476 -50.8134 19
    endloop
  endfacet
  facet normal 0.418659 -0.908143 0
    outer loop
      vertex 24.9695 -49.0054 19
      vertex 21.0476 -50.8134 0
      vertex 24.9695 -49.0054 0
    endloop
  endfacet
  facet normal 0.734323 -0.678801 0
    outer loop
      vertex 38.8909 -38.8909 19
      vertex 41.8223 -35.7196 0
      vertex 41.8223 -35.7196 19
    endloop
  endfacet
  facet normal 0.734323 -0.678801 0
    outer loop
      vertex 41.8223 -35.7196 0
      vertex 38.8909 -38.8909 19
      vertex 38.8909 -38.8909 0
    endloop
  endfacet
  facet normal -0.678801 -0.734323 0
    outer loop
      vertex -38.8909 -38.8909 0
      vertex -35.7196 -41.8223 19
      vertex -38.8909 -38.8909 19
    endloop
  endfacet
  facet normal -0.678801 -0.734323 -0
    outer loop
      vertex -35.7196 -41.8223 19
      vertex -38.8909 -38.8909 0
      vertex -35.7196 -41.8223 0
    endloop
  endfacet
  facet normal -0.488621 -0.872496 0
    outer loop
      vertex -28.7374 -46.8952 0
      vertex -24.9695 -49.0054 19
      vertex -28.7374 -46.8952 19
    endloop
  endfacet
  facet normal -0.488621 -0.872496 -0
    outer loop
      vertex -24.9695 -49.0054 19
      vertex -28.7374 -46.8952 0
      vertex -24.9695 -49.0054 0
    endloop
  endfacet
  facet normal -0.908143 -0.418659 0
    outer loop
      vertex -49.0054 -24.9695 0
      vertex -50.8134 -21.0476 19
      vertex -50.8134 -21.0476 0
    endloop
  endfacet
  facet normal -0.908143 -0.418659 0
    outer loop
      vertex -50.8134 -21.0476 19
      vertex -49.0054 -24.9695 0
      vertex -49.0054 -24.9695 19
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex -50.8134 -21.0476 0
      vertex -52.3081 -16.9959 19
      vertex -52.3081 -16.9959 0
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex -52.3081 -16.9959 19
      vertex -50.8134 -21.0476 0
      vertex -50.8134 -21.0476 19
    endloop
  endfacet
  facet normal -0.999229 -0.0392601 0
    outer loop
      vertex -54.8305 -4.31525 0
      vertex -55 0 19
      vertex -55 0 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392601 0
    outer loop
      vertex -55 0 19
      vertex -54.8305 -4.31525 0
      vertex -54.8305 -4.31525 19
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 53.4803 12.8395 19
      vertex 52.3081 16.9959 0
      vertex 52.3081 16.9959 19
    endloop
  endfacet
  facet normal 0.962455 0.271441 0
    outer loop
      vertex 52.3081 16.9959 0
      vertex 53.4803 12.8395 19
      vertex 53.4803 12.8395 0
    endloop
  endfacet
  facet normal 0.980785 0.19509 0
    outer loop
      vertex 54.3229 8.6039 19
      vertex 53.4803 12.8395 0
      vertex 53.4803 12.8395 19
    endloop
  endfacet
  facet normal 0.980785 0.19509 0
    outer loop
      vertex 53.4803 12.8395 0
      vertex 54.3229 8.6039 19
      vertex 54.3229 8.6039 0
    endloop
  endfacet
  facet normal 0.346117 0.938191 -0
    outer loop
      vertex 21.0476 50.8134 0
      vertex 16.9959 52.3081 19
      vertex 21.0476 50.8134 19
    endloop
  endfacet
  facet normal 0.346117 0.938191 0
    outer loop
      vertex 16.9959 52.3081 19
      vertex 21.0476 50.8134 0
      vertex 16.9959 52.3081 0
    endloop
  endfacet
  facet normal 0.19509 0.980785 -0
    outer loop
      vertex 12.8395 53.4803 0
      vertex 8.6039 54.3229 19
      vertex 12.8395 53.4803 19
    endloop
  endfacet
  facet normal 0.19509 0.980785 0
    outer loop
      vertex 8.6039 54.3229 19
      vertex 12.8395 53.4803 0
      vertex 8.6039 54.3229 0
    endloop
  endfacet
  facet normal 0.117537 0.993068 -0
    outer loop
      vertex 8.6039 54.3229 0
      vertex 4.31525 54.8305 19
      vertex 8.6039 54.3229 19
    endloop
  endfacet
  facet normal 0.117537 0.993068 0
    outer loop
      vertex 4.31525 54.8305 19
      vertex 8.6039 54.3229 0
      vertex 4.31525 54.8305 0
    endloop
  endfacet
  facet normal 0.555571 0.831469 -0
    outer loop
      vertex 32.3282 44.4959 0
      vertex 28.7374 46.8952 19
      vertex 32.3282 44.4959 19
    endloop
  endfacet
  facet normal 0.555571 0.831469 0
    outer loop
      vertex 28.7374 46.8952 19
      vertex 32.3282 44.4959 0
      vertex 28.7374 46.8952 0
    endloop
  endfacet
  facet normal 0.619094 0.785317 -0
    outer loop
      vertex 35.7196 41.8223 0
      vertex 32.3282 44.4959 19
      vertex 35.7196 41.8223 19
    endloop
  endfacet
  facet normal 0.619094 0.785317 0
    outer loop
      vertex 32.3282 44.4959 19
      vertex 35.7196 41.8223 0
      vertex 32.3282 44.4959 0
    endloop
  endfacet
  facet normal -0.980785 0.19509 0
    outer loop
      vertex -54.3229 8.6039 0
      vertex -53.4803 12.8395 19
      vertex -53.4803 12.8395 0
    endloop
  endfacet
  facet normal -0.980785 0.19509 0
    outer loop
      vertex -53.4803 12.8395 19
      vertex -54.3229 8.6039 0
      vertex -54.3229 8.6039 19
    endloop
  endfacet
  facet normal -0.993068 0.117537 0
    outer loop
      vertex -54.8305 4.31525 0
      vertex -54.3229 8.6039 19
      vertex -54.3229 8.6039 0
    endloop
  endfacet
  facet normal -0.993068 0.117537 0
    outer loop
      vertex -54.3229 8.6039 19
      vertex -54.8305 4.31525 0
      vertex -54.8305 4.31525 19
    endloop
  endfacet
  facet normal -0.555571 0.831469 0
    outer loop
      vertex -28.7374 46.8952 0
      vertex -32.3282 44.4959 19
      vertex -28.7374 46.8952 19
    endloop
  endfacet
  facet normal -0.555571 0.831469 0
    outer loop
      vertex -32.3282 44.4959 19
      vertex -28.7374 46.8952 0
      vertex -32.3282 44.4959 0
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex -12.8395 53.4803 0
      vertex -16.9959 52.3081 19
      vertex -12.8395 53.4803 19
    endloop
  endfacet
  facet normal -0.271441 0.962455 0
    outer loop
      vertex -16.9959 52.3081 19
      vertex -12.8395 53.4803 0
      vertex -16.9959 52.3081 0
    endloop
  endfacet
  facet normal -0.19509 0.980785 0
    outer loop
      vertex -8.6039 54.3229 0
      vertex -12.8395 53.4803 19
      vertex -8.6039 54.3229 19
    endloop
  endfacet
  facet normal -0.19509 0.980785 0
    outer loop
      vertex -12.8395 53.4803 19
      vertex -8.6039 54.3229 0
      vertex -12.8395 53.4803 0
    endloop
  endfacet
  facet normal 0.117537 -0.993068 0
    outer loop
      vertex 4.31525 -54.8305 0
      vertex 8.6039 -54.3229 19
      vertex 4.31525 -54.8305 19
    endloop
  endfacet
  facet normal 0.117537 -0.993068 0
    outer loop
      vertex 8.6039 -54.3229 19
      vertex 4.31525 -54.8305 0
      vertex 8.6039 -54.3229 0
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex 16.9959 -52.3081 0
      vertex 21.0476 -50.8134 19
      vertex 16.9959 -52.3081 19
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex 21.0476 -50.8134 19
      vertex 16.9959 -52.3081 0
      vertex 21.0476 -50.8134 0
    endloop
  endfacet
  facet normal 0.555571 -0.831469 0
    outer loop
      vertex 28.7374 -46.8952 0
      vertex 32.3282 -44.4959 19
      vertex 28.7374 -46.8952 19
    endloop
  endfacet
  facet normal 0.555571 -0.831469 0
    outer loop
      vertex 32.3282 -44.4959 19
      vertex 28.7374 -46.8952 0
      vertex 32.3282 -44.4959 0
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex 24.9695 -49.0054 0
      vertex 28.7374 -46.8952 19
      vertex 24.9695 -49.0054 19
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex 28.7374 -46.8952 19
      vertex 24.9695 -49.0054 0
      vertex 28.7374 -46.8952 0
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex 41.8223 -35.7196 19
      vertex 44.4959 -32.3282 0
      vertex 44.4959 -32.3282 19
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex 44.4959 -32.3282 0
      vertex 41.8223 -35.7196 19
      vertex 41.8223 -35.7196 0
    endloop
  endfacet
  facet normal 0.908143 -0.418659 0
    outer loop
      vertex 49.0054 -24.9695 19
      vertex 50.8134 -21.0476 0
      vertex 50.8134 -21.0476 19
    endloop
  endfacet
  facet normal 0.908143 -0.418659 0
    outer loop
      vertex 50.8134 -21.0476 0
      vertex 49.0054 -24.9695 19
      vertex 49.0054 -24.9695 0
    endloop
  endfacet
  facet normal 0.993068 -0.117537 0
    outer loop
      vertex 54.3229 -8.6039 19
      vertex 54.8305 -4.31525 0
      vertex 54.8305 -4.31525 19
    endloop
  endfacet
  facet normal 0.993068 -0.117537 0
    outer loop
      vertex 54.8305 -4.31525 0
      vertex 54.3229 -8.6039 19
      vertex 54.3229 -8.6039 0
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 52.3081 -16.9959 19
      vertex 53.4803 -12.8395 0
      vertex 53.4803 -12.8395 19
    endloop
  endfacet
  facet normal 0.962455 -0.271441 0
    outer loop
      vertex 53.4803 -12.8395 0
      vertex 52.3081 -16.9959 19
      vertex 52.3081 -16.9959 0
    endloop
  endfacet
  facet normal -0.619094 -0.785317 0
    outer loop
      vertex -35.7196 -41.8223 0
      vertex -32.3282 -44.4959 19
      vertex -35.7196 -41.8223 19
    endloop
  endfacet
  facet normal -0.619094 -0.785317 -0
    outer loop
      vertex -32.3282 -44.4959 19
      vertex -35.7196 -41.8223 0
      vertex -32.3282 -44.4959 0
    endloop
  endfacet
  facet normal -0.418659 -0.908143 0
    outer loop
      vertex -24.9695 -49.0054 0
      vertex -21.0476 -50.8134 19
      vertex -24.9695 -49.0054 19
    endloop
  endfacet
  facet normal -0.418659 -0.908143 -0
    outer loop
      vertex -21.0476 -50.8134 19
      vertex -24.9695 -49.0054 0
      vertex -21.0476 -50.8134 0
    endloop
  endfacet
  facet normal -0.271441 -0.962455 0
    outer loop
      vertex -16.9959 -52.3081 0
      vertex -12.8395 -53.4803 19
      vertex -16.9959 -52.3081 19
    endloop
  endfacet
  facet normal -0.271441 -0.962455 -0
    outer loop
      vertex -12.8395 -53.4803 19
      vertex -16.9959 -52.3081 0
      vertex -12.8395 -53.4803 0
    endloop
  endfacet
  facet normal -0.19509 -0.980785 0
    outer loop
      vertex -12.8395 -53.4803 0
      vertex -8.6039 -54.3229 19
      vertex -12.8395 -53.4803 19
    endloop
  endfacet
  facet normal -0.19509 -0.980785 -0
    outer loop
      vertex -8.6039 -54.3229 19
      vertex -12.8395 -53.4803 0
      vertex -8.6039 -54.3229 0
    endloop
  endfacet
  facet normal -0.0392601 -0.999229 0
    outer loop
      vertex -4.31525 -54.8305 0
      vertex 0 -55 19
      vertex -4.31525 -54.8305 19
    endloop
  endfacet
  facet normal -0.0392601 -0.999229 -0
    outer loop
      vertex 0 -55 19
      vertex -4.31525 -54.8305 0
      vertex 0 -55 0
    endloop
  endfacet
  facet normal -0.831469 -0.555571 0
    outer loop
      vertex -44.4959 -32.3282 0
      vertex -46.8952 -28.7374 19
      vertex -46.8952 -28.7374 0
    endloop
  endfacet
  facet normal -0.831469 -0.555571 0
    outer loop
      vertex -46.8952 -28.7374 19
      vertex -44.4959 -32.3282 0
      vertex -44.4959 -32.3282 19
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex -46.8952 -28.7374 0
      vertex -49.0054 -24.9695 19
      vertex -49.0054 -24.9695 0
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex -49.0054 -24.9695 19
      vertex -46.8952 -28.7374 0
      vertex -46.8952 -28.7374 19
    endloop
  endfacet
  facet normal -0.993068 -0.117537 0
    outer loop
      vertex -54.3229 -8.6039 0
      vertex -54.8305 -4.31525 19
      vertex -54.8305 -4.31525 0
    endloop
  endfacet
  facet normal -0.993068 -0.117537 0
    outer loop
      vertex -54.8305 -4.31525 19
      vertex -54.3229 -8.6039 0
      vertex -54.3229 -8.6039 19
    endloop
  endfacet
  facet normal -0.831469 0.555571 0
    outer loop
      vertex -46.8952 28.7374 0
      vertex -44.4959 32.3282 19
      vertex -44.4959 32.3282 0
    endloop
  endfacet
  facet normal -0.831469 0.555571 0
    outer loop
      vertex -44.4959 32.3282 19
      vertex -46.8952 28.7374 0
      vertex -46.8952 28.7374 19
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex -44.4959 32.3282 0
      vertex -41.8223 35.7196 19
      vertex -41.8223 35.7196 0
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex -41.8223 35.7196 19
      vertex -44.4959 32.3282 0
      vertex -44.4959 32.3282 19
    endloop
  endfacet
  facet normal 0.19509 -0.980785 0
    outer loop
      vertex 8.6039 -54.3229 0
      vertex 12.8395 -53.4803 19
      vertex 8.6039 -54.3229 19
    endloop
  endfacet
  facet normal 0.19509 -0.980785 0
    outer loop
      vertex 12.8395 -53.4803 19
      vertex 8.6039 -54.3229 0
      vertex 12.8395 -53.4803 0
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex 32.3282 -44.4959 0
      vertex 35.7196 -41.8223 19
      vertex 32.3282 -44.4959 19
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex 35.7196 -41.8223 19
      vertex 32.3282 -44.4959 0
      vertex 35.7196 -41.8223 0
    endloop
  endfacet
  facet normal 0.831469 -0.555571 0
    outer loop
      vertex 44.4959 -32.3282 19
      vertex 46.8952 -28.7374 0
      vertex 46.8952 -28.7374 19
    endloop
  endfacet
  facet normal 0.831469 -0.555571 0
    outer loop
      vertex 46.8952 -28.7374 0
      vertex 44.4959 -32.3282 19
      vertex 44.4959 -32.3282 0
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex 50.8134 -21.0476 19
      vertex 52.3081 -16.9959 0
      vertex 52.3081 -16.9959 19
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex 52.3081 -16.9959 0
      vertex 50.8134 -21.0476 19
      vertex 50.8134 -21.0476 0
    endloop
  endfacet
  facet normal 0.999229 -0.0392601 0
    outer loop
      vertex 54.8305 -4.31525 19
      vertex 55 0 0
      vertex 55 0 19
    endloop
  endfacet
  facet normal 0.999229 -0.0392601 0
    outer loop
      vertex 55 0 0
      vertex 54.8305 -4.31525 19
      vertex 54.8305 -4.31525 0
    endloop
  endfacet
  facet normal 0.980785 -0.19509 0
    outer loop
      vertex 53.4803 -12.8395 19
      vertex 54.3229 -8.6039 0
      vertex 54.3229 -8.6039 19
    endloop
  endfacet
  facet normal 0.980785 -0.19509 0
    outer loop
      vertex 54.3229 -8.6039 0
      vertex 53.4803 -12.8395 19
      vertex 53.4803 -12.8395 0
    endloop
  endfacet
  facet normal -0.555571 -0.831469 0
    outer loop
      vertex -32.3282 -44.4959 0
      vertex -28.7374 -46.8952 19
      vertex -32.3282 -44.4959 19
    endloop
  endfacet
  facet normal -0.555571 -0.831469 -0
    outer loop
      vertex -28.7374 -46.8952 19
      vertex -32.3282 -44.4959 0
      vertex -28.7374 -46.8952 0
    endloop
  endfacet
  facet normal -0.117537 -0.993068 0
    outer loop
      vertex -8.6039 -54.3229 0
      vertex -4.31525 -54.8305 19
      vertex -8.6039 -54.3229 19
    endloop
  endfacet
  facet normal -0.117537 -0.993068 -0
    outer loop
      vertex -4.31525 -54.8305 19
      vertex -8.6039 -54.3229 0
      vertex -4.31525 -54.8305 0
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex -41.8223 -35.7196 0
      vertex -44.4959 -32.3282 19
      vertex -44.4959 -32.3282 0
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex -44.4959 -32.3282 19
      vertex -41.8223 -35.7196 0
      vertex -41.8223 -35.7196 19
    endloop
  endfacet
  facet normal -0.980785 -0.19509 0
    outer loop
      vertex -53.4803 -12.8395 0
      vertex -54.3229 -8.6039 19
      vertex -54.3229 -8.6039 0
    endloop
  endfacet
  facet normal -0.980785 -0.19509 0
    outer loop
      vertex -54.3229 -8.6039 19
      vertex -53.4803 -12.8395 0
      vertex -53.4803 -12.8395 19
    endloop
  endfacet
  facet normal -0.999229 -0.0392604 0
    outer loop
      vertex 35 0 0
      vertex 34.8921 2.74607 7.1
      vertex 34.8921 2.74607 0
    endloop
  endfacet
  facet normal -0.999229 -0.0392604 0
    outer loop
      vertex 34.8921 2.74607 7.1
      vertex 35 0 0
      vertex 35 0 7.1
    endloop
  endfacet
  facet normal 0.999229 -0.0392604 0
    outer loop
      vertex -35 0 7.1
      vertex -34.8921 2.74607 0
      vertex -34.8921 2.74607 7.1
    endloop
  endfacet
  facet normal 0.999229 -0.0392604 0
    outer loop
      vertex -34.8921 2.74607 0
      vertex -35 0 7.1
      vertex -35 0 0
    endloop
  endfacet
  facet normal -0.0392604 -0.999229 0
    outer loop
      vertex 0 35 0
      vertex 2.74607 34.8921 7.1
      vertex 0 35 7.1
    endloop
  endfacet
  facet normal -0.0392604 -0.999229 -0
    outer loop
      vertex 2.74607 34.8921 7.1
      vertex 0 35 0
      vertex 2.74607 34.8921 0
    endloop
  endfacet
  facet normal -0.734322 -0.678801 0
    outer loop
      vertex 26.6142 22.7307 0
      vertex 24.7487 24.7487 7.1
      vertex 24.7487 24.7487 0
    endloop
  endfacet
  facet normal -0.734322 -0.678801 0
    outer loop
      vertex 24.7487 24.7487 7.1
      vertex 26.6142 22.7307 0
      vertex 26.6142 22.7307 7.1
    endloop
  endfacet
  facet normal 0.678801 -0.734322 0
    outer loop
      vertex -24.7487 24.7487 0
      vertex -22.7307 26.6142 7.1
      vertex -24.7487 24.7487 7.1
    endloop
  endfacet
  facet normal 0.678801 -0.734322 0
    outer loop
      vertex -22.7307 26.6142 7.1
      vertex -24.7487 24.7487 0
      vertex -22.7307 26.6142 0
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex -13.3939 32.3358 0
      vertex -10.8156 33.287 7.1
      vertex -13.3939 32.3358 7.1
    endloop
  endfacet
  facet normal 0.346117 -0.938191 0
    outer loop
      vertex -10.8156 33.287 7.1
      vertex -13.3939 32.3358 0
      vertex -10.8156 33.287 0
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex 33.287 10.8156 0
      vertex 32.3358 13.3939 7.1
      vertex 32.3358 13.3939 0
    endloop
  endfacet
  facet normal -0.938191 -0.346117 0
    outer loop
      vertex 32.3358 13.3939 7.1
      vertex 33.287 10.8156 0
      vertex 33.287 10.8156 7.1
    endloop
  endfacet
  facet normal -0.418661 -0.908143 0
    outer loop
      vertex 13.3939 32.3358 0
      vertex 15.8897 31.1852 7.1
      vertex 13.3939 32.3358 7.1
    endloop
  endfacet
  facet normal -0.418661 -0.908143 -0
    outer loop
      vertex 15.8897 31.1852 7.1
      vertex 13.3939 32.3358 0
      vertex 15.8897 31.1852 0
    endloop
  endfacet
  facet normal -0.619094 -0.785317 0
    outer loop
      vertex 20.5725 28.3156 0
      vertex 22.7307 26.6142 7.1
      vertex 20.5725 28.3156 7.1
    endloop
  endfacet
  facet normal -0.619094 -0.785317 -0
    outer loop
      vertex 22.7307 26.6142 7.1
      vertex 20.5725 28.3156 0
      vertex 22.7307 26.6142 0
    endloop
  endfacet
  facet normal 0.908143 -0.418661 0
    outer loop
      vertex -32.3358 13.3939 7.1
      vertex -31.1852 15.8897 0
      vertex -31.1852 15.8897 7.1
    endloop
  endfacet
  facet normal 0.908143 -0.418661 0
    outer loop
      vertex -31.1852 15.8897 0
      vertex -32.3358 13.3939 7.1
      vertex -32.3358 13.3939 0
    endloop
  endfacet
  facet normal 0.117537 -0.993069 0
    outer loop
      vertex -5.47521 34.5691 0
      vertex -2.74607 34.8921 7.1
      vertex -5.47521 34.5691 7.1
    endloop
  endfacet
  facet normal 0.117537 -0.993069 0
    outer loop
      vertex -2.74607 34.8921 7.1
      vertex -5.47521 34.5691 0
      vertex -2.74607 34.8921 0
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex 32.3358 -13.3939 0
      vertex 33.287 -10.8156 7.1
      vertex 33.287 -10.8156 0
    endloop
  endfacet
  facet normal -0.938191 0.346117 0
    outer loop
      vertex 33.287 -10.8156 7.1
      vertex 32.3358 -13.3939 0
      vertex 32.3358 -13.3939 7.1
    endloop
  endfacet
  facet normal -0.962455 0.27144 0
    outer loop
      vertex 33.287 -10.8156 0
      vertex 34.0329 -8.17059 7.1
      vertex 34.0329 -8.17059 0
    endloop
  endfacet
  facet normal -0.962455 0.27144 0
    outer loop
      vertex 34.0329 -8.17059 7.1
      vertex 33.287 -10.8156 0
      vertex 33.287 -10.8156 7.1
    endloop
  endfacet
  facet normal 0.418661 0.908143 -0
    outer loop
      vertex -13.3939 -32.3358 0
      vertex -15.8897 -31.1852 7.1
      vertex -13.3939 -32.3358 7.1
    endloop
  endfacet
  facet normal 0.418661 0.908143 0
    outer loop
      vertex -15.8897 -31.1852 7.1
      vertex -13.3939 -32.3358 0
      vertex -15.8897 -31.1852 0
    endloop
  endfacet
  facet normal -0.980785 -0.19509 0
    outer loop
      vertex 34.5691 5.47521 0
      vertex 34.0329 8.17059 7.1
      vertex 34.0329 8.17059 0
    endloop
  endfacet
  facet normal -0.980785 -0.19509 0
    outer loop
      vertex 34.0329 8.17059 7.1
      vertex 34.5691 5.47521 0
      vertex 34.5691 5.47521 7.1
    endloop
  endfacet
  facet normal -0.993069 -0.117537 0
    outer loop
      vertex 34.8921 2.74607 0
      vertex 34.5691 5.47521 7.1
      vertex 34.5691 5.47521 0
    endloop
  endfacet
  facet normal -0.993069 -0.117537 0
    outer loop
      vertex 34.5691 5.47521 7.1
      vertex 34.8921 2.74607 0
      vertex 34.8921 2.74607 7.1
    endloop
  endfacet
  facet normal -0.962455 -0.27144 0
    outer loop
      vertex 34.0329 8.17059 0
      vertex 33.287 10.8156 7.1
      vertex 33.287 10.8156 0
    endloop
  endfacet
  facet normal -0.962455 -0.27144 0
    outer loop
      vertex 33.287 10.8156 7.1
      vertex 34.0329 8.17059 0
      vertex 34.0329 8.17059 7.1
    endloop
  endfacet
  facet normal -0.83147 -0.55557 0
    outer loop
      vertex 29.8424 18.2874 0
      vertex 28.3156 20.5725 7.1
      vertex 28.3156 20.5725 0
    endloop
  endfacet
  facet normal -0.83147 -0.55557 0
    outer loop
      vertex 28.3156 20.5725 7.1
      vertex 29.8424 18.2874 0
      vertex 29.8424 18.2874 7.1
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex 28.3156 20.5725 0
      vertex 26.6142 22.7307 7.1
      vertex 26.6142 22.7307 0
    endloop
  endfacet
  facet normal -0.785317 -0.619094 0
    outer loop
      vertex 26.6142 22.7307 7.1
      vertex 28.3156 20.5725 0
      vertex 28.3156 20.5725 7.1
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex 31.1852 15.8897 0
      vertex 29.8424 18.2874 7.1
      vertex 29.8424 18.2874 0
    endloop
  endfacet
  facet normal -0.872496 -0.488621 0
    outer loop
      vertex 29.8424 18.2874 7.1
      vertex 31.1852 15.8897 0
      vertex 31.1852 15.8897 7.1
    endloop
  endfacet
  facet normal -0.19509 -0.980785 0
    outer loop
      vertex 5.47521 34.5691 0
      vertex 8.17059 34.0329 7.1
      vertex 5.47521 34.5691 7.1
    endloop
  endfacet
  facet normal -0.19509 -0.980785 -0
    outer loop
      vertex 8.17059 34.0329 7.1
      vertex 5.47521 34.5691 0
      vertex 8.17059 34.0329 0
    endloop
  endfacet
  facet normal -0.346117 -0.938191 0
    outer loop
      vertex 10.8156 33.287 0
      vertex 13.3939 32.3358 7.1
      vertex 10.8156 33.287 7.1
    endloop
  endfacet
  facet normal -0.346117 -0.938191 -0
    outer loop
      vertex 13.3939 32.3358 7.1
      vertex 10.8156 33.287 0
      vertex 13.3939 32.3358 0
    endloop
  endfacet
  facet normal -0.117537 -0.993069 0
    outer loop
      vertex 2.74607 34.8921 0
      vertex 5.47521 34.5691 7.1
      vertex 2.74607 34.8921 7.1
    endloop
  endfacet
  facet normal -0.117537 -0.993069 -0
    outer loop
      vertex 5.47521 34.5691 7.1
      vertex 2.74607 34.8921 0
      vertex 5.47521 34.5691 0
    endloop
  endfacet
  facet normal -0.55557 -0.83147 0
    outer loop
      vertex 18.2874 29.8424 0
      vertex 20.5725 28.3156 7.1
      vertex 18.2874 29.8424 7.1
    endloop
  endfacet
  facet normal -0.55557 -0.83147 -0
    outer loop
      vertex 20.5725 28.3156 7.1
      vertex 18.2874 29.8424 0
      vertex 20.5725 28.3156 0
    endloop
  endfacet
  facet normal -0.678801 -0.734322 0
    outer loop
      vertex 22.7307 26.6142 0
      vertex 24.7487 24.7487 7.1
      vertex 22.7307 26.6142 7.1
    endloop
  endfacet
  facet normal -0.678801 -0.734322 -0
    outer loop
      vertex 24.7487 24.7487 7.1
      vertex 22.7307 26.6142 0
      vertex 24.7487 24.7487 0
    endloop
  endfacet
  facet normal 0.980785 -0.19509 0
    outer loop
      vertex -34.5691 5.47521 7.1
      vertex -34.0329 8.17059 0
      vertex -34.0329 8.17059 7.1
    endloop
  endfacet
  facet normal 0.980785 -0.19509 0
    outer loop
      vertex -34.0329 8.17059 0
      vertex -34.5691 5.47521 7.1
      vertex -34.5691 5.47521 0
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex -28.3156 20.5725 7.1
      vertex -26.6142 22.7307 0
      vertex -26.6142 22.7307 7.1
    endloop
  endfacet
  facet normal 0.785317 -0.619094 0
    outer loop
      vertex -26.6142 22.7307 0
      vertex -28.3156 20.5725 7.1
      vertex -28.3156 20.5725 0
    endloop
  endfacet
  facet normal 0.734322 -0.678801 0
    outer loop
      vertex -26.6142 22.7307 7.1
      vertex -24.7487 24.7487 0
      vertex -24.7487 24.7487 7.1
    endloop
  endfacet
  facet normal 0.734322 -0.678801 0
    outer loop
      vertex -24.7487 24.7487 0
      vertex -26.6142 22.7307 7.1
      vertex -26.6142 22.7307 0
    endloop
  endfacet
  facet normal 0.83147 -0.55557 0
    outer loop
      vertex -29.8424 18.2874 7.1
      vertex -28.3156 20.5725 0
      vertex -28.3156 20.5725 7.1
    endloop
  endfacet
  facet normal 0.83147 -0.55557 0
    outer loop
      vertex -28.3156 20.5725 0
      vertex -29.8424 18.2874 7.1
      vertex -29.8424 18.2874 0
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex -33.287 10.8156 7.1
      vertex -32.3358 13.3939 0
      vertex -32.3358 13.3939 7.1
    endloop
  endfacet
  facet normal 0.938191 -0.346117 0
    outer loop
      vertex -32.3358 13.3939 0
      vertex -33.287 10.8156 7.1
      vertex -33.287 10.8156 0
    endloop
  endfacet
  facet normal 0.993069 -0.117537 0
    outer loop
      vertex -34.8921 2.74607 7.1
      vertex -34.5691 5.47521 0
      vertex -34.5691 5.47521 7.1
    endloop
  endfacet
  facet normal 0.993069 -0.117537 0
    outer loop
      vertex -34.5691 5.47521 0
      vertex -34.8921 2.74607 7.1
      vertex -34.8921 2.74607 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.8921 -2.74607 7.1
      vertex 34.8921 2.74607 7.1
      vertex 35 0 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.5691 -5.47521 7.1
      vertex 34.8921 2.74607 7.1
      vertex 34.8921 -2.74607 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.5691 -5.47521 7.1
      vertex 34.5691 5.47521 7.1
      vertex 34.8921 2.74607 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 7.1
      vertex 34.5691 5.47521 7.1
      vertex 34.5691 -5.47521 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 34.0329 -8.17059 7.1
      vertex 34.0329 8.17059 7.1
      vertex 34.5691 5.47521 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.287 -10.8156 7.1
      vertex 34.0329 8.17059 7.1
      vertex 34.0329 -8.17059 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 33.287 -10.8156 7.1
      vertex 33.287 10.8156 7.1
      vertex 34.0329 8.17059 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.3358 -13.3939 7.1
      vertex 33.287 10.8156 7.1
      vertex 33.287 -10.8156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 32.3358 -13.3939 7.1
      vertex 32.3358 13.3939 7.1
      vertex 33.287 10.8156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1852 -15.8897 7.1
      vertex 32.3358 13.3939 7.1
      vertex 32.3358 -13.3939 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 31.1852 -15.8897 7.1
      vertex 31.1852 15.8897 7.1
      vertex 32.3358 13.3939 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.8424 -18.2874 7.1
      vertex 31.1852 15.8897 7.1
      vertex 31.1852 -15.8897 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 29.8424 -18.2874 7.1
      vertex 29.8424 18.2874 7.1
      vertex 31.1852 15.8897 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 7.1
      vertex 29.8424 18.2874 7.1
      vertex 29.8424 -18.2874 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 28.3156 -20.5725 7.1
      vertex 28.3156 20.5725 7.1
      vertex 29.8424 18.2874 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 7.1
      vertex 28.3156 20.5725 7.1
      vertex 28.3156 -20.5725 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 26.6142 -22.7307 7.1
      vertex 26.6142 22.7307 7.1
      vertex 28.3156 20.5725 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 7.1
      vertex 26.6142 22.7307 7.1
      vertex 26.6142 -22.7307 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 24.7487 -24.7487 7.1
      vertex 24.7487 24.7487 7.1
      vertex 26.6142 22.7307 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 7.1
      vertex 24.7487 24.7487 7.1
      vertex 24.7487 -24.7487 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 22.7307 -26.6142 7.1
      vertex 22.7307 26.6142 7.1
      vertex 24.7487 24.7487 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 -28.3156 7.1
      vertex 22.7307 26.6142 7.1
      vertex 22.7307 -26.6142 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 20.5725 -28.3156 7.1
      vertex 20.5725 28.3156 7.1
      vertex 22.7307 26.6142 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.2874 -29.8424 7.1
      vertex 20.5725 28.3156 7.1
      vertex 20.5725 -28.3156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 18.2874 -29.8424 7.1
      vertex 18.2874 29.8424 7.1
      vertex 20.5725 28.3156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.8897 -31.1852 7.1
      vertex 18.2874 29.8424 7.1
      vertex 18.2874 -29.8424 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 15.8897 -31.1852 7.1
      vertex 15.8897 31.1852 7.1
      vertex 18.2874 29.8424 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 13.3939 -32.3358 7.1
      vertex 15.8897 31.1852 7.1
      vertex 15.8897 -31.1852 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 13.3939 -32.3358 7.1
      vertex 13.3939 32.3358 7.1
      vertex 15.8897 31.1852 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 10.8156 -33.287 7.1
      vertex 13.3939 32.3358 7.1
      vertex 13.3939 -32.3358 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 10.8156 -33.287 7.1
      vertex 10.8156 33.287 7.1
      vertex 13.3939 32.3358 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 8.17059 -34.0329 7.1
      vertex 10.8156 33.287 7.1
      vertex 10.8156 -33.287 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 8.17059 -34.0329 7.1
      vertex 8.17059 34.0329 7.1
      vertex 10.8156 33.287 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 5.47521 -34.5691 7.1
      vertex 8.17059 34.0329 7.1
      vertex 8.17059 -34.0329 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 5.47521 -34.5691 7.1
      vertex 5.47521 34.5691 7.1
      vertex 8.17059 34.0329 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 2.74607 -34.8921 7.1
      vertex 5.47521 34.5691 7.1
      vertex 5.47521 -34.5691 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 2.74607 -34.8921 7.1
      vertex 2.74607 34.8921 7.1
      vertex 5.47521 34.5691 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -35 7.1
      vertex 2.74607 34.8921 7.1
      vertex 2.74607 -34.8921 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex 0 -35 7.1
      vertex 0 35 7.1
      vertex 2.74607 34.8921 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -2.74607 -34.8921 7.1
      vertex 0 35 7.1
      vertex 0 -35 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -2.74607 -34.8921 7.1
      vertex -2.74607 34.8921 7.1
      vertex 0 35 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -5.47521 -34.5691 7.1
      vertex -2.74607 34.8921 7.1
      vertex -2.74607 -34.8921 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -5.47521 -34.5691 7.1
      vertex -5.47521 34.5691 7.1
      vertex -2.74607 34.8921 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -8.17059 -34.0329 7.1
      vertex -5.47521 34.5691 7.1
      vertex -5.47521 -34.5691 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -8.17059 -34.0329 7.1
      vertex -8.17059 34.0329 7.1
      vertex -5.47521 34.5691 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -10.8156 -33.287 7.1
      vertex -8.17059 34.0329 7.1
      vertex -8.17059 -34.0329 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -10.8156 -33.287 7.1
      vertex -10.8156 33.287 7.1
      vertex -8.17059 34.0329 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -13.3939 -32.3358 7.1
      vertex -10.8156 33.287 7.1
      vertex -10.8156 -33.287 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -13.3939 -32.3358 7.1
      vertex -13.3939 32.3358 7.1
      vertex -10.8156 33.287 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.8897 -31.1852 7.1
      vertex -13.3939 32.3358 7.1
      vertex -13.3939 -32.3358 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -15.8897 -31.1852 7.1
      vertex -15.8897 31.1852 7.1
      vertex -13.3939 32.3358 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.2874 -29.8424 7.1
      vertex -15.8897 31.1852 7.1
      vertex -15.8897 -31.1852 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -18.2874 -29.8424 7.1
      vertex -18.2874 29.8424 7.1
      vertex -15.8897 31.1852 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 -28.3156 7.1
      vertex -18.2874 29.8424 7.1
      vertex -18.2874 -29.8424 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -20.5725 -28.3156 7.1
      vertex -20.5725 28.3156 7.1
      vertex -18.2874 29.8424 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.7307 -26.6142 7.1
      vertex -20.5725 28.3156 7.1
      vertex -20.5725 -28.3156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -22.7307 -26.6142 7.1
      vertex -22.7307 26.6142 7.1
      vertex -20.5725 28.3156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 -24.7487 7.1
      vertex -22.7307 26.6142 7.1
      vertex -22.7307 -26.6142 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -24.7487 -24.7487 7.1
      vertex -24.7487 24.7487 7.1
      vertex -22.7307 26.6142 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 -22.7307 7.1
      vertex -24.7487 24.7487 7.1
      vertex -24.7487 -24.7487 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -26.6142 -22.7307 7.1
      vertex -26.6142 22.7307 7.1
      vertex -24.7487 24.7487 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 -20.5725 7.1
      vertex -26.6142 22.7307 7.1
      vertex -26.6142 -22.7307 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -28.3156 -20.5725 7.1
      vertex -28.3156 20.5725 7.1
      vertex -26.6142 22.7307 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.8424 -18.2874 7.1
      vertex -28.3156 20.5725 7.1
      vertex -28.3156 -20.5725 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -29.8424 -18.2874 7.1
      vertex -29.8424 18.2874 7.1
      vertex -28.3156 20.5725 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1852 -15.8897 7.1
      vertex -29.8424 18.2874 7.1
      vertex -29.8424 -18.2874 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -31.1852 -15.8897 7.1
      vertex -31.1852 15.8897 7.1
      vertex -29.8424 18.2874 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.3358 -13.3939 7.1
      vertex -31.1852 15.8897 7.1
      vertex -31.1852 -15.8897 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -32.3358 -13.3939 7.1
      vertex -32.3358 13.3939 7.1
      vertex -31.1852 15.8897 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.287 -10.8156 7.1
      vertex -32.3358 13.3939 7.1
      vertex -32.3358 -13.3939 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -33.287 -10.8156 7.1
      vertex -33.287 10.8156 7.1
      vertex -32.3358 13.3939 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 -8.17059 7.1
      vertex -33.287 10.8156 7.1
      vertex -33.287 -10.8156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.0329 -8.17059 7.1
      vertex -34.0329 8.17059 7.1
      vertex -33.287 10.8156 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.5691 -5.47521 7.1
      vertex -34.0329 8.17059 7.1
      vertex -34.0329 -8.17059 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.5691 -5.47521 7.1
      vertex -34.5691 5.47521 7.1
      vertex -34.0329 8.17059 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.8921 -2.74607 7.1
      vertex -34.5691 5.47521 7.1
      vertex -34.5691 -5.47521 7.1
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -34.8921 -2.74607 7.1
      vertex -34.8921 2.74607 7.1
      vertex -34.5691 5.47521 7.1
    endloop
  endfacet
  facet normal 0 -0 -1
    outer loop
      vertex -34.8921 2.74607 7.1
      vertex -34.8921 -2.74607 7.1
      vertex -35 0 7.1
    endloop
  endfacet
  facet normal 0.55557 -0.83147 0
    outer loop
      vertex -20.5725 28.3156 0
      vertex -18.2874 29.8424 7.1
      vertex -20.5725 28.3156 7.1
    endloop
  endfacet
  facet normal 0.55557 -0.83147 0
    outer loop
      vertex -18.2874 29.8424 7.1
      vertex -20.5725 28.3156 0
      vertex -18.2874 29.8424 0
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex -22.7307 26.6142 0
      vertex -20.5725 28.3156 7.1
      vertex -22.7307 26.6142 7.1
    endloop
  endfacet
  facet normal 0.619094 -0.785317 0
    outer loop
      vertex -20.5725 28.3156 7.1
      vertex -22.7307 26.6142 0
      vertex -20.5725 28.3156 0
    endloop
  endfacet
  facet normal 0.0392604 -0.999229 0
    outer loop
      vertex -2.74607 34.8921 0
      vertex 0 35 7.1
      vertex -2.74607 34.8921 7.1
    endloop
  endfacet
  facet normal 0.0392604 -0.999229 0
    outer loop
      vertex 0 35 7.1
      vertex -2.74607 34.8921 0
      vertex 0 35 0
    endloop
  endfacet
  facet normal -0.0392604 0.999229 0
    outer loop
      vertex 2.74607 -34.8921 0
      vertex 0 -35 7.1
      vertex 2.74607 -34.8921 7.1
    endloop
  endfacet
  facet normal -0.0392604 0.999229 0
    outer loop
      vertex 0 -35 7.1
      vertex 2.74607 -34.8921 0
      vertex 0 -35 0
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex 22.7307 -26.6142 0
      vertex 20.5725 -28.3156 7.1
      vertex 22.7307 -26.6142 7.1
    endloop
  endfacet
  facet normal -0.619094 0.785317 0
    outer loop
      vertex 20.5725 -28.3156 7.1
      vertex 22.7307 -26.6142 0
      vertex 20.5725 -28.3156 0
    endloop
  endfacet
  facet normal 0.19509 0.980785 -0
    outer loop
      vertex -5.47521 -34.5691 0
      vertex -8.17059 -34.0329 7.1
      vertex -5.47521 -34.5691 7.1
    endloop
  endfacet
  facet normal 0.19509 0.980785 0
    outer loop
      vertex -8.17059 -34.0329 7.1
      vertex -5.47521 -34.5691 0
      vertex -8.17059 -34.0329 0
    endloop
  endfacet
  facet normal 0.678801 0.734322 -0
    outer loop
      vertex -22.7307 -26.6142 0
      vertex -24.7487 -24.7487 7.1
      vertex -22.7307 -26.6142 7.1
    endloop
  endfacet
  facet normal 0.678801 0.734322 0
    outer loop
      vertex -24.7487 -24.7487 7.1
      vertex -22.7307 -26.6142 0
      vertex -24.7487 -24.7487 0
    endloop
  endfacet
  facet normal 0.55557 0.83147 -0
    outer loop
      vertex -18.2874 -29.8424 0
      vertex -20.5725 -28.3156 7.1
      vertex -18.2874 -29.8424 7.1
    endloop
  endfacet
  facet normal 0.55557 0.83147 0
    outer loop
      vertex -20.5725 -28.3156 7.1
      vertex -18.2874 -29.8424 0
      vertex -20.5725 -28.3156 0
    endloop
  endfacet
  facet normal 0.346117 0.938191 -0
    outer loop
      vertex -10.8156 -33.287 0
      vertex -13.3939 -32.3358 7.1
      vertex -10.8156 -33.287 7.1
    endloop
  endfacet
  facet normal 0.346117 0.938191 0
    outer loop
      vertex -13.3939 -32.3358 7.1
      vertex -10.8156 -33.287 0
      vertex -13.3939 -32.3358 0
    endloop
  endfacet
  facet normal 0.117537 0.993069 -0
    outer loop
      vertex -2.74607 -34.8921 0
      vertex -5.47521 -34.5691 7.1
      vertex -2.74607 -34.8921 7.1
    endloop
  endfacet
  facet normal 0.117537 0.993069 0
    outer loop
      vertex -5.47521 -34.5691 7.1
      vertex -2.74607 -34.8921 0
      vertex -5.47521 -34.5691 0
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex -26.6142 -22.7307 7.1
      vertex -28.3156 -20.5725 0
      vertex -28.3156 -20.5725 7.1
    endloop
  endfacet
  facet normal 0.785317 0.619094 0
    outer loop
      vertex -28.3156 -20.5725 0
      vertex -26.6142 -22.7307 7.1
      vertex -26.6142 -22.7307 0
    endloop
  endfacet
  facet normal 0.999229 0.0392604 0
    outer loop
      vertex -34.8921 -2.74607 7.1
      vertex -35 0 0
      vertex -35 0 7.1
    endloop
  endfacet
  facet normal 0.999229 0.0392604 0
    outer loop
      vertex -35 0 0
      vertex -34.8921 -2.74607 7.1
      vertex -34.8921 -2.74607 0
    endloop
  endfacet
  facet normal -0.908143 -0.418661 0
    outer loop
      vertex 32.3358 13.3939 0
      vertex 31.1852 15.8897 7.1
      vertex 31.1852 15.8897 0
    endloop
  endfacet
  facet normal -0.908143 -0.418661 0
    outer loop
      vertex 31.1852 15.8897 7.1
      vertex 32.3358 13.3939 0
      vertex 32.3358 13.3939 7.1
    endloop
  endfacet
  facet normal -0.27144 -0.962455 0
    outer loop
      vertex 8.17059 34.0329 0
      vertex 10.8156 33.287 7.1
      vertex 8.17059 34.0329 7.1
    endloop
  endfacet
  facet normal -0.27144 -0.962455 -0
    outer loop
      vertex 10.8156 33.287 7.1
      vertex 8.17059 34.0329 0
      vertex 10.8156 33.287 0
    endloop
  endfacet
  facet normal -0.488621 -0.872496 0
    outer loop
      vertex 15.8897 31.1852 0
      vertex 18.2874 29.8424 7.1
      vertex 15.8897 31.1852 7.1
    endloop
  endfacet
  facet normal -0.488621 -0.872496 -0
    outer loop
      vertex 18.2874 29.8424 7.1
      vertex 15.8897 31.1852 0
      vertex 18.2874 29.8424 0
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex -31.1852 15.8897 7.1
      vertex -29.8424 18.2874 0
      vertex -29.8424 18.2874 7.1
    endloop
  endfacet
  facet normal 0.872496 -0.488621 0
    outer loop
      vertex -29.8424 18.2874 0
      vertex -31.1852 15.8897 7.1
      vertex -31.1852 15.8897 0
    endloop
  endfacet
  facet normal 0.962455 -0.27144 0
    outer loop
      vertex -34.0329 8.17059 7.1
      vertex -33.287 10.8156 0
      vertex -33.287 10.8156 7.1
    endloop
  endfacet
  facet normal 0.962455 -0.27144 0
    outer loop
      vertex -33.287 10.8156 0
      vertex -34.0329 8.17059 7.1
      vertex -34.0329 8.17059 0
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex -18.2874 29.8424 0
      vertex -15.8897 31.1852 7.1
      vertex -18.2874 29.8424 7.1
    endloop
  endfacet
  facet normal 0.488621 -0.872496 0
    outer loop
      vertex -15.8897 31.1852 7.1
      vertex -18.2874 29.8424 0
      vertex -15.8897 31.1852 0
    endloop
  endfacet
  facet normal 0.418661 -0.908143 0
    outer loop
      vertex -15.8897 31.1852 0
      vertex -13.3939 32.3358 7.1
      vertex -15.8897 31.1852 7.1
    endloop
  endfacet
  facet normal 0.418661 -0.908143 0
    outer loop
      vertex -13.3939 32.3358 7.1
      vertex -15.8897 31.1852 0
      vertex -13.3939 32.3358 0
    endloop
  endfacet
  facet normal 0.19509 -0.980785 0
    outer loop
      vertex -8.17059 34.0329 0
      vertex -5.47521 34.5691 7.1
      vertex -8.17059 34.0329 7.1
    endloop
  endfacet
  facet normal 0.19509 -0.980785 0
    outer loop
      vertex -5.47521 34.5691 7.1
      vertex -8.17059 34.0329 0
      vertex -5.47521 34.5691 0
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -10.8156 33.287 0
      vertex -8.17059 34.0329 7.1
      vertex -10.8156 33.287 7.1
    endloop
  endfacet
  facet normal 0.27144 -0.962455 0
    outer loop
      vertex -8.17059 34.0329 7.1
      vertex -10.8156 33.287 0
      vertex -8.17059 34.0329 0
    endloop
  endfacet
  facet normal -0.999229 0.0392604 0
    outer loop
      vertex 34.8921 -2.74607 0
      vertex 35 0 7.1
      vertex 35 0 0
    endloop
  endfacet
  facet normal -0.999229 0.0392604 0
    outer loop
      vertex 35 0 7.1
      vertex 34.8921 -2.74607 0
      vertex 34.8921 -2.74607 7.1
    endloop
  endfacet
  facet normal -0.117537 0.993069 0
    outer loop
      vertex 5.47521 -34.5691 0
      vertex 2.74607 -34.8921 7.1
      vertex 5.47521 -34.5691 7.1
    endloop
  endfacet
  facet normal -0.117537 0.993069 0
    outer loop
      vertex 2.74607 -34.8921 7.1
      vertex 5.47521 -34.5691 0
      vertex 2.74607 -34.8921 0
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex 13.3939 -32.3358 0
      vertex 10.8156 -33.287 7.1
      vertex 13.3939 -32.3358 7.1
    endloop
  endfacet
  facet normal -0.346117 0.938191 0
    outer loop
      vertex 10.8156 -33.287 7.1
      vertex 13.3939 -32.3358 0
      vertex 10.8156 -33.287 0
    endloop
  endfacet
  facet normal -0.19509 0.980785 0
    outer loop
      vertex 8.17059 -34.0329 0
      vertex 5.47521 -34.5691 7.1
      vertex 8.17059 -34.0329 7.1
    endloop
  endfacet
  facet normal -0.19509 0.980785 0
    outer loop
      vertex 5.47521 -34.5691 7.1
      vertex 8.17059 -34.0329 0
      vertex 5.47521 -34.5691 0
    endloop
  endfacet
  facet normal -0.678801 0.734322 0
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 22.7307 -26.6142 7.1
      vertex 24.7487 -24.7487 7.1
    endloop
  endfacet
  facet normal -0.678801 0.734322 0
    outer loop
      vertex 22.7307 -26.6142 7.1
      vertex 24.7487 -24.7487 0
      vertex 22.7307 -26.6142 0
    endloop
  endfacet
  facet normal -0.55557 0.83147 0
    outer loop
      vertex 20.5725 -28.3156 0
      vertex 18.2874 -29.8424 7.1
      vertex 20.5725 -28.3156 7.1
    endloop
  endfacet
  facet normal -0.55557 0.83147 0
    outer loop
      vertex 18.2874 -29.8424 7.1
      vertex 20.5725 -28.3156 0
      vertex 18.2874 -29.8424 0
    endloop
  endfacet
  facet normal -0.418661 0.908143 0
    outer loop
      vertex 15.8897 -31.1852 0
      vertex 13.3939 -32.3358 7.1
      vertex 15.8897 -31.1852 7.1
    endloop
  endfacet
  facet normal -0.418661 0.908143 0
    outer loop
      vertex 13.3939 -32.3358 7.1
      vertex 15.8897 -31.1852 0
      vertex 13.3939 -32.3358 0
    endloop
  endfacet
  facet normal -0.734322 0.678801 0
    outer loop
      vertex 24.7487 -24.7487 0
      vertex 26.6142 -22.7307 7.1
      vertex 26.6142 -22.7307 0
    endloop
  endfacet
  facet normal -0.734322 0.678801 0
    outer loop
      vertex 26.6142 -22.7307 7.1
      vertex 24.7487 -24.7487 0
      vertex 24.7487 -24.7487 7.1
    endloop
  endfacet
  facet normal -0.83147 0.55557 0
    outer loop
      vertex 28.3156 -20.5725 0
      vertex 29.8424 -18.2874 7.1
      vertex 29.8424 -18.2874 0
    endloop
  endfacet
  facet normal -0.83147 0.55557 0
    outer loop
      vertex 29.8424 -18.2874 7.1
      vertex 28.3156 -20.5725 0
      vertex 28.3156 -20.5725 7.1
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex 29.8424 -18.2874 0
      vertex 31.1852 -15.8897 7.1
      vertex 31.1852 -15.8897 0
    endloop
  endfacet
  facet normal -0.872496 0.488621 0
    outer loop
      vertex 31.1852 -15.8897 7.1
      vertex 29.8424 -18.2874 0
      vertex 29.8424 -18.2874 7.1
    endloop
  endfacet
  facet normal -0.980785 0.19509 0
    outer loop
      vertex 34.0329 -8.17059 0
      vertex 34.5691 -5.47521 7.1
      vertex 34.5691 -5.47521 0
    endloop
  endfacet
  facet normal -0.980785 0.19509 0
    outer loop
      vertex 34.5691 -5.47521 7.1
      vertex 34.0329 -8.17059 0
      vertex 34.0329 -8.17059 7.1
    endloop
  endfacet
  facet normal -0.993069 0.117537 0
    outer loop
      vertex 34.5691 -5.47521 0
      vertex 34.8921 -2.74607 7.1
      vertex 34.8921 -2.74607 0
    endloop
  endfacet
  facet normal -0.993069 0.117537 0
    outer loop
      vertex 34.8921 -2.74607 7.1
      vertex 34.5691 -5.47521 0
      vertex 34.5691 -5.47521 7.1
    endloop
  endfacet
  facet normal 0.619094 0.785317 -0
    outer loop
      vertex -20.5725 -28.3156 0
      vertex -22.7307 -26.6142 7.1
      vertex -20.5725 -28.3156 7.1
    endloop
  endfacet
  facet normal 0.619094 0.785317 0
    outer loop
      vertex -22.7307 -26.6142 7.1
      vertex -20.5725 -28.3156 0
      vertex -22.7307 -26.6142 0
    endloop
  endfacet
  facet normal 0.488621 0.872496 -0
    outer loop
      vertex -15.8897 -31.1852 0
      vertex -18.2874 -29.8424 7.1
      vertex -15.8897 -31.1852 7.1
    endloop
  endfacet
  facet normal 0.488621 0.872496 0
    outer loop
      vertex -18.2874 -29.8424 7.1
      vertex -15.8897 -31.1852 0
      vertex -18.2874 -29.8424 0
    endloop
  endfacet
  facet normal 0.27144 0.962455 -0
    outer loop
      vertex -8.17059 -34.0329 0
      vertex -10.8156 -33.287 7.1
      vertex -8.17059 -34.0329 7.1
    endloop
  endfacet
  facet normal 0.27144 0.962455 0
    outer loop
      vertex -10.8156 -33.287 7.1
      vertex -8.17059 -34.0329 0
      vertex -10.8156 -33.287 0
    endloop
  endfacet
  facet normal 0.0392604 0.999229 -0
    outer loop
      vertex 0 -35 0
      vertex -2.74607 -34.8921 7.1
      vertex 0 -35 7.1
    endloop
  endfacet
  facet normal 0.0392604 0.999229 0
    outer loop
      vertex -2.74607 -34.8921 7.1
      vertex 0 -35 0
      vertex -2.74607 -34.8921 0
    endloop
  endfacet
  facet normal 0.908143 0.418661 0
    outer loop
      vertex -31.1852 -15.8897 7.1
      vertex -32.3358 -13.3939 0
      vertex -32.3358 -13.3939 7.1
    endloop
  endfacet
  facet normal 0.908143 0.418661 0
    outer loop
      vertex -32.3358 -13.3939 0
      vertex -31.1852 -15.8897 7.1
      vertex -31.1852 -15.8897 0
    endloop
  endfacet
  facet normal 0.83147 0.55557 0
    outer loop
      vertex -28.3156 -20.5725 7.1
      vertex -29.8424 -18.2874 0
      vertex -29.8424 -18.2874 7.1
    endloop
  endfacet
  facet normal 0.83147 0.55557 0
    outer loop
      vertex -29.8424 -18.2874 0
      vertex -28.3156 -20.5725 7.1
      vertex -28.3156 -20.5725 0
    endloop
  endfacet
  facet normal 0.734322 0.678801 0
    outer loop
      vertex -24.7487 -24.7487 7.1
      vertex -26.6142 -22.7307 0
      vertex -26.6142 -22.7307 7.1
    endloop
  endfacet
  facet normal 0.734322 0.678801 0
    outer loop
      vertex -26.6142 -22.7307 0
      vertex -24.7487 -24.7487 7.1
      vertex -24.7487 -24.7487 0
    endloop
  endfacet
  facet normal 0.980785 0.19509 0
    outer loop
      vertex -34.0329 -8.17059 7.1
      vertex -34.5691 -5.47521 0
      vertex -34.5691 -5.47521 7.1
    endloop
  endfacet
  facet normal 0.980785 0.19509 0
    outer loop
      vertex -34.5691 -5.47521 0
      vertex -34.0329 -8.17059 7.1
      vertex -34.0329 -8.17059 0
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex -32.3358 -13.3939 7.1
      vertex -33.287 -10.8156 0
      vertex -33.287 -10.8156 7.1
    endloop
  endfacet
  facet normal 0.938191 0.346117 0
    outer loop
      vertex -33.287 -10.8156 0
      vertex -32.3358 -13.3939 7.1
      vertex -32.3358 -13.3939 0
    endloop
  endfacet
  facet normal 0.993069 0.117537 0
    outer loop
      vertex -34.5691 -5.47521 7.1
      vertex -34.8921 -2.74607 0
      vertex -34.8921 -2.74607 7.1
    endloop
  endfacet
  facet normal 0.993069 0.117537 0
    outer loop
      vertex -34.8921 -2.74607 0
      vertex -34.5691 -5.47521 7.1
      vertex -34.5691 -5.47521 0
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 10.8156 -33.287 0
      vertex 8.17059 -34.0329 7.1
      vertex 10.8156 -33.287 7.1
    endloop
  endfacet
  facet normal -0.27144 0.962455 0
    outer loop
      vertex 8.17059 -34.0329 7.1
      vertex 10.8156 -33.287 0
      vertex 8.17059 -34.0329 0
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex 18.2874 -29.8424 0
      vertex 15.8897 -31.1852 7.1
      vertex 18.2874 -29.8424 7.1
    endloop
  endfacet
  facet normal -0.488621 0.872496 0
    outer loop
      vertex 15.8897 -31.1852 7.1
      vertex 18.2874 -29.8424 0
      vertex 15.8897 -31.1852 0
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex 26.6142 -22.7307 0
      vertex 28.3156 -20.5725 7.1
      vertex 28.3156 -20.5725 0
    endloop
  endfacet
  facet normal -0.785317 0.619094 0
    outer loop
      vertex 28.3156 -20.5725 7.1
      vertex 26.6142 -22.7307 0
      vertex 26.6142 -22.7307 7.1
    endloop
  endfacet
  facet normal -0.908143 0.418661 0
    outer loop
      vertex 31.1852 -15.8897 0
      vertex 32.3358 -13.3939 7.1
      vertex 32.3358 -13.3939 0
    endloop
  endfacet
  facet normal -0.908143 0.418661 0
    outer loop
      vertex 32.3358 -13.3939 7.1
      vertex 31.1852 -15.8897 0
      vertex 31.1852 -15.8897 7.1
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex -29.8424 -18.2874 7.1
      vertex -31.1852 -15.8897 0
      vertex -31.1852 -15.8897 7.1
    endloop
  endfacet
  facet normal 0.872496 0.488621 0
    outer loop
      vertex -31.1852 -15.8897 0
      vertex -29.8424 -18.2874 7.1
      vertex -29.8424 -18.2874 0
    endloop
  endfacet
  facet normal 0.962455 0.27144 0
    outer loop
      vertex -33.287 -10.8156 7.1
      vertex -34.0329 -8.17059 0
      vertex -34.0329 -8.17059 7.1
    endloop
  endfacet
  facet normal 0.962455 0.27144 0
    outer loop
      vertex -34.0329 -8.17059 0
      vertex -33.287 -10.8156 7.1
      vertex -33.287 -10.8156 0
    endloop
  endfacet
  facet normal 1 -0 0
    outer loop
      vertex -13 -38 19
      vertex -13 38 16.91
      vertex -13 38 19
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -13 38 16.91
      vertex -13 -38 19
      vertex -13 -38 16.91
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 13 -38 16.91
      vertex 13 38 19
      vertex 13 38 16.91
    endloop
  endfacet
  facet normal -1 -0 0
    outer loop
      vertex 13 38 19
      vertex 13 -38 16.91
      vertex 13 -38 19
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 16.91
      vertex 4.85756 38 19
      vertex 4.74844 38 18.8875
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 16.91
      vertex 4.74844 38 18.8875
      vertex 3.87382 38 18.003
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 16.91
      vertex 3.87382 38 18.003
      vertex 3.50856 38 17.6336
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 16.91
      vertex 3.50856 38 17.6336
      vertex 3.23449 38 17.3634
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 16.91
      vertex 3.23449 38 17.3634
      vertex 2.77461 38 16.91
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 4.85756 38 19
      vertex 13 38 16.91
      vertex 13 38 19
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -13 38 16.91
      vertex -4.85756 38 19
      vertex -13 38 19
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -4.85756 38 19
      vertex -13 38 16.91
      vertex -4.74844 38 18.8875
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -4.74844 38 18.8875
      vertex -13 38 16.91
      vertex -3.87382 38 18.003
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -3.87382 38 18.003
      vertex -13 38 16.91
      vertex -3.50856 38 17.6336
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -3.50856 38 17.6336
      vertex -13 38 16.91
      vertex -3.23449 38 17.3634
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -3.23449 38 17.3634
      vertex -13 38 16.91
      vertex -2.77461 38 16.91
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 2.77461 38 16.91
      vertex 13 -38 16.91
      vertex 13 38 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.67302 38.222 16.91
      vertex 2.77461 38 16.91
      vertex 2.77164 38.008 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.77461 38 16.91
      vertex 2.67302 38.222 16.91
      vertex -2.77461 38 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 2.67302 38.222 16.91
      vertex 2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 2.55792 38.4275 16.91
      vertex 2.42705 38.6234 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 2.42705 38.6234 16.91
      vertex 2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 2.28122 38.8083 16.91
      vertex 2.12132 38.9813 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 2.12132 38.9813 16.91
      vertex 1.94834 39.1412 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 1.94834 39.1412 16.91
      vertex 1.76336 39.287 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 1.76336 39.287 16.91
      vertex 1.5675 39.4179 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 1.5675 39.4179 16.91
      vertex 1.36197 39.533 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 1.36197 39.533 16.91
      vertex 1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 1.14805 39.6316 16.91
      vertex 0.927051 39.7132 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 0.927051 39.7132 16.91
      vertex 0.700336 39.7771 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 0.700336 39.7771 16.91
      vertex 0.469303 39.8231 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 0.469303 39.8231 16.91
      vertex 0.235376 39.8508 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 0.235376 39.8508 16.91
      vertex 0 39.86 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex 0 39.86 16.91
      vertex -0.235376 39.8508 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -0.235376 39.8508 16.91
      vertex -0.469303 39.8231 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -0.469303 39.8231 16.91
      vertex -0.700336 39.7771 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -0.700336 39.7771 16.91
      vertex -0.927051 39.7132 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -0.927051 39.7132 16.91
      vertex -1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -1.14805 39.6316 16.91
      vertex -1.36197 39.533 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -1.36197 39.533 16.91
      vertex -1.5675 39.4179 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -1.5675 39.4179 16.91
      vertex -1.76336 39.287 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -1.76336 39.287 16.91
      vertex -1.94834 39.1412 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -1.94834 39.1412 16.91
      vertex -2.12132 38.9813 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -2.12132 38.9813 16.91
      vertex -2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -2.28122 38.8083 16.91
      vertex -2.42705 38.6234 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -2.42705 38.6234 16.91
      vertex -2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -2.55792 38.4275 16.91
      vertex -2.67302 38.222 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -2.67302 38.222 16.91
      vertex -2.77164 38.008 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.77461 38 16.91
      vertex -2.77461 38 16.91
      vertex 13 -38 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 16.91
      vertex -2.77461 38 16.91
      vertex -13 38 16.91
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 16.91
      vertex -13 -38 16.91
      vertex 13 -38 16.91
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 13 -38 16.91
      vertex -13 -38 19
      vertex 13 -38 19
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -13 -38 19
      vertex 13 -38 16.91
      vertex -13 -38 16.91
    endloop
  endfacet
  facet normal 0.086224 -0.719335 0.689291
    outer loop
      vertex -0.469303 39.8231 16.91
      vertex -0.391548 41.8351 19
      vertex -0.392662 41.835 19
    endloop
  endfacet
  facet normal 0.0851445 -0.719382 0.689376
    outer loop
      vertex -0.391548 41.8351 19
      vertex -0.469303 39.8231 16.91
      vertex -0.235376 39.8508 16.91
    endloop
  endfacet
  facet normal 0.568886 -0.448474 0.689377
    outer loop
      vertex -2.28122 38.8083 16.91
      vertex -3.79479 40.1011 19
      vertex -4.03669 39.7942 19
    endloop
  endfacet
  facet normal -0.448473 -0.568886 0.689377
    outer loop
      vertex 3.24017 40.6555 19
      vertex 2.93333 40.8974 19
      vertex 1.76336 39.287 16.91
    endloop
  endfacet
  facet normal -0.196633 -0.697206 0.689376
    outer loop
      vertex 1.54214 41.6062 19
      vertex 1.16608 41.7123 19
      vertex 0.927051 39.7132 16.91
    endloop
  endfacet
  facet normal -0.679698 -0.250577 0.689363
    outer loop
      vertex 4.6106 38.7698 19
      vertex 3.23449 38 17.3634
      vertex 4.61099 38.7687 19
    endloop
  endfacet
  facet normal -0.67963 -0.250726 0.689376
    outer loop
      vertex 2.77164 38.008 16.91
      vertex 3.23449 38 17.3634
      vertex 4.6106 38.7698 19
    endloop
  endfacet
  facet normal -0.679625 -0.250753 0.689371
    outer loop
      vertex 3.23449 38 17.3634
      vertex 2.77164 38.008 16.91
      vertex 2.77461 38 16.91
    endloop
  endfacet
  facet normal 0.601922 -0.403029 0.68939
    outer loop
      vertex -4.038 39.7924 19
      vertex -2.42705 38.6234 16.91
      vertex -4.03738 39.7933 19
    endloop
  endfacet
  facet normal 0.602321 -0.402455 0.689376
    outer loop
      vertex -2.42705 38.6234 16.91
      vertex -4.038 39.7924 19
      vertex -2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal 0.697209 -0.196631 0.689373
    outer loop
      vertex -4.74844 38 18.8875
      vertex -4.74653 38.4011 19
      vertex -4.85259 38.025 19
    endloop
  endfacet
  facet normal 0.697205 -0.196632 0.689377
    outer loop
      vertex -4.74653 38.4011 19
      vertex -4.74844 38 18.8875
      vertex -3.87382 38 18.003
    endloop
  endfacet
  facet normal 0.491724 -0.531947 0.689376
    outer loop
      vertex -3.52798 40.3896 19
      vertex -2.12132 38.9813 16.91
      vertex -1.94834 39.1412 16.91
    endloop
  endfacet
  facet normal 0.491002 -0.532639 0.689357
    outer loop
      vertex -2.12132 38.9813 16.91
      vertex -3.52798 40.3896 19
      vertex -3.5288 40.3888 19
    endloop
  endfacet
  facet normal 0.448473 -0.568886 0.689377
    outer loop
      vertex -1.76336 39.287 16.91
      vertex -2.93333 40.8974 19
      vertex -3.24017 40.6555 19
    endloop
  endfacet
  facet normal 0.303278 -0.657862 0.689377
    outer loop
      vertex -1.14805 39.6316 16.91
      vertex -1.90977 41.4706 19
      vertex -2.26461 41.307 19
    endloop
  endfacet
  facet normal 0.251243 -0.67945 0.689365
    outer loop
      vertex -1.54319 41.6058 19
      vertex -0.927051 39.7132 16.91
      vertex -1.54214 41.6062 19
    endloop
  endfacet
  facet normal 0.250731 -0.679629 0.689376
    outer loop
      vertex -0.927051 39.7132 16.91
      vertex -1.54319 41.6058 19
      vertex -1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal -0.448463 -0.568895 0.689376
    outer loop
      vertex 3.24017 40.6555 19
      vertex 1.94834 39.1412 16.91
      vertex 3.24106 40.6548 19
    endloop
  endfacet
  facet normal -0.448472 -0.568887 0.689377
    outer loop
      vertex 1.94834 39.1412 16.91
      vertex 3.24017 40.6555 19
      vertex 1.76336 39.287 16.91
    endloop
  endfacet
  facet normal -0.0284381 -0.723845 0.689376
    outer loop
      vertex 0.235376 39.8508 16.91
      vertex 0.391548 41.8351 19
      vertex 0.00112076 41.8504 19
    endloop
  endfacet
  facet normal -0.303278 -0.657862 0.689377
    outer loop
      vertex 2.26461 41.307 19
      vertex 1.90977 41.4706 19
      vertex 1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal -0.697208 -0.196626 0.689376
    outer loop
      vertex 3.87382 38 18.003
      vertex 4.74623 38.4021 19
      vertex 3.50856 38 17.6336
    endloop
  endfacet
  facet normal -0.697156 -0.196768 0.689388
    outer loop
      vertex 4.74623 38.4021 19
      vertex 3.87382 38 18.003
      vertex 4.74653 38.4011 19
    endloop
  endfacet
  facet normal 0.141327 -0.710484 0.689376
    outer loop
      vertex -0.469303 39.8231 16.91
      vertex -0.780682 41.789 19
      vertex -1.1639 41.7128 19
    endloop
  endfacet
  facet normal 0.0851442 -0.719383 0.689376
    outer loop
      vertex -0.469303 39.8231 16.91
      vertex -0.392662 41.835 19
      vertex -0.780682 41.789 19
    endloop
  endfacet
  facet normal 0.679627 -0.250732 0.689377
    outer loop
      vertex -4.61099 38.7687 19
      vertex -3.50856 38 17.6336
      vertex -3.23449 38 17.3634
    endloop
  endfacet
  facet normal 0.679629 -0.25073 0.689376
    outer loop
      vertex -3.50856 38 17.6336
      vertex -4.61099 38.7687 19
      vertex -4.74623 38.4021 19
    endloop
  endfacet
  facet normal 0.657827 -0.303352 0.689378
    outer loop
      vertex -4.44702 39.1246 19
      vertex -2.67302 38.222 16.91
      vertex -4.44655 39.1256 19
    endloop
  endfacet
  facet normal 0.657862 -0.303278 0.689376
    outer loop
      vertex -2.67302 38.222 16.91
      vertex -4.44702 39.1246 19
      vertex -2.77164 38.008 16.91
    endloop
  endfacet
  facet normal 0.568884 -0.448477 0.689376
    outer loop
      vertex -4.03669 39.7942 19
      vertex -2.42705 38.6234 16.91
      vertex -2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal 0.56901 -0.448311 0.68938
    outer loop
      vertex -2.42705 38.6234 16.91
      vertex -4.03669 39.7942 19
      vertex -4.03738 39.7933 19
    endloop
  endfacet
  facet normal 0.40246 -0.602317 0.689377
    outer loop
      vertex -2.9324 40.898 19
      vertex -1.76336 39.287 16.91
      vertex -1.5675 39.4179 16.91
    endloop
  endfacet
  facet normal 0.401905 -0.602703 0.689363
    outer loop
      vertex -1.76336 39.287 16.91
      vertex -2.9324 40.898 19
      vertex -2.93333 40.8974 19
    endloop
  endfacet
  facet normal 0.491726 -0.531945 0.689377
    outer loop
      vertex -1.94834 39.1412 16.91
      vertex -3.24106 40.6548 19
      vertex -3.52798 40.3896 19
    endloop
  endfacet
  facet normal 0.196633 -0.697206 0.689376
    outer loop
      vertex -0.927051 39.7132 16.91
      vertex -1.16608 41.7123 19
      vertex -1.54214 41.6062 19
    endloop
  endfacet
  facet normal -0.353954 -0.632041 0.689377
    outer loop
      vertex 2.26563 41.3065 19
      vertex 1.5675 39.4179 16.91
      vertex 2.60752 41.1151 19
    endloop
  endfacet
  facet normal -0.353963 -0.632037 0.689376
    outer loop
      vertex 1.5675 39.4179 16.91
      vertex 2.26563 41.3065 19
      vertex 1.36197 39.533 16.91
    endloop
  endfacet
  facet normal -0.251243 -0.67945 0.689365
    outer loop
      vertex 0.927051 39.7132 16.91
      vertex 1.54319 41.6058 19
      vertex 1.54214 41.6062 19
    endloop
  endfacet
  facet normal -0.250731 -0.679629 0.689376
    outer loop
      vertex 1.54319 41.6058 19
      vertex 0.927051 39.7132 16.91
      vertex 1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal -0.141337 -0.710481 0.689377
    outer loop
      vertex 0.700336 39.7771 16.91
      vertex 1.1639 41.7128 19
      vertex 0.469303 39.8231 16.91
    endloop
  endfacet
  facet normal -0.140471 -0.71067 0.689359
    outer loop
      vertex 1.1639 41.7128 19
      vertex 0.700336 39.7771 16.91
      vertex 1.165 41.7126 19
    endloop
  endfacet
  facet normal 0.0284365 -0.723845 0.689376
    outer loop
      vertex 0 39.86 16.91
      vertex -0.00112076 41.8504 19
      vertex -0.235376 39.8508 16.91
    endloop
  endfacet
  facet normal 0.0271022 -0.723872 0.689402
    outer loop
      vertex -0.00112076 41.8504 19
      vertex 0 39.86 16.91
      vertex 0 41.8505 19
    endloop
  endfacet
  facet normal 0.0284381 -0.723845 0.689376
    outer loop
      vertex -0.235376 39.8508 16.91
      vertex -0.00112076 41.8504 19
      vertex -0.391548 41.8351 19
    endloop
  endfacet
  facet normal -0.196626 -0.697207 0.689377
    outer loop
      vertex 0.927051 39.7132 16.91
      vertex 1.165 41.7126 19
      vertex 0.700336 39.7771 16.91
    endloop
  endfacet
  facet normal -0.197065 -0.697118 0.689342
    outer loop
      vertex 1.165 41.7126 19
      vertex 0.927051 39.7132 16.91
      vertex 1.16608 41.7123 19
    endloop
  endfacet
  facet normal -0.63204 -0.353956 0.689377
    outer loop
      vertex 4.446 39.1266 19
      vertex 4.25508 39.4675 19
      vertex 2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal -0.631776 -0.354449 0.689365
    outer loop
      vertex 4.446 39.1266 19
      vertex 2.67302 38.222 16.91
      vertex 4.44655 39.1256 19
    endloop
  endfacet
  facet normal -0.632039 -0.353958 0.689376
    outer loop
      vertex 2.67302 38.222 16.91
      vertex 4.446 39.1266 19
      vertex 2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal -0.491002 -0.532639 0.689357
    outer loop
      vertex 3.52798 40.3896 19
      vertex 2.12132 38.9813 16.91
      vertex 3.5288 40.3888 19
    endloop
  endfacet
  facet normal -0.491724 -0.531947 0.689376
    outer loop
      vertex 2.12132 38.9813 16.91
      vertex 3.52798 40.3896 19
      vertex 1.94834 39.1412 16.91
    endloop
  endfacet
  facet normal -0.491726 -0.531945 0.689377
    outer loop
      vertex 3.52798 40.3896 19
      vertex 3.24106 40.6548 19
      vertex 1.94834 39.1412 16.91
    endloop
  endfacet
  facet normal -0.679629 -0.25073 0.689376
    outer loop
      vertex 4.61099 38.7687 19
      vertex 3.50856 38 17.6336
      vertex 4.74623 38.4021 19
    endloop
  endfacet
  facet normal -0.679627 -0.250732 0.689377
    outer loop
      vertex 3.50856 38 17.6336
      vertex 4.61099 38.7687 19
      vertex 3.23449 38 17.3634
    endloop
  endfacet
  facet normal 0.197065 -0.697118 0.689342
    outer loop
      vertex -0.927051 39.7132 16.91
      vertex -1.165 41.7126 19
      vertex -1.16608 41.7123 19
    endloop
  endfacet
  facet normal 0.196626 -0.697207 0.689377
    outer loop
      vertex -1.165 41.7126 19
      vertex -0.927051 39.7132 16.91
      vertex -0.700336 39.7771 16.91
    endloop
  endfacet
  facet normal 0.632039 -0.353958 0.689376
    outer loop
      vertex -4.446 39.1266 19
      vertex -2.67302 38.222 16.91
      vertex -2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal 0.631776 -0.354449 0.689365
    outer loop
      vertex -2.67302 38.222 16.91
      vertex -4.446 39.1266 19
      vertex -4.44655 39.1256 19
    endloop
  endfacet
  facet normal 0.697156 -0.196768 0.689388
    outer loop
      vertex -3.87382 38 18.003
      vertex -4.74623 38.4021 19
      vertex -4.74653 38.4011 19
    endloop
  endfacet
  facet normal 0.697208 -0.196626 0.689376
    outer loop
      vertex -4.74623 38.4021 19
      vertex -3.87382 38 18.003
      vertex -3.50856 38 17.6336
    endloop
  endfacet
  facet normal 0.63204 -0.353956 0.689377
    outer loop
      vertex -2.55792 38.4275 16.91
      vertex -4.25508 39.4675 19
      vertex -4.446 39.1266 19
    endloop
  endfacet
  facet normal 0.602319 -0.402457 0.689377
    outer loop
      vertex -2.55792 38.4275 16.91
      vertex -4.038 39.7924 19
      vertex -4.25508 39.4675 19
    endloop
  endfacet
  facet normal 0.679625 -0.250753 0.689371
    outer loop
      vertex -2.77164 38.008 16.91
      vertex -3.23449 38 17.3634
      vertex -2.77461 38 16.91
    endloop
  endfacet
  facet normal 0.67963 -0.250726 0.689376
    outer loop
      vertex -4.6106 38.7698 19
      vertex -3.23449 38 17.3634
      vertex -2.77164 38.008 16.91
    endloop
  endfacet
  facet normal 0.679698 -0.250577 0.689363
    outer loop
      vertex -3.23449 38 17.3634
      vertex -4.6106 38.7698 19
      vertex -4.61099 38.7687 19
    endloop
  endfacet
  facet normal 0.657863 -0.303277 0.689376
    outer loop
      vertex -2.77164 38.008 16.91
      vertex -4.44702 39.1246 19
      vertex -4.6106 38.7698 19
    endloop
  endfacet
  facet normal 0.303274 -0.657864 0.689376
    outer loop
      vertex -2.26461 41.307 19
      vertex -1.36197 39.533 16.91
      vertex -1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal 0.305112 -0.656974 0.689414
    outer loop
      vertex -1.36197 39.533 16.91
      vertex -2.26461 41.307 19
      vertex -2.26563 41.3065 19
    endloop
  endfacet
  facet normal 0.448472 -0.568887 0.689377
    outer loop
      vertex -3.24017 40.6555 19
      vertex -1.94834 39.1412 16.91
      vertex -1.76336 39.287 16.91
    endloop
  endfacet
  facet normal 0.448463 -0.568895 0.689376
    outer loop
      vertex -1.94834 39.1412 16.91
      vertex -3.24017 40.6555 19
      vertex -3.24106 40.6548 19
    endloop
  endfacet
  facet normal 0.532 -0.491669 0.689375
    outer loop
      vertex -3.52956 40.388 19
      vertex -2.12132 38.9813 16.91
      vertex -3.5288 40.3888 19
    endloop
  endfacet
  facet normal 0.531947 -0.491724 0.689377
    outer loop
      vertex -2.12132 38.9813 16.91
      vertex -3.52956 40.388 19
      vertex -2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal 0.531947 -0.491724 0.689377
    outer loop
      vertex -2.28122 38.8083 16.91
      vertex -3.52956 40.388 19
      vertex -3.79479 40.1011 19
    endloop
  endfacet
  facet normal 0.250723 -0.679631 0.689377
    outer loop
      vertex -1.14805 39.6316 16.91
      vertex -1.54319 41.6058 19
      vertex -1.90977 41.4706 19
    endloop
  endfacet
  facet normal -0.402459 -0.602318 0.689377
    outer loop
      vertex 2.9324 40.898 19
      vertex 2.60752 41.1151 19
      vertex 1.5675 39.4179 16.91
    endloop
  endfacet
  facet normal -0.401905 -0.602703 0.689363
    outer loop
      vertex 2.9324 40.898 19
      vertex 1.76336 39.287 16.91
      vertex 2.93333 40.8974 19
    endloop
  endfacet
  facet normal -0.40246 -0.602317 0.689377
    outer loop
      vertex 1.76336 39.287 16.91
      vertex 2.9324 40.898 19
      vertex 1.5675 39.4179 16.91
    endloop
  endfacet
  facet normal -0.0851445 -0.719382 0.689376
    outer loop
      vertex 0.469303 39.8231 16.91
      vertex 0.391548 41.8351 19
      vertex 0.235376 39.8508 16.91
    endloop
  endfacet
  facet normal -0.086224 -0.719335 0.689291
    outer loop
      vertex 0.391548 41.8351 19
      vertex 0.469303 39.8231 16.91
      vertex 0.392662 41.835 19
    endloop
  endfacet
  facet normal -0.0271022 -0.723872 0.689402
    outer loop
      vertex 0 39.86 16.91
      vertex 0.00112076 41.8504 19
      vertex 0 41.8505 19
    endloop
  endfacet
  facet normal -0.0284365 -0.723845 0.689376
    outer loop
      vertex 0.00112076 41.8504 19
      vertex 0 39.86 16.91
      vertex 0.235376 39.8508 16.91
    endloop
  endfacet
  facet normal -0.250723 -0.679631 0.689377
    outer loop
      vertex 1.90977 41.4706 19
      vertex 1.54319 41.6058 19
      vertex 1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal -0.602319 -0.402457 0.689377
    outer loop
      vertex 4.25508 39.4675 19
      vertex 4.038 39.7924 19
      vertex 2.55792 38.4275 16.91
    endloop
  endfacet
  facet normal -0.532 -0.491669 0.689375
    outer loop
      vertex 2.12132 38.9813 16.91
      vertex 3.52956 40.388 19
      vertex 3.5288 40.3888 19
    endloop
  endfacet
  facet normal -0.531947 -0.491724 0.689377
    outer loop
      vertex 3.52956 40.388 19
      vertex 2.12132 38.9813 16.91
      vertex 2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal -0.657827 -0.303352 0.689378
    outer loop
      vertex 2.67302 38.222 16.91
      vertex 4.44702 39.1246 19
      vertex 4.44655 39.1256 19
    endloop
  endfacet
  facet normal -0.657862 -0.303278 0.689376
    outer loop
      vertex 4.44702 39.1246 19
      vertex 2.67302 38.222 16.91
      vertex 2.77164 38.008 16.91
    endloop
  endfacet
  facet normal -0.657863 -0.303277 0.689376
    outer loop
      vertex 4.6106 38.7698 19
      vertex 4.44702 39.1246 19
      vertex 2.77164 38.008 16.91
    endloop
  endfacet
  facet normal -0.710482 -0.141346 0.689374
    outer loop
      vertex 4.85756 38 19
      vertex 4.85259 38.025 19
      vertex 4.74844 38 18.8875
    endloop
  endfacet
  facet normal 0.140471 -0.71067 0.689359
    outer loop
      vertex -0.700336 39.7771 16.91
      vertex -1.1639 41.7128 19
      vertex -1.165 41.7126 19
    endloop
  endfacet
  facet normal 0.141337 -0.710481 0.689377
    outer loop
      vertex -1.1639 41.7128 19
      vertex -0.700336 39.7771 16.91
      vertex -0.469303 39.8231 16.91
    endloop
  endfacet
  facet normal 0.710482 -0.141346 0.689374
    outer loop
      vertex -4.74844 38 18.8875
      vertex -4.85259 38.025 19
      vertex -4.85756 38 19
    endloop
  endfacet
  facet normal 0.402459 -0.602318 0.689377
    outer loop
      vertex -1.5675 39.4179 16.91
      vertex -2.60752 41.1151 19
      vertex -2.9324 40.898 19
    endloop
  endfacet
  facet normal 0.353963 -0.632037 0.689376
    outer loop
      vertex -2.26563 41.3065 19
      vertex -1.5675 39.4179 16.91
      vertex -1.36197 39.533 16.91
    endloop
  endfacet
  facet normal 0.353954 -0.632041 0.689377
    outer loop
      vertex -1.5675 39.4179 16.91
      vertex -2.26563 41.3065 19
      vertex -2.60752 41.1151 19
    endloop
  endfacet
  facet normal -0.305112 -0.656974 0.689414
    outer loop
      vertex 2.26461 41.307 19
      vertex 1.36197 39.533 16.91
      vertex 2.26563 41.3065 19
    endloop
  endfacet
  facet normal -0.303274 -0.657864 0.689376
    outer loop
      vertex 1.36197 39.533 16.91
      vertex 2.26461 41.307 19
      vertex 1.14805 39.6316 16.91
    endloop
  endfacet
  facet normal -0.0851442 -0.719383 0.689376
    outer loop
      vertex 0.469303 39.8231 16.91
      vertex 0.780682 41.789 19
      vertex 0.392662 41.835 19
    endloop
  endfacet
  facet normal -0.141327 -0.710484 0.689376
    outer loop
      vertex 1.1639 41.7128 19
      vertex 0.780682 41.789 19
      vertex 0.469303 39.8231 16.91
    endloop
  endfacet
  facet normal -0.531947 -0.491724 0.689377
    outer loop
      vertex 3.79479 40.1011 19
      vertex 3.52956 40.388 19
      vertex 2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal -0.697205 -0.196632 0.689377
    outer loop
      vertex 4.74844 38 18.8875
      vertex 4.74653 38.4011 19
      vertex 3.87382 38 18.003
    endloop
  endfacet
  facet normal -0.697209 -0.196631 0.689373
    outer loop
      vertex 4.74653 38.4011 19
      vertex 4.74844 38 18.8875
      vertex 4.85259 38.025 19
    endloop
  endfacet
  facet normal -0.568886 -0.448474 0.689377
    outer loop
      vertex 4.03669 39.7942 19
      vertex 3.79479 40.1011 19
      vertex 2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal -0.56901 -0.448311 0.68938
    outer loop
      vertex 4.03669 39.7942 19
      vertex 2.42705 38.6234 16.91
      vertex 4.03738 39.7933 19
    endloop
  endfacet
  facet normal -0.568884 -0.448477 0.689376
    outer loop
      vertex 2.42705 38.6234 16.91
      vertex 4.03669 39.7942 19
      vertex 2.28122 38.8083 16.91
    endloop
  endfacet
  facet normal -0.601922 -0.403029 0.68939
    outer loop
      vertex 2.42705 38.6234 16.91
      vertex 4.038 39.7924 19
      vertex 4.03738 39.7933 19
    endloop
  endfacet
  facet normal -0.602321 -0.402455 0.689376
    outer loop
      vertex 4.038 39.7924 19
      vertex 2.42705 38.6234 16.91
      vertex 2.55792 38.4275 16.91
    endloop
  endfacet
endsolid OpenSCAD_Model


==> anc/3Dprints/HalbachHolder/GradientHolder.scad <==
/* Holder for Hallbach array for Ibidi chips
  Version 1: Feb 2020, Leon Abelmann
*/
 
//$vpd=400; //Viewport, defines the zoom factor after auto reload
$fn=200; //High res
//$fn = 20; //Low res for testing

/* Holder */
W0=35; // Width of holder
L0=90; // Length of holder
D0=6;  // Thickness of holder
EdgeWidth = 1; // Small edge around the holder to prevent liquid escaping
EdgeHeight = 1;

/* Dimensions of the Ibidi chip*/
W1=26; // Width 
L1=76; // Length
D1=2.1;  // Thickness

/* Dimensions of the Halbach insert */
N=8; //Number of Halbach pairs (20 mm)
gap=0.45; //How deep the magnet surface should be recessed

/* Dimensions of the magnet slots */
h=1.5;
w=1;
d=15.2;

/* Entire design */
//translate([0,0,(D0 + EdgeHeight)/2]) halbachHolder();

//Cut for cross section
difference(){
     color("gray")
     halbachHolder();
     translate([0,-25,-25]) cube([50,30,50]);
     }
color("blue"){
     translate([0,0,(D0/2-D1)+0.02]){
	  halbachInsert();}
}



//translate([0,0,D0/2 - D1]) halbach();
/* holder(); */
/* IbidiInsert(); */
//halbach();
//halbachInsert();

module halbachHolder(){
     difference() {
	  translate([0,0,0]) holder();
	  translate([0,0,(D0-D1)/2+0.01]) IbidiInsert();
	  translate([0,0,(D0/2-D1)+0.02]) halbachInsert();
     }
}

module holder(){
     difference(){
	  cube([W0, L0, D0+EdgeHeight],center=true);
	  translate([0,0,(D0)/2+0.01])
	       cube([W0-2*EdgeWidth, L0-2*EdgeWidth, EdgeHeight], center=true);
     }
     // Perhaps add feet LEON
}

module IbidiInsert(){
     cube([W1, L1, D1],center=true);
     // little opening to lift out chip
     translate([0,0.97*L1/2,0]){
	  cylinder(h=D1,r1=3,r2=5,center=true);
     }
     
}

/* Part to be removed from holder (Halbach recessed by gap) */
module halbachInsert(){
     rotate([180,0,90]) translate([-8*(w+h),-d/2,gap]) {
	  union(){
	       halbach();
	       translate([0,0,-gap]) cube([8*(w+h),d,gap]);
	  }
     }
}

/* Complete Halbach array */
module halbach(){
     union(){
	  for (i=[1:8]) {
	       translate([(i-1)*(w+h),0,0]) {
		    pair();
	       }
	  }
     }
}

/* On set of the Halbach array */
module pair(){
     union(){
	  cube([w,d,h]);
	  translate([w,0,0]) cube([h,d,w]);
     }
}


==> anc/3Dprints/HalbachHolder/GradientHolder.stl <==
solid OpenSCAD_Model
  facet normal -1 0 0
    outer loop
      vertex -17.5 -45 0
      vertex -17.5 45 7
      vertex -17.5 45 0
    endloop
  endfacet
  facet normal -1 -0 0
    outer loop
      vertex -17.5 45 7
      vertex -17.5 -45 0
      vertex -17.5 -45 7
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 17.5 45 7
      vertex 16.5 44 7
      vertex 17.5 -45 7
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 17.5 45 7
      vertex -16.5 44 7
      vertex 16.5 44 7
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 7
      vertex -17.5 45 7
      vertex -16.5 -44 7
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -17.5 45 7
      vertex -16.5 44 7
      vertex 17.5 45 7
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 16.5 -44 7
      vertex 17.5 -45 7
      vertex 16.5 44 7
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -16.5 -44 7
      vertex 17.5 -45 7
      vertex 16.5 -44 7
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 -44 7
      vertex -17.5 -45 7
      vertex 17.5 -45 7
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -17.5 -45 7
      vertex -16.5 -44 7
      vertex -17.5 45 7
    endloop
  endfacet
  facet normal 1 -0 0
    outer loop
      vertex 17.5 -45 7
      vertex 17.5 45 0
      vertex 17.5 45 7
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex 17.5 45 0
      vertex 17.5 -45 7
      vertex 17.5 -45 0
    endloop
  endfacet
  facet normal 0 0 -1
    outer loop
      vertex -17.5 -45 0
      vertex 17.5 45 0
      vertex 17.5 -45 0
    endloop
  endfacet
  facet normal -0 0 -1
    outer loop
      vertex 17.5 45 0
      vertex -17.5 -45 0
      vertex -17.5 45 0
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -17.5 -45 0
      vertex 17.5 -45 7
      vertex -17.5 -45 7
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 17.5 -45 7
      vertex -17.5 -45 0
      vertex 17.5 -45 0
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 17.5 45 0
      vertex -17.5 45 7
      vertex 17.5 45 7
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -17.5 45 7
      vertex 17.5 45 0
      vertex -17.5 45 0
    endloop
  endfacet
  facet normal 1 -0 0
    outer loop
      vertex -16.5 -44 7
      vertex -16.5 44 6.01
      vertex -16.5 44 7
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -16.5 44 6.01
      vertex -16.5 -44 7
      vertex -16.5 -44 6.01
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 16.5 -44 6.01
      vertex 16.5 44 7
      vertex 16.5 44 6.01
    endloop
  endfacet
  facet normal -1 -0 0
    outer loop
      vertex 16.5 44 7
      vertex 16.5 -44 6.01
      vertex 16.5 -44 7
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 13 38 6.01
      vertex 16.5 -44 6.01
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 3.62512 39.5631 6.01
      vertex 13 38 6.01
      vertex 16.5 44 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.31762 38.204 6.01
      vertex 4.37514 38 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.3024 38.2579 6.01
      vertex 4.31762 38.204 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.19887 38.5386 6.01
      vertex 4.3024 38.2579 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.17945 38.5912 6.01
      vertex 4.19887 38.5386 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.05422 38.8628 6.01
      vertex 4.17945 38.5912 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.03074 38.9138 6.01
      vertex 4.05422 38.8628 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 4.00334 38.9627 6.01
      vertex 4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 3.85718 39.2237 6.01
      vertex 4.00334 38.9627 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 3.691 39.4724 6.01
      vertex 3.85718 39.2237 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 3.65984 39.519 6.01
      vertex 3.691 39.4724 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 6.01
      vertex 3.62512 39.5631 6.01
      vertex 3.65984 39.519 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 3.43993 39.798 6.01
      vertex 3.62512 39.5631 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 3.23689 40.0176 6.01
      vertex 3.43993 39.798 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 3.19882 40.0588 6.01
      vertex 3.23689 40.0176 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 3.15763 40.0969 6.01
      vertex 3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.93798 40.2999 6.01
      vertex 3.15763 40.0969 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.89393 40.3347 6.01
      vertex 2.93798 40.2999 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.65903 40.5198 6.01
      vertex 2.89393 40.3347 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.61239 40.551 6.01
      vertex 2.65903 40.5198 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.36368 40.7172 6.01
      vertex 2.61239 40.551 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.05377 40.8907 6.01
      vertex 2.36368 40.7172 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 2.00283 40.9142 6.01
      vertex 2.05377 40.8907 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 1.73119 41.0395 6.01
      vertex 2.00283 40.9142 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 1.45055 41.143 6.01
      vertex 1.73119 41.0395 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 1.39793 41.1624 6.01
      vertex 1.45055 41.143 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 1.11004 41.2436 6.01
      vertex 1.39793 41.1624 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 1.05606 41.2588 6.01
      vertex 1.11004 41.2436 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 1.00105 41.2698 6.01
      vertex 1.05606 41.2588 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 0.70768 41.3281 6.01
      vertex 1.00105 41.2698 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 0.41063 41.3633 6.01
      vertex 0.70768 41.3281 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 0.354933 41.3699 6.01
      vertex 0.41063 41.3633 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 0.056042 41.3816 6.01
      vertex 0.354933 41.3699 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 16.5 44 6.01
      vertex 0 41.3838 6.01
      vertex 0.056042 41.3816 6.01
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex 0 41.3838 6.01
      vertex 16.5 44 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 0 41.3838 6.01
      vertex -16.5 44 6.01
      vertex -0.056042 41.3816 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -0.056042 41.3816 6.01
      vertex -16.5 44 6.01
      vertex -0.354933 41.3699 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -0.354933 41.3699 6.01
      vertex -16.5 44 6.01
      vertex -0.41063 41.3633 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -0.70768 41.3281 6.01
      vertex -1.05606 41.2588 6.01
      vertex -1.00105 41.2698 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -1.11004 41.2436 6.01
      vertex -1.05606 41.2588 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -1.45055 41.143 6.01
      vertex -1.39793 41.1624 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -2.00283 40.9142 6.01
      vertex -1.73119 41.0395 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -2.89393 40.3347 6.01
      vertex -2.65903 40.5198 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -3.15763 40.0969 6.01
      vertex -2.93798 40.2999 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 6.01
      vertex -3.62512 39.5631 6.01
      vertex -3.43993 39.798 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 6.01
      vertex -3.691 39.4724 6.01
      vertex -3.65984 39.519 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 6.01
      vertex -4.05422 38.8628 6.01
      vertex -4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 6.01
      vertex -4.19887 38.5386 6.01
      vertex -4.17945 38.5912 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 6.01
      vertex -4.31762 38.204 6.01
      vertex -4.3024 38.2579 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.31762 38.204 6.01
      vertex -13 38 6.01
      vertex -4.37514 38 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.19887 38.5386 6.01
      vertex -13 38 6.01
      vertex -4.3024 38.2579 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.05422 38.8628 6.01
      vertex -13 38 6.01
      vertex -4.17945 38.5912 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -4.00334 38.9627 6.01
      vertex -13 38 6.01
      vertex -4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.85718 39.2237 6.01
      vertex -13 38 6.01
      vertex -4.00334 38.9627 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.691 39.4724 6.01
      vertex -13 38 6.01
      vertex -3.85718 39.2237 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.62512 39.5631 6.01
      vertex -13 38 6.01
      vertex -3.65984 39.519 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -3.43993 39.798 6.01
      vertex -3.23689 40.0176 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -3.23689 40.0176 6.01
      vertex -3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.15763 40.0969 6.01
      vertex -16.5 44 6.01
      vertex -3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.89393 40.3347 6.01
      vertex -16.5 44 6.01
      vertex -2.93798 40.2999 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -2.65903 40.5198 6.01
      vertex -2.61239 40.551 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -2.61239 40.551 6.01
      vertex -2.36368 40.7172 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 44 6.01
      vertex -2.36368 40.7172 6.01
      vertex -2.05377 40.8907 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.00283 40.9142 6.01
      vertex -16.5 44 6.01
      vertex -2.05377 40.8907 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.45055 41.143 6.01
      vertex -16.5 44 6.01
      vertex -1.73119 41.0395 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -1.11004 41.2436 6.01
      vertex -16.5 44 6.01
      vertex -1.39793 41.1624 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 38 6.01
      vertex -16.5 44 6.01
      vertex -13 -38 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -3.43993 39.798 6.01
      vertex -16.5 44 6.01
      vertex -13 38 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -0.70768 41.3281 6.01
      vertex -16.5 44 6.01
      vertex -1.05606 41.2588 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -0.41063 41.3633 6.01
      vertex -16.5 44 6.01
      vertex -0.70768 41.3281 6.01
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 13 -38 6.01
      vertex 16.5 -44 6.01
      vertex 13 38 6.01
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -13 -38 6.01
      vertex 16.5 -44 6.01
      vertex 13 -38 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 6.01
      vertex -16.5 -44 6.01
      vertex 16.5 -44 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -16.5 -44 6.01
      vertex -13 -38 6.01
      vertex -16.5 44 6.01
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 16.5 -44 6.01
      vertex -16.5 -44 7
      vertex 16.5 -44 7
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -16.5 -44 7
      vertex 16.5 -44 6.01
      vertex -16.5 -44 6.01
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -16.5 44 6.01
      vertex 16.5 44 7
      vertex -16.5 44 7
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 16.5 44 7
      vertex -16.5 44 6.01
      vertex 16.5 44 6.01
    endloop
  endfacet
  facet normal 1 -0 0
    outer loop
      vertex -13 -38 6.01
      vertex -13 38 4.41
      vertex -13 38 6.01
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -13 38 4.41
      vertex -13 -38 6.01
      vertex -13 -38 4.41
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 13 -38 4.41
      vertex 13 38 6.01
      vertex 13 38 4.41
    endloop
  endfacet
  facet normal -1 -0 0
    outer loop
      vertex 13 38 6.01
      vertex 13 -38 4.41
      vertex 13 -38 6.01
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 13 38 4.41
      vertex 7.6 20 4.41
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex 2.77461 38 4.41
      vertex 7.6 20 4.41
      vertex 13 38 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.67302 38.222 4.41
      vertex 2.77461 38 4.41
      vertex 2.77164 38.008 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.77461 38 4.41
      vertex 2.67302 38.222 4.41
      vertex -2.77461 38 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 2.67302 38.222 4.41
      vertex 2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 2.55792 38.4275 4.41
      vertex 2.42705 38.6234 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 2.42705 38.6234 4.41
      vertex 2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 2.28122 38.8083 4.41
      vertex 2.12132 38.9813 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 2.12132 38.9813 4.41
      vertex 1.94834 39.1412 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 1.94834 39.1412 4.41
      vertex 1.76336 39.287 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 1.76336 39.287 4.41
      vertex 1.5675 39.4179 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 1.5675 39.4179 4.41
      vertex 1.36197 39.533 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 1.36197 39.533 4.41
      vertex 1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 1.14805 39.6316 4.41
      vertex 0.927051 39.7132 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 0.927051 39.7132 4.41
      vertex 0.700336 39.7771 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 0.700336 39.7771 4.41
      vertex 0.469303 39.8231 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 0.469303 39.8231 4.41
      vertex 0.235376 39.8508 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 0.235376 39.8508 4.41
      vertex 0 39.86 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex 0 39.86 4.41
      vertex -0.235376 39.8508 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -0.235376 39.8508 4.41
      vertex -0.469303 39.8231 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -0.469303 39.8231 4.41
      vertex -0.700336 39.7771 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -0.700336 39.7771 4.41
      vertex -0.927051 39.7132 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -0.927051 39.7132 4.41
      vertex -1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -1.14805 39.6316 4.41
      vertex -1.36197 39.533 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -1.36197 39.533 4.41
      vertex -1.5675 39.4179 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -1.5675 39.4179 4.41
      vertex -1.76336 39.287 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -1.76336 39.287 4.41
      vertex -1.94834 39.1412 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -1.94834 39.1412 4.41
      vertex -2.12132 38.9813 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -2.12132 38.9813 4.41
      vertex -2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -2.28122 38.8083 4.41
      vertex -2.42705 38.6234 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -2.42705 38.6234 4.41
      vertex -2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -2.55792 38.4275 4.41
      vertex -2.67302 38.222 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -2.67302 38.222 4.41
      vertex -2.77164 38.008 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 2.77461 38 4.41
      vertex -2.77461 38 4.41
      vertex 7.6 20 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -2.77461 38 4.41
      vertex -7.6 20 4.41
      vertex 7.6 20 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -7.6 20 4.41
      vertex -13 38 4.41
      vertex -7.6 1.68754e-15 4.41
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -13 38 4.41
      vertex -7.6 20 4.41
      vertex -2.77461 38 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 13 38 4.41
      vertex 7.6 -1.68754e-15 4.41
      vertex 13 -38 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -7.6 1.68754e-15 4.41
      vertex 13 -38 4.41
      vertex 7.6 -1.68754e-15 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -7.6 1.68754e-15 4.41
      vertex -13 -38 4.41
      vertex 13 -38 4.41
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex -13 -38 4.41
      vertex -7.6 1.68754e-15 4.41
      vertex -13 38 4.41
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 13 -38 4.41
      vertex -13 -38 6.01
      vertex 13 -38 6.01
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -13 -38 6.01
      vertex 13 -38 4.41
      vertex -13 -38 4.41
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 4.41
      vertex 4.37514 38 6.01
      vertex 3.87382 38 5.50298
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 4.41
      vertex 3.87382 38 5.50298
      vertex 3.50856 38 5.13358
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 4.41
      vertex 3.50856 38 5.13358
      vertex 3.23449 38 4.86338
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 13 38 4.41
      vertex 3.23449 38 4.86338
      vertex 2.77461 38 4.41
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex 4.37514 38 6.01
      vertex 13 38 4.41
      vertex 13 38 6.01
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -13 38 4.41
      vertex -4.37514 38 6.01
      vertex -13 38 6.01
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -4.37514 38 6.01
      vertex -13 38 4.41
      vertex -3.87382 38 5.50298
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -3.87382 38 5.50298
      vertex -13 38 4.41
      vertex -3.50856 38 5.13358
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -3.50856 38 5.13358
      vertex -13 38 4.41
      vertex -3.23449 38 4.86338
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex -3.23449 38 4.86338
      vertex -13 38 4.41
      vertex -2.77461 38 4.41
    endloop
  endfacet
  facet normal 0.0851889 -0.719381 0.689372
    outer loop
      vertex -0.469303 39.8231 4.41
      vertex -0.354933 41.3699 6.01
      vertex -0.41063 41.3633 6.01
    endloop
  endfacet
  facet normal 0.0851445 -0.719382 0.689376
    outer loop
      vertex -0.354933 41.3699 6.01
      vertex -0.469303 39.8231 4.41
      vertex -0.235376 39.8508 4.41
    endloop
  endfacet
  facet normal 0.568885 -0.448475 0.689377
    outer loop
      vertex -2.28122 38.8083 4.41
      vertex -3.43993 39.798 6.01
      vertex -3.62512 39.5631 6.01
    endloop
  endfacet
  facet normal -0.448473 -0.568887 0.689377
    outer loop
      vertex 2.89393 40.3347 6.01
      vertex 2.65903 40.5198 6.01
      vertex 1.76336 39.287 4.41
    endloop
  endfacet
  facet normal -0.196628 -0.697207 0.689377
    outer loop
      vertex 1.39793 41.1624 6.01
      vertex 1.11004 41.2436 6.01
      vertex 0.927051 39.7132 4.41
    endloop
  endfacet
  facet normal -0.679631 -0.250723 0.689376
    outer loop
      vertex 4.17945 38.5912 6.01
      vertex 3.23449 38 4.86338
      vertex 4.19887 38.5386 6.01
    endloop
  endfacet
  facet normal -0.679628 -0.25073 0.689377
    outer loop
      vertex 2.77164 38.008 4.41
      vertex 3.23449 38 4.86338
      vertex 4.17945 38.5912 6.01
    endloop
  endfacet
  facet normal -0.679624 -0.250752 0.689372
    outer loop
      vertex 3.23449 38 4.86338
      vertex 2.77164 38.008 4.41
      vertex 2.77461 38 4.41
    endloop
  endfacet
  facet normal 0.602325 -0.402449 0.689376
    outer loop
      vertex -3.691 39.4724 6.01
      vertex -2.42705 38.6234 4.41
      vertex -3.65984 39.519 6.01
    endloop
  endfacet
  facet normal 0.602321 -0.402455 0.689376
    outer loop
      vertex -2.42705 38.6234 4.41
      vertex -3.691 39.4724 6.01
      vertex -2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal 0.697206 -0.196633 0.689376
    outer loop
      vertex -3.87382 38 5.50298
      vertex -4.31762 38.204 6.01
      vertex -4.37514 38 6.01
    endloop
  endfacet
  facet normal 0.491724 -0.531947 0.689376
    outer loop
      vertex -3.15763 40.0969 6.01
      vertex -2.12132 38.9813 4.41
      vertex -1.94834 39.1412 4.41
    endloop
  endfacet
  facet normal 0.491724 -0.531947 0.689376
    outer loop
      vertex -2.12132 38.9813 4.41
      vertex -3.15763 40.0969 6.01
      vertex -3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal 0.448473 -0.568887 0.689377
    outer loop
      vertex -1.76336 39.287 4.41
      vertex -2.65903 40.5198 6.01
      vertex -2.89393 40.3347 6.01
    endloop
  endfacet
  facet normal 0.303283 -0.657859 0.689377
    outer loop
      vertex -1.14805 39.6316 4.41
      vertex -1.73119 41.0395 6.01
      vertex -2.00283 40.9142 6.01
    endloop
  endfacet
  facet normal 0.250739 -0.679625 0.689377
    outer loop
      vertex -1.45055 41.143 6.01
      vertex -0.927051 39.7132 4.41
      vertex -1.39793 41.1624 6.01
    endloop
  endfacet
  facet normal 0.25073 -0.679628 0.689377
    outer loop
      vertex -0.927051 39.7132 4.41
      vertex -1.45055 41.143 6.01
      vertex -1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal -0.448468 -0.56889 0.689377
    outer loop
      vertex 2.89393 40.3347 6.01
      vertex 1.94834 39.1412 4.41
      vertex 2.93798 40.2999 6.01
    endloop
  endfacet
  facet normal -0.448472 -0.568887 0.689377
    outer loop
      vertex 1.94834 39.1412 4.41
      vertex 2.89393 40.3347 6.01
      vertex 1.76336 39.287 4.41
    endloop
  endfacet
  facet normal -0.0284355 -0.723845 0.689376
    outer loop
      vertex 0.235376 39.8508 4.41
      vertex 0.354933 41.3699 6.01
      vertex 0.056042 41.3816 6.01
    endloop
  endfacet
  facet normal -0.303283 -0.657859 0.689377
    outer loop
      vertex 2.00283 40.9142 6.01
      vertex 1.73119 41.0395 6.01
      vertex 1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal -0.697206 -0.19663 0.689377
    outer loop
      vertex 3.87382 38 5.50298
      vertex 4.3024 38.2579 6.01
      vertex 3.50856 38 5.13358
    endloop
  endfacet
  facet normal -0.69721 -0.196621 0.689375
    outer loop
      vertex 4.3024 38.2579 6.01
      vertex 3.87382 38 5.50298
      vertex 4.31762 38.204 6.01
    endloop
  endfacet
  facet normal 0.141327 -0.710484 0.689376
    outer loop
      vertex -0.469303 39.8231 4.41
      vertex -0.70768 41.3281 6.01
      vertex -1.00105 41.2698 6.01
    endloop
  endfacet
  facet normal 0.0851401 -0.719383 0.689376
    outer loop
      vertex -0.469303 39.8231 4.41
      vertex -0.41063 41.3633 6.01
      vertex -0.70768 41.3281 6.01
    endloop
  endfacet
  facet normal 0.679628 -0.250731 0.689377
    outer loop
      vertex -4.19887 38.5386 6.01
      vertex -3.50856 38 5.13358
      vertex -3.23449 38 4.86338
    endloop
  endfacet
  facet normal 0.679628 -0.250731 0.689377
    outer loop
      vertex -3.50856 38 5.13358
      vertex -4.19887 38.5386 6.01
      vertex -4.3024 38.2579 6.01
    endloop
  endfacet
  facet normal 0.657862 -0.303279 0.689376
    outer loop
      vertex -4.05422 38.8628 6.01
      vertex -2.67302 38.222 4.41
      vertex -4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal 0.657862 -0.303278 0.689376
    outer loop
      vertex -2.67302 38.222 4.41
      vertex -4.05422 38.8628 6.01
      vertex -2.77164 38.008 4.41
    endloop
  endfacet
  facet normal 0.568884 -0.448477 0.689376
    outer loop
      vertex -3.62512 39.5631 6.01
      vertex -2.42705 38.6234 4.41
      vertex -2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal 0.568885 -0.448475 0.689376
    outer loop
      vertex -2.42705 38.6234 4.41
      vertex -3.62512 39.5631 6.01
      vertex -3.65984 39.519 6.01
    endloop
  endfacet
  facet normal 0.40246 -0.602317 0.689377
    outer loop
      vertex -2.61239 40.551 6.01
      vertex -1.76336 39.287 4.41
      vertex -1.5675 39.4179 4.41
    endloop
  endfacet
  facet normal 0.402483 -0.602301 0.689377
    outer loop
      vertex -1.76336 39.287 4.41
      vertex -2.61239 40.551 6.01
      vertex -2.65903 40.5198 6.01
    endloop
  endfacet
  facet normal 0.491726 -0.531945 0.689377
    outer loop
      vertex -1.94834 39.1412 4.41
      vertex -2.93798 40.2999 6.01
      vertex -3.15763 40.0969 6.01
    endloop
  endfacet
  facet normal 0.196628 -0.697207 0.689377
    outer loop
      vertex -0.927051 39.7132 4.41
      vertex -1.11004 41.2436 6.01
      vertex -1.39793 41.1624 6.01
    endloop
  endfacet
  facet normal -0.353957 -0.63204 0.689377
    outer loop
      vertex 2.05377 40.8907 6.01
      vertex 1.5675 39.4179 4.41
      vertex 2.36368 40.7172 6.01
    endloop
  endfacet
  facet normal -0.353963 -0.632037 0.689376
    outer loop
      vertex 1.5675 39.4179 4.41
      vertex 2.05377 40.8907 6.01
      vertex 1.36197 39.533 4.41
    endloop
  endfacet
  facet normal -0.250739 -0.679625 0.689377
    outer loop
      vertex 0.927051 39.7132 4.41
      vertex 1.45055 41.143 6.01
      vertex 1.39793 41.1624 6.01
    endloop
  endfacet
  facet normal -0.25073 -0.679628 0.689377
    outer loop
      vertex 1.45055 41.143 6.01
      vertex 0.927051 39.7132 4.41
      vertex 1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal -0.141337 -0.710481 0.689377
    outer loop
      vertex 0.700336 39.7771 4.41
      vertex 1.00105 41.2698 6.01
      vertex 0.469303 39.8231 4.41
    endloop
  endfacet
  facet normal -0.14131 -0.710487 0.689377
    outer loop
      vertex 1.00105 41.2698 6.01
      vertex 0.700336 39.7771 4.41
      vertex 1.05606 41.2588 6.01
    endloop
  endfacet
  facet normal 0.0284365 -0.723845 0.689376
    outer loop
      vertex 0 39.86 4.41
      vertex -0.056042 41.3816 6.01
      vertex -0.235376 39.8508 4.41
    endloop
  endfacet
  facet normal 0.0284294 -0.723845 0.689376
    outer loop
      vertex -0.056042 41.3816 6.01
      vertex 0 39.86 4.41
      vertex 0 41.3838 6.01
    endloop
  endfacet
  facet normal 0.0284355 -0.723845 0.689376
    outer loop
      vertex -0.235376 39.8508 4.41
      vertex -0.056042 41.3816 6.01
      vertex -0.354933 41.3699 6.01
    endloop
  endfacet
  facet normal -0.196626 -0.697207 0.689377
    outer loop
      vertex 0.927051 39.7132 4.41
      vertex 1.05606 41.2588 6.01
      vertex 0.700336 39.7771 4.41
    endloop
  endfacet
  facet normal -0.196639 -0.697204 0.689376
    outer loop
      vertex 1.05606 41.2588 6.01
      vertex 0.927051 39.7132 4.41
      vertex 1.11004 41.2436 6.01
    endloop
  endfacet
  facet normal -0.632039 -0.353959 0.689377
    outer loop
      vertex 4.00334 38.9627 6.01
      vertex 3.85718 39.2237 6.01
      vertex 2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal -0.632042 -0.353953 0.689377
    outer loop
      vertex 4.00334 38.9627 6.01
      vertex 2.67302 38.222 4.41
      vertex 4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal -0.632039 -0.353958 0.689377
    outer loop
      vertex 2.67302 38.222 4.41
      vertex 4.00334 38.9627 6.01
      vertex 2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal -0.491724 -0.531947 0.689376
    outer loop
      vertex 3.15763 40.0969 6.01
      vertex 2.12132 38.9813 4.41
      vertex 3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal -0.491724 -0.531947 0.689376
    outer loop
      vertex 2.12132 38.9813 4.41
      vertex 3.15763 40.0969 6.01
      vertex 1.94834 39.1412 4.41
    endloop
  endfacet
  facet normal -0.491726 -0.531945 0.689377
    outer loop
      vertex 3.15763 40.0969 6.01
      vertex 2.93798 40.2999 6.01
      vertex 1.94834 39.1412 4.41
    endloop
  endfacet
  facet normal -0.679628 -0.250731 0.689377
    outer loop
      vertex 4.19887 38.5386 6.01
      vertex 3.50856 38 5.13358
      vertex 4.3024 38.2579 6.01
    endloop
  endfacet
  facet normal -0.679628 -0.250731 0.689377
    outer loop
      vertex 3.50856 38 5.13358
      vertex 4.19887 38.5386 6.01
      vertex 3.23449 38 4.86338
    endloop
  endfacet
  facet normal 0.196639 -0.697204 0.689376
    outer loop
      vertex -0.927051 39.7132 4.41
      vertex -1.05606 41.2588 6.01
      vertex -1.11004 41.2436 6.01
    endloop
  endfacet
  facet normal 0.196626 -0.697207 0.689377
    outer loop
      vertex -1.05606 41.2588 6.01
      vertex -0.927051 39.7132 4.41
      vertex -0.700336 39.7771 4.41
    endloop
  endfacet
  facet normal 0.632039 -0.353958 0.689377
    outer loop
      vertex -4.00334 38.9627 6.01
      vertex -2.67302 38.222 4.41
      vertex -2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal 0.632042 -0.353953 0.689377
    outer loop
      vertex -2.67302 38.222 4.41
      vertex -4.00334 38.9627 6.01
      vertex -4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal 0.69721 -0.196621 0.689375
    outer loop
      vertex -3.87382 38 5.50298
      vertex -4.3024 38.2579 6.01
      vertex -4.31762 38.204 6.01
    endloop
  endfacet
  facet normal 0.697206 -0.19663 0.689377
    outer loop
      vertex -4.3024 38.2579 6.01
      vertex -3.87382 38 5.50298
      vertex -3.50856 38 5.13358
    endloop
  endfacet
  facet normal 0.632039 -0.353959 0.689377
    outer loop
      vertex -2.55792 38.4275 4.41
      vertex -3.85718 39.2237 6.01
      vertex -4.00334 38.9627 6.01
    endloop
  endfacet
  facet normal 0.602319 -0.402457 0.689376
    outer loop
      vertex -2.55792 38.4275 4.41
      vertex -3.691 39.4724 6.01
      vertex -3.85718 39.2237 6.01
    endloop
  endfacet
  facet normal 0.679624 -0.250752 0.689372
    outer loop
      vertex -2.77164 38.008 4.41
      vertex -3.23449 38 4.86338
      vertex -2.77461 38 4.41
    endloop
  endfacet
  facet normal 0.679628 -0.25073 0.689377
    outer loop
      vertex -4.17945 38.5912 6.01
      vertex -3.23449 38 4.86338
      vertex -2.77164 38.008 4.41
    endloop
  endfacet
  facet normal 0.679631 -0.250723 0.689376
    outer loop
      vertex -3.23449 38 4.86338
      vertex -4.17945 38.5912 6.01
      vertex -4.19887 38.5386 6.01
    endloop
  endfacet
  facet normal 0.657861 -0.303279 0.689377
    outer loop
      vertex -2.77164 38.008 4.41
      vertex -4.05422 38.8628 6.01
      vertex -4.17945 38.5912 6.01
    endloop
  endfacet
  facet normal 0.353963 -0.632037 0.689376
    outer loop
      vertex -2.05377 40.8907 6.01
      vertex -1.5675 39.4179 4.41
      vertex -1.36197 39.533 4.41
    endloop
  endfacet
  facet normal 0.353957 -0.63204 0.689377
    outer loop
      vertex -1.5675 39.4179 4.41
      vertex -2.05377 40.8907 6.01
      vertex -2.36368 40.7172 6.01
    endloop
  endfacet
  facet normal 0.303275 -0.657864 0.689376
    outer loop
      vertex -2.00283 40.9142 6.01
      vertex -1.36197 39.533 4.41
      vertex -1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal 0.303264 -0.657869 0.689376
    outer loop
      vertex -1.36197 39.533 4.41
      vertex -2.00283 40.9142 6.01
      vertex -2.05377 40.8907 6.01
    endloop
  endfacet
  facet normal 0.448472 -0.568887 0.689377
    outer loop
      vertex -2.89393 40.3347 6.01
      vertex -1.94834 39.1412 4.41
      vertex -1.76336 39.287 4.41
    endloop
  endfacet
  facet normal 0.448468 -0.56889 0.689377
    outer loop
      vertex -1.94834 39.1412 4.41
      vertex -2.89393 40.3347 6.01
      vertex -2.93798 40.2999 6.01
    endloop
  endfacet
  facet normal 0.531937 -0.491734 0.689377
    outer loop
      vertex -3.23689 40.0176 6.01
      vertex -2.12132 38.9813 4.41
      vertex -3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal 0.531947 -0.491724 0.689377
    outer loop
      vertex -2.12132 38.9813 4.41
      vertex -3.23689 40.0176 6.01
      vertex -2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal 0.531948 -0.491723 0.689377
    outer loop
      vertex -2.28122 38.8083 4.41
      vertex -3.23689 40.0176 6.01
      vertex -3.43993 39.798 6.01
    endloop
  endfacet
  facet normal 0.250727 -0.679629 0.689377
    outer loop
      vertex -1.14805 39.6316 4.41
      vertex -1.45055 41.143 6.01
      vertex -1.73119 41.0395 6.01
    endloop
  endfacet
  facet normal -0.402457 -0.602319 0.689377
    outer loop
      vertex 2.61239 40.551 6.01
      vertex 2.36368 40.7172 6.01
      vertex 1.5675 39.4179 4.41
    endloop
  endfacet
  facet normal -0.402483 -0.602301 0.689377
    outer loop
      vertex 2.61239 40.551 6.01
      vertex 1.76336 39.287 4.41
      vertex 2.65903 40.5198 6.01
    endloop
  endfacet
  facet normal -0.40246 -0.602317 0.689377
    outer loop
      vertex 1.76336 39.287 4.41
      vertex 2.61239 40.551 6.01
      vertex 1.5675 39.4179 4.41
    endloop
  endfacet
  facet normal -0.0851445 -0.719382 0.689376
    outer loop
      vertex 0.469303 39.8231 4.41
      vertex 0.354933 41.3699 6.01
      vertex 0.235376 39.8508 4.41
    endloop
  endfacet
  facet normal -0.0851889 -0.719381 0.689372
    outer loop
      vertex 0.354933 41.3699 6.01
      vertex 0.469303 39.8231 4.41
      vertex 0.41063 41.3633 6.01
    endloop
  endfacet
  facet normal -0.0284294 -0.723845 0.689376
    outer loop
      vertex 0 39.86 4.41
      vertex 0.056042 41.3816 6.01
      vertex 0 41.3838 6.01
    endloop
  endfacet
  facet normal -0.0284365 -0.723845 0.689376
    outer loop
      vertex 0.056042 41.3816 6.01
      vertex 0 39.86 4.41
      vertex 0.235376 39.8508 4.41
    endloop
  endfacet
  facet normal -0.250727 -0.679629 0.689377
    outer loop
      vertex 1.73119 41.0395 6.01
      vertex 1.45055 41.143 6.01
      vertex 1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal -0.602319 -0.402457 0.689376
    outer loop
      vertex 3.85718 39.2237 6.01
      vertex 3.691 39.4724 6.01
      vertex 2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal -0.531937 -0.491734 0.689377
    outer loop
      vertex 2.12132 38.9813 4.41
      vertex 3.23689 40.0176 6.01
      vertex 3.19882 40.0588 6.01
    endloop
  endfacet
  facet normal -0.531947 -0.491724 0.689377
    outer loop
      vertex 3.23689 40.0176 6.01
      vertex 2.12132 38.9813 4.41
      vertex 2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal -0.657862 -0.303279 0.689376
    outer loop
      vertex 2.67302 38.222 4.41
      vertex 4.05422 38.8628 6.01
      vertex 4.03074 38.9138 6.01
    endloop
  endfacet
  facet normal -0.657862 -0.303278 0.689376
    outer loop
      vertex 4.05422 38.8628 6.01
      vertex 2.67302 38.222 4.41
      vertex 2.77164 38.008 4.41
    endloop
  endfacet
  facet normal -0.657861 -0.303279 0.689377
    outer loop
      vertex 4.17945 38.5912 6.01
      vertex 4.05422 38.8628 6.01
      vertex 2.77164 38.008 4.41
    endloop
  endfacet
  facet normal 0.14131 -0.710487 0.689377
    outer loop
      vertex -0.700336 39.7771 4.41
      vertex -1.00105 41.2698 6.01
      vertex -1.05606 41.2588 6.01
    endloop
  endfacet
  facet normal 0.141337 -0.710481 0.689377
    outer loop
      vertex -1.00105 41.2698 6.01
      vertex -0.700336 39.7771 4.41
      vertex -0.469303 39.8231 4.41
    endloop
  endfacet
  facet normal 0.402457 -0.602319 0.689377
    outer loop
      vertex -1.5675 39.4179 4.41
      vertex -2.36368 40.7172 6.01
      vertex -2.61239 40.551 6.01
    endloop
  endfacet
  facet normal -0.303264 -0.657869 0.689376
    outer loop
      vertex 2.00283 40.9142 6.01
      vertex 1.36197 39.533 4.41
      vertex 2.05377 40.8907 6.01
    endloop
  endfacet
  facet normal -0.303275 -0.657864 0.689376
    outer loop
      vertex 1.36197 39.533 4.41
      vertex 2.00283 40.9142 6.01
      vertex 1.14805 39.6316 4.41
    endloop
  endfacet
  facet normal -0.0851401 -0.719383 0.689376
    outer loop
      vertex 0.469303 39.8231 4.41
      vertex 0.70768 41.3281 6.01
      vertex 0.41063 41.3633 6.01
    endloop
  endfacet
  facet normal -0.141327 -0.710484 0.689376
    outer loop
      vertex 1.00105 41.2698 6.01
      vertex 0.70768 41.3281 6.01
      vertex 0.469303 39.8231 4.41
    endloop
  endfacet
  facet normal -0.531948 -0.491723 0.689377
    outer loop
      vertex 3.43993 39.798 6.01
      vertex 3.23689 40.0176 6.01
      vertex 2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal -0.697206 -0.196633 0.689376
    outer loop
      vertex 4.37514 38 6.01
      vertex 4.31762 38.204 6.01
      vertex 3.87382 38 5.50298
    endloop
  endfacet
  facet normal -0.568885 -0.448475 0.689377
    outer loop
      vertex 3.62512 39.5631 6.01
      vertex 3.43993 39.798 6.01
      vertex 2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal -0.568885 -0.448475 0.689376
    outer loop
      vertex 3.62512 39.5631 6.01
      vertex 2.42705 38.6234 4.41
      vertex 3.65984 39.519 6.01
    endloop
  endfacet
  facet normal -0.568884 -0.448477 0.689376
    outer loop
      vertex 2.42705 38.6234 4.41
      vertex 3.62512 39.5631 6.01
      vertex 2.28122 38.8083 4.41
    endloop
  endfacet
  facet normal -0.602325 -0.402449 0.689376
    outer loop
      vertex 2.42705 38.6234 4.41
      vertex 3.691 39.4724 6.01
      vertex 3.65984 39.519 6.01
    endloop
  endfacet
  facet normal -0.602321 -0.402455 0.689376
    outer loop
      vertex 3.691 39.4724 6.01
      vertex 2.42705 38.6234 4.41
      vertex 2.55792 38.4275 4.41
    endloop
  endfacet
  facet normal 2.22045e-16 1 -0
    outer loop
      vertex 7.6 -1.68754e-15 2.47
      vertex -7.6 1.68754e-15 4.41
      vertex 7.6 -1.68754e-15 4.41
    endloop
  endfacet
  facet normal 2.22045e-16 1 0
    outer loop
      vertex -7.6 1.68754e-15 4.41
      vertex 7.6 -1.68754e-15 2.47
      vertex -7.6 1.68754e-15 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 1 2.47
      vertex 7.6 -1.68754e-15 2.47
      vertex 7.6 1 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 -1.68754e-15 2.47
      vertex -7.6 1 2.47
      vertex -7.6 1.68754e-15 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 1 2.47
      vertex 7.6 1 2.97
      vertex -7.6 1 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 1 2.97
      vertex -7.6 1 2.47
      vertex 7.6 1 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 1 2.47
      vertex 7.6 -1.68754e-15 2.47
      vertex 7.6 1 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 3.5 2.47
      vertex 7.6 2.5 2.47
      vertex 7.6 3.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 6 2.47
      vertex 7.6 5 2.47
      vertex 7.6 6 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 8.5 2.47
      vertex 7.6 7.5 2.47
      vertex 7.6 8.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 11 2.47
      vertex 7.6 10 2.47
      vertex 7.6 11 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 13.5 2.47
      vertex 7.6 12.5 2.47
      vertex 7.6 13.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 16 2.47
      vertex 7.6 15 2.47
      vertex 7.6 16 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 18.5 2.47
      vertex 7.6 17.5 2.47
      vertex 7.6 18.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 18.5 2.97
      vertex 7.6 20 4.41
      vertex 7.6 20 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 17.5 2.97
      vertex 7.6 18.5 2.97
      vertex 7.6 17.5 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 18.5 2.97
      vertex 7.6 17.5 2.97
      vertex 7.6 20 4.41
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 16 2.97
      vertex 7.6 20 4.41
      vertex 7.6 17.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 15 2.97
      vertex 7.6 16 2.97
      vertex 7.6 15 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 15 2.97
      vertex 7.6 20 4.41
      vertex 7.6 16 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 13.5 2.97
      vertex 7.6 20 4.41
      vertex 7.6 15 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 12.5 2.97
      vertex 7.6 13.5 2.97
      vertex 7.6 12.5 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 12.5 2.97
      vertex 7.6 20 4.41
      vertex 7.6 13.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 11 2.97
      vertex 7.6 20 4.41
      vertex 7.6 12.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 10 2.97
      vertex 7.6 11 2.97
      vertex 7.6 10 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 10 2.97
      vertex 7.6 20 4.41
      vertex 7.6 11 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 10 2.97
      vertex 7.6 8.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 7.5 2.97
      vertex 7.6 8.5 2.97
      vertex 7.6 7.5 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 8.5 2.97
      vertex 7.6 7.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 7.5 2.97
      vertex 7.6 6 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 5 2.97
      vertex 7.6 6 2.97
      vertex 7.6 5 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 6 2.97
      vertex 7.6 5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 5 2.97
      vertex 7.6 3.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 2.5 2.97
      vertex 7.6 3.5 2.97
      vertex 7.6 2.5 2.47
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 3.5 2.97
      vertex 7.6 2.5 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 2.5 2.97
      vertex 7.6 1 2.97
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 10 2.97
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 20 4.41
    endloop
  endfacet
  facet normal -1 0 0
    outer loop
      vertex 7.6 -1.68754e-15 4.41
      vertex 7.6 1 2.97
      vertex 7.6 -1.68754e-15 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 18.5 2.97
      vertex -7.6 20 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 18.5 2.97
      vertex -7.6 17.5 2.97
      vertex -7.6 18.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 17.5 2.97
      vertex -7.6 18.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 16 2.97
      vertex -7.6 17.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 16 2.97
      vertex -7.6 15 2.97
      vertex -7.6 16 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 15 2.97
      vertex -7.6 16 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 13.5 2.97
      vertex -7.6 15 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 13.5 2.97
      vertex -7.6 12.5 2.97
      vertex -7.6 13.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 12.5 2.97
      vertex -7.6 13.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 11 2.97
      vertex -7.6 12.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 11 2.97
      vertex -7.6 10 2.97
      vertex -7.6 11 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 20 4.41
      vertex -7.6 10 2.97
      vertex -7.6 11 2.97
    endloop
  endfacet
  facet normal 1 -0 0
    outer loop
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 10 2.97
      vertex -7.6 20 4.41
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 8.5 2.97
      vertex -7.6 7.5 2.97
      vertex -7.6 8.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 10 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 8.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 8.5 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 7.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 6 2.97
      vertex -7.6 5 2.97
      vertex -7.6 6 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 7.5 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 6 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 6 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 3.5 2.97
      vertex -7.6 2.5 2.97
      vertex -7.6 3.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 5 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 3.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 3.5 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 2.5 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 2.5 2.97
      vertex -7.6 1.68754e-15 4.41
      vertex -7.6 1 2.97
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 1.68754e-15 2.47
      vertex -7.6 1 2.97
      vertex -7.6 1.68754e-15 4.41
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 1 2.97
      vertex -7.6 1.68754e-15 2.47
      vertex -7.6 1 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 18.5 2.47
      vertex -7.6 17.5 2.97
      vertex -7.6 17.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 16 2.47
      vertex -7.6 15 2.97
      vertex -7.6 15 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 13.5 2.47
      vertex -7.6 12.5 2.97
      vertex -7.6 12.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 11 2.47
      vertex -7.6 10 2.97
      vertex -7.6 10 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 8.5 2.47
      vertex -7.6 7.5 2.97
      vertex -7.6 7.5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 6 2.47
      vertex -7.6 5 2.97
      vertex -7.6 5 2.47
    endloop
  endfacet
  facet normal 1 0 0
    outer loop
      vertex -7.6 3.5 2.47
      vertex -7.6 2.5 2.97
      vertex -7.6 2.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 2.5 2.97
      vertex 7.6 1 2.97
      vertex 7.6 2.5 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 1 2.97
      vertex -7.6 2.5 2.97
      vertex -7.6 1 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 2.5 2.47
      vertex -7.6 2.5 2.97
      vertex 7.6 2.5 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 2.5 2.97
      vertex 7.6 2.5 2.47
      vertex -7.6 2.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 3.5 2.47
      vertex 7.6 2.5 2.47
      vertex 7.6 3.5 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 2.5 2.47
      vertex -7.6 3.5 2.47
      vertex -7.6 2.5 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 3.5 2.47
      vertex 7.6 3.5 2.97
      vertex -7.6 3.5 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 3.5 2.97
      vertex -7.6 3.5 2.47
      vertex 7.6 3.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 5 2.97
      vertex 7.6 3.5 2.97
      vertex 7.6 5 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 3.5 2.97
      vertex -7.6 5 2.97
      vertex -7.6 3.5 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 5 2.47
      vertex -7.6 5 2.97
      vertex 7.6 5 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 5 2.97
      vertex 7.6 5 2.47
      vertex -7.6 5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 6 2.47
      vertex 7.6 5 2.47
      vertex 7.6 6 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 5 2.47
      vertex -7.6 6 2.47
      vertex -7.6 5 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 6 2.47
      vertex 7.6 6 2.97
      vertex -7.6 6 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 6 2.97
      vertex -7.6 6 2.47
      vertex 7.6 6 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 7.5 2.97
      vertex 7.6 6 2.97
      vertex 7.6 7.5 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 6 2.97
      vertex -7.6 7.5 2.97
      vertex -7.6 6 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 7.5 2.47
      vertex -7.6 7.5 2.97
      vertex 7.6 7.5 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 7.5 2.97
      vertex 7.6 7.5 2.47
      vertex -7.6 7.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 8.5 2.47
      vertex 7.6 7.5 2.47
      vertex 7.6 8.5 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 7.5 2.47
      vertex -7.6 8.5 2.47
      vertex -7.6 7.5 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 8.5 2.47
      vertex 7.6 8.5 2.97
      vertex -7.6 8.5 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 8.5 2.97
      vertex -7.6 8.5 2.47
      vertex 7.6 8.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 10 2.97
      vertex 7.6 8.5 2.97
      vertex 7.6 10 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 8.5 2.97
      vertex -7.6 10 2.97
      vertex -7.6 8.5 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 10 2.47
      vertex -7.6 10 2.97
      vertex 7.6 10 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 10 2.97
      vertex 7.6 10 2.47
      vertex -7.6 10 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 11 2.47
      vertex 7.6 10 2.47
      vertex 7.6 11 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 10 2.47
      vertex -7.6 11 2.47
      vertex -7.6 10 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 11 2.47
      vertex 7.6 11 2.97
      vertex -7.6 11 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 11 2.97
      vertex -7.6 11 2.47
      vertex 7.6 11 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 12.5 2.97
      vertex 7.6 11 2.97
      vertex 7.6 12.5 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 11 2.97
      vertex -7.6 12.5 2.97
      vertex -7.6 11 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 12.5 2.47
      vertex -7.6 12.5 2.97
      vertex 7.6 12.5 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 12.5 2.97
      vertex 7.6 12.5 2.47
      vertex -7.6 12.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 13.5 2.47
      vertex 7.6 12.5 2.47
      vertex 7.6 13.5 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 12.5 2.47
      vertex -7.6 13.5 2.47
      vertex -7.6 12.5 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 13.5 2.47
      vertex 7.6 13.5 2.97
      vertex -7.6 13.5 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 13.5 2.97
      vertex -7.6 13.5 2.47
      vertex 7.6 13.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 15 2.97
      vertex 7.6 13.5 2.97
      vertex 7.6 15 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 13.5 2.97
      vertex -7.6 15 2.97
      vertex -7.6 13.5 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 15 2.47
      vertex -7.6 15 2.97
      vertex 7.6 15 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 15 2.97
      vertex 7.6 15 2.47
      vertex -7.6 15 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 16 2.47
      vertex 7.6 15 2.47
      vertex 7.6 16 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 15 2.47
      vertex -7.6 16 2.47
      vertex -7.6 15 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 16 2.47
      vertex 7.6 16 2.97
      vertex -7.6 16 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 16 2.97
      vertex -7.6 16 2.47
      vertex 7.6 16 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 17.5 2.97
      vertex 7.6 16 2.97
      vertex 7.6 17.5 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 16 2.97
      vertex -7.6 17.5 2.97
      vertex -7.6 16 2.97
    endloop
  endfacet
  facet normal 0 1 -0
    outer loop
      vertex 7.6 17.5 2.47
      vertex -7.6 17.5 2.97
      vertex 7.6 17.5 2.97
    endloop
  endfacet
  facet normal 0 1 0
    outer loop
      vertex -7.6 17.5 2.97
      vertex 7.6 17.5 2.47
      vertex -7.6 17.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 18.5 2.47
      vertex 7.6 17.5 2.47
      vertex 7.6 18.5 2.47
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 17.5 2.47
      vertex -7.6 18.5 2.47
      vertex -7.6 17.5 2.47
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 18.5 2.47
      vertex 7.6 18.5 2.97
      vertex -7.6 18.5 2.97
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 18.5 2.97
      vertex -7.6 18.5 2.47
      vertex 7.6 18.5 2.47
    endloop
  endfacet
  facet normal -0 0 1
    outer loop
      vertex -7.6 20 2.97
      vertex 7.6 18.5 2.97
      vertex 7.6 20 2.97
    endloop
  endfacet
  facet normal 0 0 1
    outer loop
      vertex 7.6 18.5 2.97
      vertex -7.6 20 2.97
      vertex -7.6 18.5 2.97
    endloop
  endfacet
  facet normal 0 -1 0
    outer loop
      vertex -7.6 20 2.97
      vertex 7.6 20 4.41
      vertex -7.6 20 4.41
    endloop
  endfacet
  facet normal 0 -1 -0
    outer loop
      vertex 7.6 20 4.41
      vertex -7.6 20 2.97
      vertex 7.6 20 2.97
    endloop
  endfacet
endsolid OpenSCAD_Model


==> anc/Cades/FieldAboveCylinder.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<model>
    <inputParameterArrayList>
        <inputParameter name="pi" id="0" type="" editableState="false"
            expression="3.141592653589793" unit="">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="r" id="5" type="" editableState="true"
            expression="35.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="h" id="6" type="" editableState="true"
            expression="35.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="fx" id="14" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>FieldSensor_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="fz" id="15" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>FieldSensor_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="fy" id="16" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>FieldSensor_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
    </inputParameterArrayList>
    <electromagneticObjectList>
        <object name="MagArc_0" id="0" type="MagArc">
            <geometricalParameterList>
                <param name="InnerRadius" value="0"/>
                <param name="DiffRadius" value="r"/>
                <param name="StartAngle" value="0.0"/>
                <param name="DiffAngle" value="2*pi"/>
                <param name="Height" value="h"/>
            </geometricalParameterList>
            <appearanceList>
                <color>
                    <param>0</param>
                    <param>0</param>
                    <param>255</param>
                    <param>1</param>
                </color>
            </appearanceList>
            <physicalParameterList>
                <param name="Mr" value="0.0"/>
                <param name="Mz" value="1.0"/>
            </physicalParameterList>
            <spaceTransformationList>
                <spaceTransformation name="Translation_1" id="0" type="Translation">
                    <spaceTransformationParameterList>
                        <param name="TranslateX" value="0.0"/>
                        <param name="TranslateY" value="0.0"/>
                        <param name="TranslateZ" value="-h/2"/>
                    </spaceTransformationParameterList>
                </spaceTransformation>
            </spaceTransformationList>
        </object>
        <object name="FieldSensor_0" id="1" type="FieldSensor">
            <geometricalParameterList>
                <param name="Radius" value="0.2"/>
            </geometricalParameterList>
            <appearanceList>
                <color>
                    <param>0</param>
                    <param>255</param>
                    <param>0</param>
                    <param>1</param>
                </color>
            </appearanceList>
            <physicalParameterList/>
            <spaceTransformationList>
                <spaceTransformation name="Translation_1" id="0" type="Translation">
                    <spaceTransformationParameterList>
                        <param name="TranslateX" value="fx"/>
                        <param name="TranslateY" value="fy"/>
                        <param name="TranslateZ" value="fz"/>
                    </spaceTransformationParameterList>
                </spaceTransformation>
            </spaceTransformationList>
            <outputComputationList>
                <outputComputation name="FieldSensor_0_FieldX_0" id="0" type="FieldX">
                    <outputComputationParameterList/>
                </outputComputation>
                <outputComputation name="FieldSensor_0_FieldY_0" id="2" type="FieldY">
                    <outputComputationParameterList/>
                </outputComputation>
                <outputComputation name="FieldSensor_0_FieldZ_0" id="3" type="FieldZ">
                    <outputComputationParameterList/>
                </outputComputation>
            </outputComputationList>
        </object>
    </electromagneticObjectList>
</model>


==> anc/Cades/IronCubeAboveCylinder.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<model>
    <inputParameterArrayList>
        <inputParameter name="pi" id="0" type="" editableState="false"
            expression="3.141592653589793" unit="">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="r" id="5" type="Double"
            editableState="true" expression="35.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="h" id="6" type="Double"
            editableState="true" expression="35.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="xf" id="8" type="" editableState="true"
            expression="1.0" unit="mm"/>
        <inputParameter name="zf" id="9" type="" editableState="true"
            expression="1.0" unit="mm"/>
        <inputParameter name="a" id="10" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>IronBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="x" id="11" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>IronBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="z" id="12" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>IronBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="mur" id="13" type="" editableState="true"
            expression="1000.0" unit="">
            <dependentObjectNameList>
                <dependent>IronBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
    </inputParameterArrayList>
    <electromagneticObjectList>
        <object name="MagArc_0" id="0" type="MagArc">
            <geometricalParameterList>
                <param name="InnerRadius" value="0"/>
                <param name="DiffRadius" value="r"/>
                <param name="StartAngle" value="0.0"/>
                <param name="DiffAngle" value="2*pi"/>
                <param name="Height" value="h"/>
            </geometricalParameterList>
            <appearanceList>
                <color>
                    <param>0</param>
                    <param>0</param>
                    <param>255</param>
                    <param>1</param>
                </color>
            </appearanceList>
            <physicalParameterList>
                <param name="Mr" value="0.0"/>
                <param name="Mz" value="1.3"/>
            </physicalParameterList>
            <spaceTransformationList>
                <spaceTransformation name="Translation_1" id="0" type="Translation">
                    <spaceTransformationParameterList>
                        <param name="TranslateX" value="0.0"/>
                        <param name="TranslateY" value="0.0"/>
                        <param name="TranslateZ" value="-h/2"/>
                    </spaceTransformationParameterList>
                </spaceTransformation>
            </spaceTransformationList>
        </object>
        <object name="IronBox_0" id="2" type="IronBox">
            <geometricalParameterList>
                <param name="Depth" value="a"/>
                <param name="Width" value="a"/>
                <param name="Height" value="a"/>
            </geometricalParameterList>
            <appearanceList>
                <color>
                    <param>0</param>
                    <param>255</param>
                    <param>0</param>
                    <param>1</param>
                </color>
            </appearanceList>
            <physicalParameterList>
                <param name="Js" value="1"/>
                <param name="Mur" value="mur"/>
                <param name="nbXBloc" value="1"/>
                <param name="nbYBloc" value="1"/>
                <param name="nbZBloc" value="1"/>
            </physicalParameterList>
            <spaceTransformationList>
                <spaceTransformation name="Translation_1" id="0" type="Translation">
                    <spaceTransformationParameterList>
                        <param name="TranslateX" value="x"/>
                        <param name="TranslateY" value="0.0"/>
                        <param name="TranslateZ" value="z"/>
                    </spaceTransformationParameterList>
                </spaceTransformation>
            </spaceTransformationList>
            <outputComputationList>
                <outputComputation name="IronBox_0_ForceX_0" id="0" type="ForceX">
                    <outputComputationParameterList/>
                </outputComputation>
                <outputComputation name="IronBox_0_ForceZ_0" id="1" type="ForceZ">
                    <outputComputationParameterList/>
                </outputComputation>
            </outputComputationList>
        </object>
    </electromagneticObjectList>
</model>


==> anc/Cades/MagnetAboveCylinder.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<model>
    <inputParameterArrayList>
        <inputParameter name="pi" id="0" type="" editableState="false"
            expression="3.141592653589793" unit="">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="r" id="5" type="" editableState="true"
            expression="35.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="h" id="6" type="" editableState="true"
            expression="35.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagArc_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="xf" id="8" type="" editableState="true"
            expression="1.0" unit="mm"/>
        <inputParameter name="zf" id="9" type="" editableState="true"
            expression="1.0" unit="mm"/>
        <inputParameter name="a" id="10" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="x" id="11" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="z" id="12" type="" editableState="true"
            expression="1.0" unit="mm">
            <dependentObjectNameList>
                <dependent>MagBox_0</dependent>
            </dependentObjectNameList>
        </inputParameter>
        <inputParameter name="mur" id="13" type="" editableState="true"
            expression="1000.0" unit=""/>
    </inputParameterArrayList>
    <electromagneticObjectList>
        <object name="MagArc_0" id="0" type="MagArc">
            <geometricalParameterList>
                <param name="InnerRadius" value="0"/>
                <param name="DiffRadius" value="r"/>
                <param name="StartAngle" value="0.0"/>
                <param name="DiffAngle" value="2*pi"/>
                <param name="Height" value="h"/>
            </geometricalParameterList>
            <appearanceList>
                <color>
                    <param>0</param>
                    <param>0</param>
                    <param>255</param>
                    <param>1</param>
                </color>
            </appearanceList>
            <physicalParameterList>
                <param name="Mr" value="0.0"/>
                <param name="Mz" value="1.3"/>
            </physicalParameterList>
            <spaceTransformationList>
                <spaceTransformation name="Translation_1" id="0" type="Translation">
                    <spaceTransformationParameterList>
                        <param name="TranslateX" value="0.0"/>
                        <param name="TranslateY" value="0.0"/>
                        <param name="TranslateZ" value="-h/2"/>
                    </spaceTransformationParameterList>
                </spaceTransformation>
            </spaceTransformationList>
        </object>
        <object name="MagBox_0" id="3" type="MagBox">
            <geometricalParameterList>
                <param name="Depth" value="a"/>
                <param name="Width" value="a"/>
                <param name="Height" value="a"/>
            </geometricalParameterList>
            <appearanceList>
                <color>
                    <param>0</param>
                    <param>0</param>
                    <param>255</param>
                    <param>1</param>
                </color>
            </appearanceList>
            <physicalParameterList>
                <param name="Mx" value="0.0"/>
                <param name="My" value="0.0"/>
                <param name="Mz" value="1"/>
            </physicalParameterList>
            <spaceTransformationList>
                <spaceTransformation name="Translation_1" id="0" type="Translation">
                    <spaceTransformationParameterList>
                        <param name="TranslateX" value="x"/>
                        <param name="TranslateY" value="0.0"/>
                        <param name="TranslateZ" value="z"/>
                    </spaceTransformationParameterList>
                </spaceTransformation>
            </spaceTransformationList>
            <outputComputationList>
                <outputComputation name="MagBox_0_ForceX_0" id="0" type="ForceX">
                    <outputComputationParameterList/>
                </outputComputation>
                <outputComputation name="MagBox_0_ForceZ_0" id="1" type="ForceZ">
                    <outputComputationParameterList/>
                </outputComputation>
            </outputComputationList>
        </object>
    </electromagneticObjectList>
</model>

